Aggregation Distortion in Multilevel Mediation: Estimand Geometry, Design Dependence, and Diagnostics

Researchers often summarize mediation in clustered data with a single-level product-of-coefficients estimator. We show what this pooled analysis estimates and why the target depends on the design. The pooled a-path is weighted by the within-between variance composition of the treatment. The pooled b-path uses a different weight, based on the mediator variance that remains after residualizing on treatment and covariates. Because these weights generally differ, the pooled indirect effect can differ from a level-respecting combination of the within- and between-level indirect effects. We derive the pooled probability limit and split this difference into a nonlinearity term and a weight-mismatch term. Equal b-paths remove the distortion, but equal a-paths do not. Allowing the two weights to vary gives a bilinear surface with saddle geometry, sharp corner bounds, and a zero-distortion frontier. We also define a design-standardized indirect effect and practical diagnostics. Simulations verify the identities and show that a common decompose-first, cluster-weighted construction can overstate apparent distortion. In an ECLS-K:2011 illustration with 8,363 children in 753 baseline schools, the within-level weights were 0.723 and 0.896, a difference of -0.173 (95% bootstrap CI [-0.193, -0.151]). The conventional construction produced 1.76 times the absolute distortion of the identity-consistent construction. The identity-consistent AD interval included zero. Thus, the application shows unequal weighting and sensitivity to construction, not evidence of nonzero population distortion.

==> anc/README.txt <==
Aggregation Distortion in Multilevel Mediation — ancillary files

Main manuscript source is ../main.tex.

Ancillary materials
-------------------
1. eclsk_analysis.R
   Identity-consistent ECLS-K:2011 analysis, cluster bootstrap, conventional
   construction diagnostic, design geometry, and exported tables/figures.
   The raw ECLS-K public-use data are NOT redistributed.

2. figure_code.R
   Self-contained base-R reproduction code for all six manuscript figures,
   including the level-respecting decomposed-path diagram (Figure 1).
   The derived ECLS-K point estimates and the two 1,000-replication bootstrap
   vectors needed for Figure 6 are embedded in the script. No raw ECLS-K
   records are included.

3. data/eclsk_point_estimates.csv
   Derived point estimates used for audit/reproducibility.

4. data/eclsk_bootstrap_replications.csv
   Derived 1,000-replication bootstrap estimand matrix used for audit and
   reproduction checks. Contains no raw child-level records.

5. data/eclsk_bootstrap_summary.csv
   Derived bootstrap summary for audit/reproducibility.

To regenerate the six figures
-----------------------------
From a shell with R installed:

    Rscript anc/figure_code.R

The script writes PNG and PDF versions of all six figures to a
'generated_figures' folder under the current working directory. It uses base R only.

ECLS-K data
-----------
The ECLS-K:2011 public-use data are distributed by the National Center for
Education Statistics (NCES). Update DATA_PATH in eclsk_analysis.R to point to
that file before running the empirical analysis.


==> anc/data/eclsk_bootstrap_replications.csv <==
p,q,Delta,omega_B_D,omega_B_M_given_D,a_W,a_B_person,a_B_cluster,a_pooled,a_identity,a_identity_error,b_W,b_B_person,b_B_cluster,b_pooled,b_identity,b_identity_error,IE_W,IE_B_person,IE_B_cluster,IE_B_person_minus_cluster,IE_pooled,IE_decomposed,AD,PD,A_nonlinearity,A_weight_mismatch,theorem_total,theorem_error,MDI_W,MDI_B,IE_standardized_50,DSI_2,hessian_abs_eigenvalue,a_zero_weight,b_zero_weight,SPI,cross_level_suppression,direct_pooled
0.7214696561366966,0.8944170996162171,-0.1729474434795205,0.27853034386330344,0.10558290038378293,0.11582486066613333,0.0796254718321886,0.1003472922201819,0.10574223244657328,0.10574223244657328,0,0.06866608551395649,0.11413775044157631,0.09060824806644126,0.07346711578229413,0.07346711578229413,0,0.007953239787142807,0.009088272232775106,0.009092292346281913,-4.020113506806797e-6,0.007768576834230659,0.008269380764520776,-5.008039302901177e-4,6.056123723783325,3.307750012013888e-4,-8.315789314915083e-4,-5.008039302901194e-4,1.734723475976807e-18,0.693887648640054,0.306112351359946,0.008520756009958956,0.3224331735413604,0.0016460464796417573,-2.1996358059372136,2.5100851403452396,NA,0,0.11693283680624329
0.7353283073864728,0.8970168105687728,-0.1616885031823,0.2646716926135272,0.1029831894312272,0.08769953183538307,0.0697601258117005,0.06671991356151714,0.08295147887861369,0.08295147887861369,0,0.10379672097693238,0.1335235107393739,0.13120907244866903,0.10685808059822016,0.10685808059822015,-1.3877787807814457e-17,0.009102923835724855,0.009314616907998667,0.008754257972262038,5.603589357366292e-4,0.00886403581575246,0.009158952999478122,-2.9491718372566186e-4,3.2199879586942557,1.0378745217960957e-4,-3.9870463590527207e-4,-2.949171837256625e-4,6.505213034913027e-19,0.7308299951722582,0.2691700048277418,0.009208770371861762,0.1695858825276224,5.332809513290887e-4,-3.888653042336365,4.491689543553569,NA,0,0.09373787743933683
0.741502309307418,0.9010182900327222,-0.15951598072530415,0.258497690692582,0.09898170996727784,0.11886856365106831,0.07710502456515925,0.08523788739833195,0.10807278524221144,0.10807278524221144,0,0.0977992835905889,0.07500829849958557,0.045818020278950364,0.09554339291444265,0.09554339291444265,0,0.011625260366516796,0.005783516698401343,0.003905431253351661,0.0018780854450496818,0.010325640583754786,0.010115183118690937,2.1045746506384924e-4,2.0806095410666745,-1.824439921578812e-4,3.9290145722172844e-4,2.1045746506384724e-4,2.0057740190981832e-18,0.8521998373063352,0.1478001626936649,0.00870438853245907,0.2693591738050329,9.518321966544882e-4,-1.8462282232966778,-3.291138939369271,NA,0,0.10065050677789644
0.7231573006175273,0.9058547322573757,-0.18269743163984842,0.27684269938247275,0.09414526774262433,0.1443076093588021,0.09123862965322542,0.09894233708650055,0.1296158497636366,0.1296158497636366,0,0.07511731592514077,0.1293547852658776,0.1117258610731051,0.08022351699790682,0.08022351699790682,0,0.010840000282606939,0.011802153346745906,0.011054417807574695,7.477355391712105e-4,0.010398239326711238,0.011106365334102287,-7.081260073910495e-4,6.375857322257681,5.762434552482299e-4,-0.0012843694626392813,-7.081260073910514e-4,1.951563910473908e-18,0.705813747994891,0.29418625200510895,0.011321076814676423,0.3629813370410679,0.0028783271597254,-1.7192459730601855,2.384970885223833,NA,0,0.11535829432661145
0.7279995684269518,0.8895970020075998,-0.16159743358064804,0.2720004315730482,0.11040299799240016,0.11524886975933034,0.07992453877976578,0.08999842360894031,0.10564063648785958,0.10564063648785958,0,0.09476418906164344,0.11695975633800204,0.10557141766393596,0.09721464623109545,0.09721464623109544,-1.3877787807814457e-17,0.0109214656830139,0.0093479545811086,0.009501261167915272,-1.5330658680667159e-4,0.010269817103795023,0.010493469984210677,-2.236528804156531e-4,2.1313529342741657,1.5525332481491254e-4,-3.789062052305675e-4,-2.2365288041565495e-4,1.8431436932253575e-18,0.7576923854346879,0.2423076145653121,0.01013471013206125,0.20514581775829405,7.840435647492835e-4,-2.262591719741355,5.269509667481246,NA,0,0.09162789333917656
0.7153352045600896,0.8905764829386057,-0.1752412783785161,0.2846647954399104,0.1094235170613943,0.08933968705270727,0.030704140010008797,0.05434558890510777,0.07264821104829026,0.07264821104829026,0,0.07562458426965672,0.2068063801356341,0.18996985457572885,0.08997895774774185,0.08997895774774184,-1.3877787807814457e-17,0.006756276692142221,0.006349812050647612,0.010324023621135665,-0.0039742115704880536,0.006536810312363143,0.006640570518117601,-1.0376020575445823e-4,1.56251944725784,0.0015663106953787173,-0.0016700709011331766,-1.0376020575445931e-4,1.0842021724855044e-18,0.7277992992397481,0.27220070076025193,0.006553044371394916,0.8311460243276723,0.007691916362645186,-0.5236437887694645,1.5764868804427634,NA,0,0.10043090557866721
0.7183527857613449,0.8868097909514326,-0.16845700519008777,0.28164721423865513,0.11319020904856736,0.09372829584059447,0.06205905749798676,0.06366708885975897,0.08480874308433901,0.08480874308433901,0,0.08643742788705586,0.12433224587620557,0.094896234905357,0.09072675025710512,0.09072675025710512,0,0.008101632812698023,0.007715941995685268,0.006041767020175924,0.001674174975509344,0.007694421653431817,0.00799300406852895,-2.985824150971324e-4,3.7355468924724837,2.4280670996908619e-4,-5.413891250662192e-4,-2.98582415097133e-4,6.505213034913027e-19,0.7281155433326633,0.2718844566673366,0.007908787404191646,0.2725406489001061,0.001200100022848121,-1.9596005696951875,3.2809827959011484,NA,0,0.10356386650408876
0.7342769675719744,0.8946328579510665,-0.16035589037909215,0.26572303242802564,0.1053671420489335,0.08949230113865998,0.04081107777962703,0.045314506216190174,0.07655657884539172,0.0765565788453917,-1.3877787807814457e-17,0.07832955266801596,0.07393616545333115,0.06027814509602021,0.0778666340132903,0.0778666340132903,0,0.007009891915422612,0.0030174145990432707,0.002731474380654021,2.8594021838924955e-4,0.005961203106263719,0.005948998736014188,1.2204370249531589e-5,0.20514998894937542,-4.173016203148673e-5,5.393453228101799e-5,1.2204370249531264e-5,3.2526065174565133e-19,0.8652215956113021,0.13477840438869793,0.005013653257232941,0.37951722520463127,2.138754643007909e-4,-0.8383330360997268,-16.828966316968597,NA,0,0.1017619298399069
0.7292737960887693,0.8933525927746931,-0.16407879668592384,0.2707262039112307,0.10664740722530686,0.10806193720744499,0.07912111994169709,0.0890936950789364,0.10022689961100047,0.10022689961100045,-1.3877787807814457e-17,0.09503940869488565,0.14452669418635555,0.1151917936278417,0.10031709938316946,0.10031709938316946,0,0.010270142614619435,0.011435113905495613,0.010262862537074697,0.0011722513684209162,0.010054471849143683,0.01058553086986391,-5.310590207202263e-4,5.016838808076271,2.827647874448747e-4,-8.138238081651017e-4,-5.310590207202269e-4,6.505213034913027e-19,0.7075456094752142,0.2924543905247858,0.010852628260057524,0.2647829020621686,0.0014322024863865277,-2.733893767241282,2.9204813468960134,NA,0,0.09719862224166016
0.7031380868416284,0.8944531158029428,-0.19131502896131447,0.2968619131583716,0.10554688419705716,0.1053902978736137,0.049628387839041346,0.05593814489814868,0.08883671057938557,0.08883671057938555,-1.3877787807814457e-17,0.0928164703804398,0.0930035828027871,0.06924924202517171,0.09283621951361314,0.09283621951361312,-1.3877787807814457e-17,0.009781955460971993,0.004615617877757114,0.0038736741344910226,7.419437432660916e-4,0.008247264364215157,0.008248266601996826,-1.0022377816693018e-6,0.012150889756966265,2.1778871251362827e-6,-3.180124906808755e-6,-1.0022377816724722e-6,3.170444321572846e-18,0.8338801084257816,0.16611989157421847,0.007198786669364554,0.3595572313427297,1.0433746061281003e-5,-0.890005163170913,497.04654365578807,NA,0,0.10829033766609987
0.7228675720076181,0.8930156860234979,-0.17014811401587981,0.2771324279923819,0.1069843139765021,0.11563227065947008,0.07546643857599293,0.10770023732286647,0.10450101609184174,0.10450101609184176,1.3877787807814457e-17,0.08409256664337825,0.17998701535233583,0.16044407001334457,0.09435176845266093,0.09435176845266094,1.3877787807814457e-17,0.00972381442655664,0.013582979038563349,0.017279864417483814,-0.003696885378920465,0.009859855673365246,0.010793314085504338,-9.334584121390918e-4,8.648487431610532,7.716072940872332e-4,-0.0017050657062263226,-9.334584121390894e-4,-2.3852447794681098e-18,0.6512392829017912,0.3487607170982088,0.011653396732559995,0.45968218416668105,0.0038516803245816026,-1.8788715348694902,1.876928412181623,NA,0,0.09693729021161696
0.7087025918976867,0.9043503410837042,-0.19564774918601746,0.2912974081023133,0.09564965891629584,0.12459462689371648,0.08306886782186623,0.10511555841901653,0.1124982809066054,0.11249828090660538,-1.3877787807814457e-17,0.10324857925095615,0.14144804392889573,0.11700359843470472,0.10690234501818618,0.10690234501818617,-1.3877787807814457e-17,0.012864218209079199,0.011749928864790968,0.012298898586498354,-5.489697217073864e-4,0.012026330039430757,0.012539628611212012,-5.132985717812549e-4,4.093411277924939,3.2747299982415114e-4,-8.407715716054089e-4,-5.132985717812577e-4,2.8189256484623115e-18,0.7270474325978188,0.2729525674021811,0.012307073536935083,0.25101440484845433,0.0015862617668897724,-2.0004178052022055,3.7028802660311317,NA,0,0.1121456791587991
0.7385381410972633,0.9006997437511489,-0.16216160265388557,0.26146185890273665,0.09930025624885108,0.08399663702555386,0.05439906076156388,0.07653274315069646,0.07625799971655552,0.07625799971655553,1.3877787807814457e-17,0.08413589214413943,0.11431794744934956,0.09142463576972311,0.08713297797006378,0.08713297797006378,0,0.007067131993252428,0.006218788969434433,0.006996978167010195,-7.781891975757616e-4,0.006644586609343762,0.006845322649257806,-2.0073603991404426e-4,2.932455491134647,1.724988612130346e-4,-3.7323490112707797e-4,-2.0073603991404337e-4,-8.944667923005412e-19,0.7624690306966824,0.23753096930331763,0.00664296048134343,0.26017275473616963,8.933156836999205e-4,-1.8379566041611566,3.787613079802938,NA,0,0.09056583882934578
0.7308973634225043,0.8999601433988119,-0.1690627799763076,0.26910263657749567,0.10003985660118808,0.05656414195665333,0.07359220227130382,0.08748086888299324,0.0611464378831264,0.061146437883126396,-6.938893903907228e-18,0.08167873360807848,0.15291679724741708,0.11825395544191515,0.08880537927910422,0.08880537927910423,1.3877787807814457e-17,0.004620087482647022,0.011253483873711874,0.010344958770909504,9.085251028023694e-4,0.005430132607777227,0.006405151940946218,-9.750193331689912e-4,15.222423170572812,-2.3858966867348723e-4,-7.364296644955044e-4,-9.750193331689917e-4,4.336808689942018e-19,0.5272021321244685,0.4727978678755315,0.007936785678179448,0.29048086220147595,0.0012130460443495678,4.32181945045068,2.14656027178951,NA,0,0.11102368771046421
0.7098599482065235,0.8910697920844276,-0.18120984387790406,0.29014005179347646,0.1089302079155724,0.10584638912503568,0.10019144429254989,0.12285669462087286,0.10420566313844898,0.10420566313844899,1.3877787807814457e-17,0.10128606364709496,0.20554029123332013,0.20173084216554468,0.11264249833413988,0.11264249833413986,-1.3877787807814457e-17,0.010720764105733542,0.020593378638977675,0.024783984471543823,-0.004190605832566148,0.01173798623648068,0.013585204997746023,-0.0018472187612653436,13.597282938106735,1.2142340426642371e-4,-0.001968642165531766,-0.001847218761265342,-1.5178830414797062e-18,0.560185956273241,0.439814043726759,0.01565707137235561,0.3475279323934199,5.895519055535208e-4,-17.717492789139737,1.9715295580059298,NA,0,0.10400495681745439
0.7204836819084665,0.8957262206795947,-0.17524253877112828,0.27951631809153354,0.10427377932040527,0.10500254074466236,0.06787553664319818,0.06903419441292824,0.09462493725645184,0.09462493725645184,0,0.08832514209817546,0.1706192874486695,0.16510788936005927,0.09690626364981424,0.09690626364981424,0,0.009274364331941762,0.01158087569725853,0.011398090133190578,1.8278556406795161e-4,0.009169749117620852,0.00991907189641138,-7.493227787905288e-4,7.554363821696122,6.153045991844904e-4,-0.0013646273779750208,-7.493227787905304e-4,1.6263032587282567e-18,0.6736545748453991,0.3263454251546009,0.010427620014600146,0.41131415884103206,0.003055335071954282,-1.8281985925312338,2.073285854321655,NA,0,0.11687588527342892
0.7258041494279293,0.8948905304819678,-0.1690863810540385,0.27419585057207074,0.10510946951803224,0.11741057902842267,0.026225927872306067,0.03592345468963688,0.09240812604555372,0.09240812604555372,0,0.10120901756547794,0.12053425916637707,0.12362364320192837,0.10324028345845628,0.10324028345845626,-1.3877787807814457e-17,0.011883009355260566,0.0031611227870392516,0.004440988345132311,-0.001279865558093059,0.009540241126807722,0.009491504249094004,4.873687771371829e-5,0.5134789642892525,3.506929199388107e-4,-3.019560422250933e-4,4.873687771371742e-5,8.673617379884035e-19,0.9086797278273653,0.09132027217263462,0.007522066071149909,0.636913775289274,0.0017621654138856593,-0.2876134035694762,6.237141126389285,NA,0,0.0915104975624142
0.7253416789552136,0.9030897368291069,-0.17774805787389325,0.2746583210447864,0.09691026317089313,0.1313482031480022,0.044486204746555846,0.06530532256521794,0.10749083250446603,0.10749083250446602,-1.3877787807814457e-17,0.09193715558476477,0.14428650548522962,0.11194065303616434,0.09701034486044398,0.09701034486044399,1.3877787807814457e-17,0.012075780188597167,0.0064187590251809775,0.0073103204546878554,-8.915614295068779e-4,0.01042772273059447,0.010522032253738451,-9.430952314398028e-5,0.8963052086299427,0.00090589216549849885,-0.001000201688642481,-9.430952314398212e-5,1.8431436932253575e-18,0.8324500881071811,0.16754991189281898,0.009247269606889073,0.5478711721192637,0.0045471691473709325,-0.5121480689513482,2.7562234442179463,NA,0,0.09536184331896659
0.7194893555991256,0.9102427746132926,-0.19075341901416698,0.28051064440087436,0.08975722538670738,0.0794079278779682,0.1140406544204316,0.12960431747387013,0.08912277631775387,0.08912277631775387,0,0.10113160649639119,0.08102708852902728,0.0482727301654754,0.09932708074590342,0.0993270807459034,-1.3877787807814457e-17,0.008030651314848493,0.009240382201632516,0.006256354245696741,0.002984027955935775,0.008852305199612628,0.00836999370545192,4.8231149416070804e-4,5.762387776307971,1.4052515325027967e-4,3.417863409104265e-4,4.823114941607062e-4,1.8431436932253575e-18,0.69031929328669,0.30968070671331005,0.008635516758240504,0.22457464280996922,6.962742730317565e-4,3.2928581086622115,-4.030292527309546,NA,0,0.11499955945805211
0.7264082894563334,0.8955779484111431,-0.16916965895480973,0.2735917105436666,0.10442205158885687,0.08299578837489593,0.10924869194047941,0.12058240060495996,0.09017836516814184,0.09017836516814184,0,0.07932763222038844,0.09756263777152016,0.058743365594253576,0.08123176891077179,0.0812317689107718,1.3877787807814457e-17,0.006583859376044935,0.010658590558801386,0.007083416042969907,0.0035751745158314795,0.00732534812008969,0.00769867205034089,-3.733239302511999e-4,4.84919902822292,-9.514083734454003e-5,-2.7818309290665865e-4,-3.7332393025119867e-4,-1.2468324983583301e-18,0.6212201268090224,0.3787798731909777,0.008621224967423161,0.15618070634169862,4.787218422517405e-4,4.161394630790483,5.3502938344576,NA,0,0.11199950344473032
0.7243412903571227,0.8894968614232671,-0.16515557106614442,0.2756587096428773,0.11050313857673288,0.07830737283796811,0.08659507320464928,0.10194567447133088,0.08059194962695425,0.08059194962695425,0,0.08478427829224515,0.12306309591817044,0.09802843271322628,0.08901420778091627,0.08901420778091626,-1.3877787807814457e-17,0.0066392340910288875,0.010656657799824745,0.00999357469031733,6.630831095074154e-4,0.007173828549562843,0.0077466719266842555,-5.728433771214122e-4,7.394702945250473,-6.334429648710521e-5,-5.094990806343093e-4,-5.728433771214145e-4,2.2768245622195593e-18,0.6207919263901563,0.3792080736098437,0.008647945945426816,0.18339303013374758,3.1724337087450253e-4,10.448624995274356,3.214913718620788,NA,0,0.10646457794402063
0.7303666779204969,0.9032132662947154,-0.1728465883742185,0.2696333220795031,0.09678673370528457,0.09670499618563203,0.08250727411452029,0.09278331837792025,0.0928768172176367,0.09287681721763669,-1.3877787807814457e-17,0.09360638039893257,0.12521180109914426,0.10308950250774203,0.09666536583588745,0.09666536583588745,0,0.009052204659429594,0.010330884395659889,0.009564986132597236,7.658982630626525e-4,0.008977971514015701,0.00939697932458511,-4.190078105694092e-4,4.4589627804455025,8.836794576751987e-5,-5.07375756336931e-4,-4.190078105694112e-4,1.951563910473908e-18,0.7035695638561957,0.29643043614380427,0.00969154452754474,0.16717668322814472,4.487249790421673e-4,-5.811303651477919,3.961719171113758,NA,0,0.09568230384890511
0.7297448015254148,0.8902446662186067,-0.16049986469319188,0.27025519847458523,0.10975533378139335,0.12266005304813027,0.05959439810280018,0.07985290144063471,0.10561623195395038,0.10561623195395038,0,0.08350711598913395,0.15558815588438893,0.13207451638032097,0.0914183945821476,0.0914183945821476,0,0.010242987277123538,0.009272182501854806,0.010546533339337265,-0.0012743508374824589,0.009655266367045862,0.009980622239903212,-3.2535587285735003e-4,3.259875637378148,8.965180136256858e-4,-0.001221873886483037,-3.253558728573512e-4,1.1926223897340549e-18,0.7489279263257991,0.25107207367420087,0.009757584889489173,0.4893456095972993,0.004545837990134723,-0.9449580465700539,2.158517081752467,NA,0,0.10428721446665304
0.7139332302051979,0.8881410162673756,-0.17420778606217768,0.28606676979480206,0.11185898373262437,0.10532759552127322,0.026254715411794013,0.031568351243196756,0.08270747212998285,0.08270747212998285,0,0.09521857647430301,0.12510371168125473,0.117084810227613,0.09856149732726471,0.0985614973272647,-1.3877787807814457e-17,0.01002914370899681,0.0032845623471504733,0.003696174414508323,-4.1161206735784977e-4,0.008151772293284126,0.008099743105195201,5.2029188088924955e-5,0.6423560280023358,4.826227516609927e-4,-4.305935635720693e-4,5.202918808892344e-5,1.5178830414797062e-18,0.8839958096650863,0.11600419033491373,0.006656853028073641,0.6141119447517408,0.0023631037132748685,-0.33203185941176583,4.186151771271017,NA,0,0.07994318417464177
0.7241107108404475,0.8939087794517863,-0.16979806861133873,0.27588928915955246,0.10609122054821374,0.10411141481503122,0.06217677768334945,0.07763991226669094,0.09254209758560777,0.09254209758560776,-1.3877787807814457e-17,0.10294730675065766,0.1577675040792093,0.15639474417450547,0.10876324839593762,0.10876324839593762,0,0.010717989757207984,0.009809475026789924,0.012142474216680178,-0.0023329991898902534,0.010065179146784557,0.010467340274041963,-4.0216112725740584e-4,3.8420564988675134,4.5925436790071204e-4,-8.614154951581176e-4,-4.021611272574055e-4,-3.2526065174565133e-19,0.741450165819019,0.258549834180981,0.010263732391998955,0.3323340720841418,0.002298865082460004,-1.4827069443358714,2.8779083580029416,NA,0,0.07164536137264042
0.7313894583346279,0.8991240089608772,-0.1677345506262493,0.2686105416653721,0.10087599103912281,0.10405907824102696,0.03345422192311123,0.030798103220780325,0.08509386954126584,0.08509386954126584,0,0.0928359089854373,0.08467753518702983,0.06636842087746586,0.09201292494325532,0.09201292494325533,1.3877787807814457e-17,0.009660419116692477,0.0028328210540489564,0.0020440214767843854,7.88799577264571e-4,0.007829735831231654,0.007826454302812355,3.2815284192987126e-6,0.04192867283617218,-1.1316442537284463e-4,1.1644595379214389e-4,3.2815284192992547e-6,-5.421010862427522e-19,0.902775181668699,0.09722481833130105,0.006246620085370717,0.5229665662980434,5.760208098244072e-4,-0.4738232420228344,-10.379217388097507,NA,0,0.092996655583265
0.7287083414267467,0.8954681577383587,-0.16675981631161207,0.2712916585732533,0.10453184226164125,0.10471351147545578,0.0802809849992914,0.08759683971447609,0.09808517084460222,0.09808517084460222,0,0.0883712627268845,0.14193176088848458,0.12052409785784177,0.0939700402721678,0.0939700402721678,0,0.009253665233652139,0.011394421566811445,0.010557530081785196,8.368914850262494e-4,0.00921706745436973,0.009834434569876123,-6.173671155063933e-4,6.277606619067371,2.5870401406266326e-4,-8.76071129569055e-4,-6.173671155063917e-4,-1.5178830414797062e-18,0.6856747072361616,0.3143252927638383,0.010324043400231792,0.27766614135877726,0.0013086182894098475,-3.285824127832668,2.6499335472992636,NA,0,0.12207289968424041
0.7268876642266291,0.8919336674102892,-0.16504600318366014,0.2731123357733709,0.10806633258971077,0.12068870181700576,0.07025269984448841,0.07640045290770642,0.10691400751122118,0.10691400751122121,2.7755575615628914e-17,0.09098122803888725,0.11962777183995715,0.10079405471406441,0.09407695496883939,0.09407695496883939,0,0.010980406301730267,0.008404173948137453,0.007700711430558662,7.034625175787908e-4,0.01005814427017131,0.010276805466145605,-2.186611959742943e-4,2.1277156281163396,2.8682797060360625e-4,-5.054891665778978e-4,-2.1866119597429152e-4,-2.7647155398380363e-18,0.7766539821364941,0.223346017863506,0.009692290124933861,0.29133856427604155,0.0014448171396565662,-1.3929077860447623,4.1759931903369525,NA,0,0.09639017665671905
0.7187750627141861,0.89163554219392,-0.17286047947973393,0.2812249372858139,0.10836445780607995,0.11295556178784968,0.06165835753672381,0.07212800602327006,0.09852950873938925,0.09852950873938922,-2.7755575615628914e-17,0.08835949373037086,0.22166249308859975,0.21348494642794408,0.10280480097974957,0.10280480097974955,-2.7755575615628914e-17,0.009980696253604022,0.013667345251338454,0.015398243501832236,-0.0017308982504937818,0.010129306536585407,0.011017473886786696,-8.881673502012886e-4,8.061442752920627,0.0013822304223175313,-0.002270397772518824,-8.881673502012927e-4,4.119968255444917e-18,0.6511361541976636,0.34886384580233654,0.01182402075247124,0.5985040847836919,0.006838071185366769,-1.2019828066043292,1.6628470038616303,NA,0,0.11023373928769888
0.7243533245533771,0.9027548711512301,-0.178401546597853,0.2756466754466229,0.0972451288487699,0.10917734071138453,0.08905036150285481,0.09589533238743331,0.10362940580577001,0.10362940580577001,0,0.07875977366686408,0.13992132964771264,0.11962440257966518,0.08470743705881295,0.08470743705881295,0,0.008598782643978752,0.012460044987088928,0.011471421847025126,9.886231400638018e-4,0.00877818136973445,0.00966312677188431,-8.849454021498601e-4,9.15796121732237,2.4578781007139177e-4,-0.0011307332122212515,-8.849454021498597e-4,-4.336808689942018e-19,0.6445695003609394,0.3554304996390606,0.01052941381553384,0.3116713818682217,0.001230997365587866,-4.424427559656626,2.2877333220810474,NA,0,0.10892249814582274
0.71251257127213,0.8852523781442774,-0.1727398068721474,0.28748742872787003,0.11474762185572263,0.09774763049521461,0.020747140934302567,0.03793572343123894,0.07561095774056081,0.0756109577405608,-1.3877787807814457e-17,0.06307610158500379,0.14503563391539626,0.13774315101120166,0.07248076300832354,0.07248076300832354,0,0.006165539470809571,0.0030090747373386394,0.005225386081308326,-0.0022163113439696864,0.0054803399088259545,0.005258095540713811,2.222443681121431e-4,4.226708442083051,0.001292719642456349,-0.0010704752743442062,2.222443681121429e-4,2.168404344971009e-19,0.8354782349637492,0.1645217650362509,0.004587307104074106,0.9090029655640757,0.006310924113623618,-0.2694416756648063,1.7696005551951366,NA,0,0.1112703778776539
0.723587324129689,0.8969555395276859,-0.17336821539799696,0.27641267587031104,0.10304446047231408,0.11311086195243651,0.08933505291115203,0.10015986432655326,0.10653892695435353,0.10653892695435353,0,0.09581321874628099,0.10834845681427022,0.1138714314787813,0.09710490558988893,0.09710490558988895,1.3877787807814457e-17,0.010837515758829191,0.0096793151223445,0.011405347127585142,-0.0017260320052406419,0.010345452443550573,0.010517374421703762,-1.7192197815318888e-4,1.6346473108194088,5.9609680756402995e-5,-2.3153165890958823e-4,-1.7192197815318525e-4,-3.63207727782644e-18,0.7456128035112972,0.25438719648870267,0.010258415440586845,0.12999963189425826,2.980354265915518e-4,-3.757392766573369,8.643510097423329,NA,0,0.10987026017662423
0.7340253021668793,0.8943718073420832,-0.16034650517520388,0.26597469783312067,0.10562819265791679,0.07421440967299846,0.07425007294834615,0.08598683489500027,0.0742238952018828,0.0742238952018828,0,0.08647265055273935,0.18645316174696752,0.17596786260543273,0.09703341125120028,0.0970334112512003,1.3877787807814457e-17,0.006417516713631035,0.013844160861162122,0.015130919548679437,-0.0012867586875173146,0.007202197747790285,0.00839281614668473,-0.0011906183988944444,14.186160855730815,-6.961261274403361e-7,-0.0011899222727670038,-0.0011906183988944442,-2.168404344971009e-19,0.5612680609886557,0.43873193901134433,0.010130838787396578,0.36625515160694405,3.5656325001229925e-6,2081.975708188747,1.8648950632463999,NA,0,0.10209316691400018
0.7148608264285172,0.9001582246454084,-0.18529739821689117,0.2851391735714828,0.0998417753545916,0.1278233498715752,0.12486535402218367,0.15494656184126585,0.12697990937965184,0.1269799093796518,-2.7755575615628914e-17,0.0888963267980681,0.08905680951472943,0.07617658010553319,0.08891234967741328,0.0889123496774133,1.3877787807814457e-17,0.011363026282607346,0.011120110048142865,0.01180329918017814,-6.83189132035274e-4,0.011290082104769854,0.011293761348265048,-3.6792434951939818e-06,0.032577662850642654,9.676186115890407e-8,-3.776005356350519e-6,-3.679243495191615e-6,-2.366610054628515e-18,0.7192450866124868,0.28075491338751324,0.011241568165375106,0.011732822698708427,4.747072097832946e-7,-42.212822593334174,554.9308446881998,NA,0,0.1134965151937869
0.7275616702439199,0.903325413708079,-0.17576374346415902,0.27243832975608007,0.09667458629192105,0.10487664853429943,0.12517702111917936,0.1375024915042622,0.11040724813475024,0.11040724813475022,-1.3877787807814457e-17,0.09847567420757022,0.14721399575403568,0.12426697363785535,0.10318743127963739,0.10318743127963739,0,0.010327798673045518,0.018427809455541705,0.01708701848689958,0.0013407909686421263,0.011392640329678414,0.012534552081635019,-0.0011419117519566053,9.110112148559944,-1.961158064123603e-4,-9.457959455442441e-4,-0.0011419117519566044,-8.673617379884035e-19,0.5994717963247547,0.40052820367524533,0.014377804064293611,0.20080983629084057,9.894060865549303e-4,6.16624254534192,3.02049785636723,NA,0,0.10816681401860614
0.7320312106017682,0.8893964857340817,-0.15736527513231346,0.26796878939823177,0.1106035142659183,0.11353544996433061,0.06603770312132659,0.09165501816318138,0.10080753624366712,0.10080753624366715,2.7755575615628914e-17,0.09449862761582342,0.11599852264071875,0.10201587324062399,0.09687659156192518,0.09687659156192517,-1.3877787807814457e-17,0.010728944207374231,0.007660276000660266,0.0093502667148022,-0.0016899907141419337,0.00976589051504171,0.009906636902956248,-1.4074638791453792e-4,1.4207282379809203,2.0031946884429706e-4,-3.4106585675883346e-4,-1.407463879145364e-4,-1.5178830414797062e-18,0.7927939717119633,0.20720602828803664,0.009194610104017249,0.2765915460628437,0.00102119657104364,-1.3903333844361785,5.395306465747894,NA,0,0.09303310591047816
0.7328663806789938,0.8979336703059644,-0.1650672896269706,0.2671336193210062,0.10206632969403562,0.12096918554504615,0.0651633033058668,0.07344428625981994,0.10606155824309231,0.10606155824309231,0,0.07906289188691408,0.1128633490588309,0.10085276557364903,0.08251278049243208,0.08251278049243208,0,0.009564173638396034,0.007354548646836514,0.007407059384885593,-5.251073804907885e-5,0.008751434073997576,0.008973908517058593,-2.2247444306101698e-4,2.479125373722198,3.692800963867702e-4,-5.917545394477858e-4,-2.2247444306101562e-4,-1.3552527156068805e-18,0.7810711804374616,0.21892881956253835,0.008459361142616275,0.34492340147308487,0.0018862643325664155,-1.167678042013247,3.339107174935008,NA,0,0.10374939894636183
0.724029718444571,0.8922873677095181,-0.16825764926494713,0.275970281555429,0.10771263229048189,0.11079259639587172,0.06713988379091569,0.08815173018841473,0.09874574500762377,0.09874574500762379,1.3877787807814457e-17,0.08348370929532967,0.12421907979729804,0.09913667374044774,0.08787142327942474,0.08787142327942474,0,0.009249376909587744,0.008340054582205074,0.008739069315344848,-3.990147331397742e-4,0.00867692915660705,0.00899843097087531,-3.2150181426826054e-4,3.572865261831162,3.553052430101936e-4,-6.768070572784539e-4,-3.2150181426826026e-4,-2.710505431213761e-19,0.7442212738322651,0.2557787261677348,0.008794715745896409,0.31599674063255456,0.0017782094213788287,-1.5380460865859937,3.049415735430604,NA,0,0.10858647542064512
0.7328315528593745,0.9038962837934028,-0.1710647309340283,0.2671684471406255,0.09610371620659719,0.10544919848057208,0.06050958273138116,0.07373718910317084,0.09344275112576435,0.09344275112576435,0,0.08576418296516179,0.12116234585541573,0.10043295439335977,0.08916607796580166,0.08916607796580166,0,0.009043764352017444,0.0073314829904664956,0.007405643750293302,-7.41607598268067e-5,0.008331923632218904,0.008586296799584042,-2.543731673651378e-4,2.962548037909204,3.114579382770441e-4,-5.658311056421818e-4,-2.5437316736513766e-4,-1.6263032587282567e-19,0.7718759353979316,0.22812406460206835,0.00818762367124197,0.3173037134667768,0.0015907798385152811,-1.3464641769321442,3.42284276817018,NA,0,0.08092067808330569
0.736142931677046,0.9014241364591596,-0.1652812047821136,0.26385706832295397,0.09857586354084036,0.11323888033664528,0.10065819020342963,0.11984576268888265,0.10991937632061549,0.10991937632061549,0,0.09463892117743967,0.11635619746970947,0.09911606565394508,0.09677972044170519,0.09677972044170519,0,0.010716805470401295,0.011712204256253833,0.011878640483018415,-1.6643622676458178e-4,0.010637966511435755,0.010979448475848575,-3.414819644128198e-4,3.1101923303704697,5.306897522822939e-5,-3.945509396410481e-4,-3.4148196441281873e-4,-1.0842021724855044e-18,0.7185334140004774,0.28146658599952257,0.011214504863327564,0.11947583589699168,2.732183235704769e-4,-8.001007030422835,5.357771200393399,NA,0,0.11991974617856423
0.7392721734827826,0.8936911858015958,-0.15441901231881316,0.2607278265172174,0.10630881419840421,0.10726561263792397,0.05769043298439217,0.06731667945741455,0.09433998379765805,0.09433998379765805,0,0.10200560655207176,0.18511524875401597,0.18546448722774986,0.1108408940630141,0.1108408940630141,0,0.01094169387931101,0.010679378852632645,0.012484853437444193,-0.0018054745848115478,0.010456728150022684,0.010873301052542354,-4.165729025196706e-4,3.831153947698975,7.941589836790604e-4,-0.0012107318861987312,-4.165729025196708e-4,2.168404344971009e-19,0.7439221793505106,0.2560778206494893,0.010810536365971828,0.442826847558224,0.0041201754431021325,-1.163695893541401,2.227361878230845,NA,0,0.08705207354067075
0.7142188136052334,0.896696866035464,-0.18247805243023052,0.2857811863947666,0.10330313396453605,0.0974420577750102,0.09999769228988024,0.11137638591933782,0.09817241003866116,0.09817241003866117,1.3877787807814457e-17,0.08007190313054609,0.17602942382834016,0.16634617636121318,0.08998461574609505,0.08998461574609505,0,0.0078023710110016915,0.017602536157951272,0.01852703593461271,-9.244997766614388e-4,0.00883400659419701,0.010603073833561585,-0.001769067239364576,16.684475343036862,-5.005444888204424e-5,-0.001719012790482531,-0.0017690672393645753,-6.505213034913027e-19,0.5255645913873308,0.4744354086126691,0.012702453584476482,0.3709199779077148,2.452323518566398e-4,39.1283228130001,1.8344515630277933,NA,0,0.09201654630174293
0.7240946098091446,0.9032528512190557,-0.1791582414099111,0.27590539019085536,0.09674714878094426,0.09146539780454459,0.06965590779578093,0.07192691035622273,0.08544804195381307,0.08544804195381309,1.3877787807814457e-17,0.1082618515517043,0.06099389197755004,0.05679629853831595,0.10368881123421193,0.10368881123421195,1.3877787807814457e-17,0.009902213319233187,0.004248584915694048,0.004085182273530715,1.6340264216333292e-4,0.008860005892481945,0.008342346768560618,5.176591239213265e-4,6.20519786916797,-2.0595287805265776e-4,7.236120019739877e-4,5.1765912392133e-4,-3.469446951953614e-18,0.8594870830182715,0.14051291698172844,0.007075399117463617,0.3271151083758914,0.0010308900920671616,-3.193834783288892,-1.2903855492611747,NA,0,0.09476532389228447
0.6965246954562068,0.8881142596724992,-0.19158956421629247,0.30347530454379323,0.11188574032750076,0.1117804630737172,0.027510800795595085,0.03272435903545301,0.08620670165006149,0.08620670165006149,0,0.08002974509133551,0.14509974278014845,0.1336811688075453,0.08731014995585712,0.0873101499558571,-1.3877787807814457e-17,0.00894576196598103,0.0039918101191167505,0.004374630564337114,-3.828204452203639e-4,0.007526720048266704,0.007442359920558605,8.436012770809877e-5,1.1335131411081623,0.001159076016951794,-0.0010747158892436966,8.436012770809726e-5,1.5178830414797062e-18,0.8372269274113492,0.1627730725886508,0.0064687860425488904,0.7151301249411538,0.005483426729674452,-0.32646150526625967,2.2299023810338094,NA,0,0.10086879553145782
0.713633341187816,0.890091722887081,-0.1764583816992651,0.28636665881218404,0.10990827711291895,0.10868585958326313,0.020628950454645193,0.04173032602730009,0.0834692967307727,0.08346929673077269,-1.3877787807814457e-17,0.08375483444567243,0.12674091171799265,0.11734520507113934,0.08847936013851594,0.08847936013851594,0,0.009102966175981804,0.002614531988407031,0.004896853665359032,-0.0022823216769520013,0.00738530996595069,0.007244894956763268,1.404150091874213e-4,1.9381234652179573,7.735507952976404e-4,-6.331357861102186e-4,1.4041500918742173e-4,-4.336808689942018e-19,0.896656225611835,0.10334377438816496,0.005858749082194418,0.7320420638660462,0.0037852211001644506,-0.23426839141621558,2.948417714765618,NA,0,0.07315525073438452
0.7424296288457042,0.8967568066737314,-0.15432717782802718,0.2575703711542958,0.10324319332626863,0.1048692984000269,0.03435246664260513,0.0377427416503843,0.08670625187164273,0.08670625187164274,1.3877787807814457e-17,0.0785963625573312,0.16069627165627748,0.1427347364752141,0.08707261934450279,0.08707261934450279,0,0.008242345398181467,0.0055203133116632835,0.00538720028331969,1.3311302834359377e-4,0.00754974046400813,0.007541230583363076,8.509880645053702e-6,0.1128447214414527,0.0011070995318158041,-0.0010985896511707493,8.509880645054787e-6,-1.0842021724855044e-18,0.811453961942241,0.18854603805775916,0.006881329354922375,0.6830646176205365,0.005789425477230015,-0.48715272349129035,1.9573258170433219,NA,0,0.10486857406173654
0.7229036418105697,0.8973755882487822,-0.1744719464382125,0.27709635818943035,0.10262441175121784,0.07492512915865475,0.08454717944204818,0.09669540692269629,0.07759136425049865,0.07759136425049865,0,0.10342823453239888,0.13334551389408245,0.12563750104404459,0.10649847772808851,0.10649847772808851,0,0.007749373830991621,0.011273987090995117,0.012148569288204571,-8.745821972094541e-4,0.008263362177523733,0.008726031329364765,-4.626691518410317e-4,5.302171564340612,-5.766349340709915e-5,-4.05005658433934e-4,-4.6266915184103315e-4,1.463672932855431e-18,0.6419929464753807,0.35800705352461937,0.00951168046099337,0.13338563551059046,2.8786556636044763e-4,8.786815382576734,4.457140379711939,NA,0,0.08968208575290453
0.7202311925101075,0.8976696065217755,-0.17743841401166804,0.2797688074898925,0.10233039347822448,0.09865139023085952,0.09848570204390796,0.1084964370156528,0.0986050358443809,0.09860503584438092,1.3877787807814457e-17,0.08489539619290308,0.09687771203072176,0.07021610387485658,0.08612155128736741,0.08612155128736743,1.3877787807814457e-17,0.008375048858629507,0.00954106948175318,0.0076181970915429114,0.0019228723902102686,0.008492018651664553,0.008701265057869438,-2.0924640620488544e-4,2.404781429059475,4.0004009938970955e-7,-2.0964644630427383e-4,-2.092464062048841e-4,-1.328147661294743e-18,0.6932292473179885,0.30677075268201154,0.008958059170191345,0.0659519446842888,1.98532818664917e-6,-594.4038851285118,8.085057458171445,NA,0,0.09315087370872914
0.7228531180109233,0.8894149413156424,-0.16656182330471903,0.27714688198907667,0.11058505868435764,0.1128020319641685,0.0873650219081897,0.09715487240180945,0.10575224394002919,0.1057522439400292,1.3877787807814457e-17,0.07880207022935028,0.18047883553629943,0.15697837319741217,0.09004600128765489,0.09004600128765491,2.7755575615628914e-17,0.00888903364485382,0.015767537420593367,0.015251213817838205,5.163236027551626e-4,0.009522566693996263,0.010795389519050127,-0.0012728228250538636,11.790429820135456,5.181408564937289e-4,-0.0017909636815475916,-0.0012728228250538627,-8.673617379884035e-19,0.5952046172069904,0.40479538279300964,0.012328285532723594,0.4458770909483965,0.002586352901572262,-3.434563327841085,1.7750253461688805,NA,0,0.10230060235334988
0.7366637664358913,0.8923593690476369,-0.15569560261174564,0.26333623356410873,0.10764063095236309,0.09298370749404085,0.06296142921457383,0.07480801252908476,0.08507775380891246,0.08507775380891244,-1.3877787807814457e-17,0.09304423687399678,0.1373797755058117,0.11549327230946052,0.0978165422259382,0.09781654222593822,1.3877787807814457e-17,0.008651598105497966,0.008649627011023208,0.00863982216195112,9.804849072089089e-6,0.00832201169793746,0.008651079044902983,-3.290673469655229e-4,3.8037722838678927,2.582114901639871e-4,-5.872788371295111e-4,-3.29067346965524e-4,1.1384122811097797e-18,0.7367079659086881,0.263292034091312,0.008650612558260587,0.2763016023054742,0.0013310538784744082,-2.097156938873447,3.0986377913818504,NA,0,0.09727089801992403
0.7204093161095968,0.8988939657429088,-0.178484649633312,0.2795906838904032,0.10110603425709119,0.1012529164491011,0.0945933300889909,0.12043053526632241,0.0993909581442507,0.0993909581442507,0,0.07195694949747419,0.1440358485420264,0.14523936854826777,0.07924456113348612,0.0792445611334861,-1.3877787807814457e-17,0.007285850995399942,0.013624830565783801,0.01749125489601056,-0.0038664243302267576,0.007876192858777834,0.00905817062865086,-0.0011819777698730254,13.048747018900784,9.668462482736538e-5,-0.0012786623947003924,-0.0011819777698730272,1.734723475976807e-18,0.5794541909235664,0.4205458090764335,0.010455340780591871,0.34352789395987876,4.8001565292886e-4,-14.204084904670506,1.9983081102972644,NA,0,0.10974252535540431
0.7261600876963843,0.9076245814398455,-0.18146449374346119,0.2738399123036157,0.09237541856015452,0.09396167173186672,0.06113920759853981,0.0702863391483092,0.08497357103200791,0.0849735710320079,-1.3877787807814457e-17,0.07569633399753023,0.09806709371021587,0.09856207494163513,0.07776284228949822,0.0777628422894982,-1.3877787807814457e-17,0.007112554086381678,0.0059957444009343455,0.006927567426508834,-9.318230255744887e-4,0.0066077864029375055,0.006806727020058951,-1.9894061712144584e-4,2.922705972124072,1.460094743234862e-4,-3.449500914449336e-4,-1.989406171214474e-4,1.5720931501039814e-18,0.7587865480563174,0.24121345194368266,0.006554149243658012,0.24278257137437068,7.342634583048989e-4,-1.862724484980424,4.383717628266581,NA,0,0.09679956721125489
0.7298888633211819,0.8972709390247786,-0.16738207570359676,0.27011113667881814,0.10272906097522139,0.10979273363891873,0.08654336148589772,0.10441161839177437,0.10351281929959738,0.10351281929959735,-2.7755575615628914e-17,0.09131084191032536,0.11519381911492153,0.08318279547697681,0.09376431773184615,0.09376431773184614,-1.3877787807814457e-17,0.010025266944205769,0.00996926032860377,0.008685250298103119,0.001284010030500651,0.009705808878126625,0.010010138933603979,-3.0433005547735384e-4,3.040218097829987,1.0947095862119643e-4,-4.138010140985531e-4,-3.0433005547735666e-4,2.8189256484623115e-18,0.7309919215839782,0.2690080784160218,0.009997263636404768,0.16484784570235417,5.552642251517736e-4,-3.7223956378818754,4.823260438935268,NA,0,0.112886602057961
0.7232945954031222,0.896518724634398,-0.17322412923127573,0.27670540459687776,0.10348127536560203,0.08940509357951996,0.04594983211517981,0.06776707779191553,0.0773807878741666,0.0773807878741666,0,0.07095635645073482,0.12848983067839984,0.11682858437798396,0.0769099937400276,0.07690999374002759,-1.3877787807814457e-17,0.006343859688539722,0.005904086148180353,0.007917131765862206,-0.0020130456176818533,0.005951355911000557,0.006222171973123582,-2.708160621230247e-4,4.35243614758325,5.003752607026185e-4,-7.711913228256426e-4,-2.7081606212302407e-4,-6.505213034913027e-19,0.737440148960245,0.262559851039755,0.006123972918360037,0.45451502076440425,0.0025001321655150587,-1.0574054916891187,2.233305608661043,NA,0,0.10525756221725562
0.7228024843288838,0.896450617150077,-0.17364813282119318,0.27719751567111617,0.10354938284992299,0.10596140739922749,0.06322957021965243,0.08417478912958261,0.09411624829298665,0.09411624829298665,0,0.08583624923139163,0.1740235572673827,0.14222009267160585,0.09496799055371456,0.09496799055371456,0,0.009095329774429116,0.01100343473411168,0.011971346310622119,-9.679115765104385e-4,0.00893803097883941,0.009624251728892858,-6.862207500534477e-4,7.130120547380864,7.550341949402661e-4,-0.0014412549449937142,-6.862207500534481e-4,4.336808689942018e-19,0.6830792815831821,0.31692071841681796,0.010049382254270399,0.4596723691422966,0.0037684056882990014,-1.479682934153715,1.9733401681380283,NA,0,0.0942587853774224
0.6976457379349543,0.8999511157886102,-0.20230537785365588,0.3023542620650457,0.1000488842113898,0.10404957218098462,0.07156048508088983,0.08600095674208873,0.09422635822566847,0.09422635822566847,0,0.09179088497310885,0.15880645540321459,0.15101093348783234,0.09849571801943073,0.09849571801943073,0,0.009550802311565946,0.011364266982630733,0.012987084758469507,-0.0016228177758387738,0.00928089280979331,0.01009911108396677,-8.182182741734607e-4,8.101884090298347,4.59265970444323e-4,-0.0012774842446177845,-8.182182741734616e-4,8.673617379884035e-19,0.6597686143983021,0.3402313856016978,0.01045753464709834,0.3384728108029583,0.0021772747047662426,-2.202600672047847,2.369694899021156,NA,0,0.10663508898752014
0.7244371815339091,0.8987794505702396,-0.17434226903633043,0.2755628184660909,0.10122054942976044,0.10592945803347015,0.06986567179944458,0.087815574956993,0.09599161945426345,0.09599161945426345,0,0.08000298032630976,0.18283361236275067,0.18586230460562317,0.09041155339924782,0.09041155339924783,1.3877787807814457e-17,0.008474672347028367,0.012773793155242812,0.016321605141774567,-0.0035478119865317553,0.008678751428169415,0.009659350193866158,-9.80598765696743e-4,10.151808827879943,7.403126588825624e-4,-0.0017209114245793032,-9.805987656967409e-4,-2.168404344971009e-18,0.6355880702413279,0.36441192975867204,0.010624232751135589,0.4892335879237762,0.003708461932071946,-1.9372805546836211,1.7780072799509632,NA,0,0.10713332579672541
0.7148585670830574,0.8928851038098548,-0.17802653672679736,0.2851414329169426,0.10711489619014525,0.08403078828999555,0.09917701437909054,0.12028230158030868,0.08834960490032408,0.08834960490032408,0,0.1027190851142867,0.15653199673694332,0.14006036184603846,0.10848324955643703,0.10848324955643704,1.3877787807814457e-17,0.00863156569458066,0.015524376091167582,0.016846782683012356,-0.0013224065918447745,0.009584452236614468,0.010596991527888254,-0.0010125392912737861,9.554969338317125,-1.661389188897219e-4,-8.464003723840633e-4,-0.0010125392912737853,-8.673617379884035e-19,0.5822736262336919,0.41772637376630806,0.01207797089287412,0.2082416797804692,8.150625259492448e-4,6.547968701622392,2.9088185719175867,NA,0,0.0969209620949852
0.7359745142114666,0.89712799817001,-0.16115348395854334,0.26402548578853335,0.10287200182999001,0.12111164202401643,0.07233755627125342,0.08008050535750424,0.1082340403392516,0.1082340403392516,0,0.08253661080049435,0.11412110902484589,0.0986189269360971,0.08578577135962917,0.08578577135962916,-1.3877787807814457e-17,0.009996144461145039,0.008255242145822636,0.007897453506857444,3.5778863896519277e-4,0.009284940637871919,0.00953650188163166,-2.5156124375974066e-4,2.6378775664510172,2.9934481853340615e-4,-5.509060622931497e-4,-2.5156124375974354e-4,2.8731357570865868e-18,0.7714471884023919,0.22855281159760812,0.009125693303483838,0.29603603924505245,0.0015405050248525132,-1.4831145505819257,3.6132000012860392,NA,0,0.12826865502062115
0.7272582508254123,0.8933269558390783,-0.166068705013666,0.2727417491745877,0.10667304416092172,0.09213415126550382,0.11176821757955972,0.12345369046210111,0.0974891808554093,0.09748918085540928,-1.3877787807814457e-17,0.09291864096558215,0.18573979636672502,0.16773236808004982,0.10282015617475604,0.10282015617475604,0,0.008560980122107986,0.02075980597349924,0.02070717984942968,5.262612406956024e-5,0.01002385280090222,0.011888109222692615,-0.001864256421790396,15.681689887503813,-3.614910106946693e-4,-0.0015027654110957274,-0.0018642564217903968,8.673617379884035e-19,0.5237202411524615,0.47627975884753854,0.014660393047803612,0.31620950629238687,0.001822456720493327,5.692565961211285,2.0010502515726936,NA,0,0.09960958252849589
0.725361881733948,0.8984737919205356,-0.17311191018658756,0.274638118266052,0.10152620807946444,0.10243741623667516,0.08760246345919796,0.08584343440591169,0.09836317272130306,0.09836317272130307,1.3877787807814457e-17,0.10108956689695901,0.10429573541184134,0.054991273781347806,0.10141507702873878,0.10141507702873878,0,0.010355354041409009,0.009136563350366009,0.004720639803746662,0.004415923546619347,0.009975508738322087,0.010020627659460778,-4.5118921138691606e-5,0.4502604295060646,9.475192835296759e-6,-5.4594113973985895e-5,-4.511892113868914e-5,-2.4665599424045226e-18,0.7495916771646496,0.2504083228353504,0.00974595869588751,0.07886274809423871,4.7563358514913495e-5,-5.905139353877707,32.52971106407026,NA,0,0.10705861619171744
0.6911341287245412,0.8917450134140986,-0.20061088468955746,0.30886587127545884,0.10825498658590138,0.08056090588528098,0.11868548922725898,0.15227414247675947,0.09233628853621487,0.09233628853621487,0,0.09756776091937262,0.1307612280691558,0.12008966276492589,0.10116111926041198,0.10116111926041196,-1.3877787807814457e-17,0.007860147204863173,0.015519460325344946,0.01828655041785232,-0.002767090092507375,0.009340842296675844,0.010225847625192328,-8.850053285164843e-4,8.654591393834105,-2.701406783732939e-4,-6.148646501431946e-4,-8.850053285164884e-4,4.119968255444917e-18,0.5312435887169377,0.46875641128306245,0.011689803765104059,0.2107087884669409,0.0012654871047611178,3.113096034719871,3.9393663662522806,NA,0,0.09274550568010445
0.736539623425823,0.9008061273503737,-0.16426650392455067,0.263460376574177,0.09919387264962631,0.10072302450280343,0.1039356995302961,0.1022485563742251,0.1015694370753571,0.10156943707535711,1.3877787807814457e-17,0.08699075522422652,0.08461291917423007,0.04824344494921455,0.08675488845790148,0.08675488845790147,-1.3877787807814457e-17,0.008761971969967143,0.008794302943674007,0.004932822600576589,0.003861480343097418,0.008811645184204448,0.008770489900474963,4.1155283729485403e-5,0.46924726208574336,1.482381984019244e-6,3.9672901745466284e-5,4.1155283729485525e-5,-1.2197274440461925e-19,0.7358242935640034,0.2641757064359966,0.008778137456820576,0.02100661678281911,7.6392144972954e-6,32.351762515928215,-35.5840004925304,NA,0,0.0970756622039829
0.7260664663001758,0.8969423080034798,-0.17087584170330405,0.2739335336998242,0.10305769199652015,0.12000933418364058,0.05723838314242475,0.06730252220265252,0.10281426575122166,0.10281426575122167,1.3877787807814457e-17,0.08764888937665202,0.1380077674682367,0.10876055413626065,0.09283875912430485,0.09283875912430486,1.3877787807814457e-17,0.010518684856027577,0.007899341470977594,0.007319859609528474,5.794818614491201e-4,0.009545148852619933,0.009801158866587577,-2.56010013967644e-4,2.61203820336378,6.287186364924354e-4,-8.847286504600759e-4,-2.560100139676405e-4,-3.469446951953614e-18,0.7792205439681998,0.22077945603180013,0.009209013163502585,0.42324856937353206,0.003161074671177418,-0.911861015214532,2.7404853463425103,NA,0,0.09284886983362602
0.7308904983677089,0.9031815840825761,-0.17229108571486718,0.2691095016322911,0.0968184159174239,0.08459235933098737,0.04801356188201101,0.0547893814750252,0.07474865737918482,0.07474865737918482,0,0.08785098211039352,0.15760560496716786,0.14021198925947076,0.09460451419830376,0.09460451419830374,-2.7755575615628914e-17,0.007431521846262552,0.007567206467042896,0.00768212816690928,-1.1492169986638406e-4,0.007071560418333234,0.007468035866939917,-3.9647544860668335e-4,5.308965512094442,5.018613686379413e-4,-8.983368172446256e-4,-3.964754486066843e-4,9.75781955236954e-19,0.7273169013408881,0.2726830986591119,0.0074993641566527235,0.41723056722009527,0.002551540220607685,-1.3126063520536717,2.259428816506915,NA,0,0.10446917932937218
0.7290310656656375,0.9082414484917805,-0.179210382826143,0.27096893433436253,0.09175855150821954,0.09675731141401303,0.07859844849324439,0.08812935533517156,0.09183682367964857,0.09183682367964859,1.3877787807814457e-17,0.0906603497154391,0.17408107983312304,0.14882559075235768,0.09831491507679589,0.09831491507679588,-1.3877787807814457e-17,0.008772051690320068,0.013682502786912087,0.013115903370381354,5.665994165307327e-4,0.009028929520987328,0.010102631391064609,-0.0010737018700772809,10.627942646971453,2.9924587678066967e-4,-0.0013729477468579516,-0.001073701870077282,1.0842021724855044e-18,0.6330131175056347,0.3669868824943653,0.011227277238616077,0.35032359826747267,0.0015148256029574587,-4.328379416496935,2.0867844190232097,NA,0,0.09774822350682826
0.7178986247943897,0.903936898965419,-0.18603827417102925,0.2821013752056103,0.09606310103458104,0.09215532996691168,0.07794156279849207,0.08879403640640758,0.08814560670184815,0.08814560670184816,1.3877787807814457e-17,0.08312263651607286,0.13331803401833786,0.13240169758720702,0.08794456205780389,0.0879445620578039,1.3877787807814457e-17,0.007660193995858357,0.010391015920611783,0.011756481155828627,-0.001365465235216844,0.007751926778713459,0.00843056261627293,-6.7863583755947e-4,8.049709947584594,1.4449120721923888e-4,-8.23127044778708e-4,-6.786358375594691e-4,-9.75781955236954e-19,0.6522984272330946,0.34770157276690544,0.00902560495823507,0.25470282987783804,7.134656930234661e-4,-5.483526068420759,2.6559812383659693,NA,0,0.10165626062890777
0.725762081883098,0.9033899275524698,-0.17762784566937184,0.274237918116902,0.09661007244753017,0.10781116232967412,0.04796183707950684,0.049240106317669244,0.0913982079723669,0.0913982079723669,0,0.09221414808107743,0.15172880837611682,0.12114505343408226,0.09796386372387132,0.09796386372387134,1.3877787807814457e-17,0.009941714487861646,0.007277192387603028,0.005965195310953932,0.0013119970766490956,0.008953721590411001,0.009211001494310247,-0.00025727990389924627,2.79318056845579,7.089326774579556e-4,-9.662125813572006e-4,-2.5727990389924496e-4,-1.3010426069826053e-18,0.7833371223156158,0.21666287768438428,0.008609453437732336,0.46447533528692414,0.0035619122611510296,-0.8013764044795606,2.5494358469649803,NA,0,0.08697595770441231
0.7325318976568586,0.8990982265183678,-0.16656632886150924,0.26746810234314145,0.1009017734816322,0.08441177585237086,0.10359183213706345,0.1296762091850134,0.08954182910967225,0.08954182910967223,-1.3877787807814457e-17,0.08263838621606646,0.1875535233280056,0.17244581709506593,0.09322450961572973,0.09322450961572973,0,0.006975652934072257,0.01942901310530957,0.02236211985070033,-0.002933106745390761,0.008347493108844669,0.01030652954686876,-0.0019590364380240918,19.007721552782712,-3.9426349441012726e-4,-0.0015647729436139648,-0.001959036438024092,4.336808689942018e-19,0.4957913580856153,0.5042086419143846,0.013202333019690912,0.3621686683379285,0.002012278234923233,5.401018151325189,1.7876688578111992,NA,0,0.10217954250602372
0.7279767289659865,0.8950718857472877,-0.16709515678130116,0.27202327103401347,0.10492811425271231,0.07627783042323856,0.10457071894947238,0.11799908148838743,0.0839741545071454,0.08397415450714539,-1.3877787807814457e-17,0.09138855811280232,0.12127848210185928,0.09891250493795882,0.09452485147213098,0.09452485147213098,0,0.006970920938352618,0.012682178066492144,0.011671584730394728,0.0010105933360974161,0.007937644482285698,0.008524515784065458,-5.868713017797601e-4,6.884511878982916,-1.674656171485378e-4,-4.1940568463122343e-4,-5.868713017797612e-4,1.0842021724855044e-18,0.5953028126322814,0.4046971873677186,0.009826549502422382,0.18662402052352847,8.456722874799908e-4,3.696007173410802,4.057503864722463,NA,0,0.10020829350316778
0.7243314980924561,0.8955586034116696,-0.17122710531921348,0.2756685019075439,0.1044413965883304,0.08342290487958712,0.03773331203059124,0.055582356021087666,0.07082772326613879,0.07082772326613879,0,0.08752757224073208,0.1170488102947924,0.11012834908336656,0.09061081157211472,0.0906108115721147,-1.3877787807814457e-17,0.007301804333379782,0.004416639281662882,0.006121193106766304,-0.0017045538251034215,0.006417757486949987,0.006506455205816984,-8.869771886699674e-5,1.363226458359355,2.693248162310103e-4,-3.5802253509800616e-4,-8.869771886699587e-5,-8.673617379884035e-19,0.8128737852289358,0.1871262147710642,0.005859221807521332,0.39578884780764456,0.0013488133470882992,-0.8258622954969167,3.9649018134147545,NA,0,0.10885913885130083
0.7182644926285054,0.8913028535063219,-0.17303836087781643,0.28173550737149455,0.10869714649367812,0.11969779959386719,0.0855292201536871,0.09791084770677035,0.11007129752912483,0.11007129752912484,1.3877787807814457e-17,0.08786069089658687,0.14361556298407538,0.13619690642679896,0.09392108639561689,0.09392108639561689,0,0.010516731371118365,0.012283327103960698,0.013335154563287564,-0.0010518274593268664,0.010338015844910585,0.011014444116231016,-6.764282713204312e-4,6.141283792285426,3.855100725766415e-4,-0.001061938343897074,-6.764282713204325e-4,1.3010426069826053e-18,0.6858080755301356,0.31419192446986444,0.011400029237539532,0.3037460529806238,0.001905064776098431,-2.503154112784394,2.5758388030864654,NA,0,0.10939435009752096
0.7209689362843912,0.898229635949946,-0.1772606996655548,0.2790310637156088,0.10177036405005402,0.09573450956242019,0.05305373229020432,0.0671083566155779,0.08382524687994482,0.08382524687994482,0,0.07364735042741988,0.07716312460343182,0.05674209969030387,0.0740051520452304,0.0740051520452304,0,0.007050592973740739,0.00409379175538615,0.0038078690611335845,2.8592269425256524e-4,0.006203500140579291,0.006225553584587649,-2.2053444008358035e-5,0.35424069054605606,3.0187169931740616e-5,-5.224061394009998e-5,-2.2053444008359363e-5,1.328147661294743e-18,0.8165151014098537,0.18348489859014633,0.005572192364563444,0.28465604659171945,1.500559745457739e-4,-1.243035757100445,21.947690818686347,NA,0,0.10511944880838577
0.7197473652555327,0.8868975230231851,-0.1671501577676524,0.28025263474446727,0.11310247697681486,0.09226129392556116,0.09064121294481384,0.12496511471794124,0.09180726196220731,0.09180726196220733,1.3877787807814457e-17,0.08898666014910173,0.16793662041666432,0.15045766776864297,0.09791609621258417,0.09791609621258418,1.3877787807814457e-17,0.008210024407470295,0.015221978972419241,0.01880195971290236,-0.0035799807404831175,0.00898940869530541,0.010175143149005732,-0.0011857344537003229,11.653245918374989,2.5799924040327712e-5,-0.001211534377740648,-0.0011857344537003203,-2.6020852139652106e-18,0.5807430273389103,0.4192569726610897,0.011716001689944768,0.30940228416459614,1.2790532906023527e-4,-55.948569251767886,2.1271273582345653,NA,0,0.09671064398910521
0.7251493213195596,0.901000839091566,-0.17585151777200647,0.27485067868044044,0.09899916090843397,0.13383132972169862,0.06881601360521866,0.09512760741832746,0.11596182596246073,0.11596182596246071,-1.3877787807814457e-17,0.09648361932615278,0.15568624270274847,0.13095877303392736,0.1023446293640138,0.1023446293640138,0,0.012912531070781205,0.010713706595977713,0.012457794749157291,-0.001744088153179578,0.011868070098502315,0.012308182671582301,-4.401125730799857e-4,3.5757721901230624,7.671510584485133e-4,-0.0012072636315285015,-4.401125730799882e-4,2.4936649967166602e-18,0.7607551327714388,0.23924486722856125,0.01181311883337946,0.40466427301087626,0.003849077273754275,-1.0584584943327733,2.62971864797963,NA,0,0.09827086802374203
0.7271376680746293,0.9052187094654734,-0.17808104139084413,0.2728623319253707,0.09478129053452655,0.07550117276605657,0.09684503163702371,0.10524566574206382,0.08132510786987467,0.08132510786987468,1.3877787807814457e-17,0.08684953197921588,0.20895341911527687,0.21179840340843584,0.09842269598125393,0.09842269598125392,-1.3877787807814457e-17,0.006557241518613933,0.020236100484883262,0.02229086396982703,-0.002054763484943767,0.008004236367519355,0.010289686874228448,-0.0022854505067090927,22.21107925483362,-5.1708585754271e-4,-0.001768364649166383,-0.0022854505067090927,0,0.4633782704106433,0.5366217295893567,0.013396671001748597,0.3788211266251925,0.0026061681346285855,4.537372188529442,1.711275734264209,NA,0,0.10762408514752726
0.7355742596034485,0.9015210208237122,-0.16594676122026375,0.26442574039655153,0.09847897917628778,0.0630232648998346,0.0983113700726113,0.09130017757412122,0.07235434823733747,0.07235434823733747,0,0.08554227044689303,0.09293440350205379,0.05537318583483259,0.08627024016410056,0.08627024016410055,-1.3877787807814457e-17,0.005391153170507832,0.009136508535167794,0.005055581699565029,0.004080926835602764,0.006242026999352069,0.006381521535856239,-1.3949453650416964e-4,2.1859134333463155,-5.073741852148119e-5,-8.87571179826893e-5,-1.3949453650417048e-4,8.402566836762659e-19,0.621418180526911,0.378581819473089,0.007263830852837813,0.21276240085942,2.6085436870167204e-4,2.785963417170226,12.572068550250506,NA,0,0.10314924993691775
0.7219154243874012,0.8981821016075772,-0.17626667722017597,0.2780845756125988,0.10181789839242283,0.11268853149815286,0.057646786515412975,0.0681614192485117,0.09738227120365076,0.09738227120365076,0,0.09541000875270034,0.12257115846789832,0.11035687456910304,0.09817549993462374,0.09817549993462374,0,0.010751613776567711,0.007065833405145787,0.00752208119446005,-4.5624778931426316e-4,0.009560553160187526,0.009726655106179599,-1.6610194599207297e-4,1.7076985271796472,3.001259619154165e-4,-4.6622790790748947e-4,-1.6610194599207297e-4,0,0.7979881817161443,0.20201181828385567,0.00890872359085675,0.33766695076041287,0.0014949970760619452,-1.0473284692098694,4.512738221803395,NA,0,0.1023754972328215
0.7401020616508535,0.8920245326512344,-0.15192247100038092,0.25989793834914654,0.10797546734876562,0.08414125317780295,0.030056334197095323,0.04340061241349295,0.07008469423893642,0.07008469423893642,0,0.09224362555589881,0.1212704146940308,0.0991086627805888,0.0953778066787227,0.09537780667872268,-1.3877787807814457e-17,0.007761494251937336,0.003644944112264129,0.004301376660159909,-6.564325478957802e-4,0.006684524418258668,0.006691611357525379,-7.086939266711181e-6,0.10590781335113278,3.0197405438675e-4,-3.090609936534616e-4,-7.086939266711615e-6,4.336808689942018e-19,0.8584326839140232,0.14156731608597675,0.005703219182100733,0.48614176775285256,0.0015699115388059528,-0.5557248631141811,4.177879066021807,NA,0,0.08248799600325996
0.7311110335065829,0.902848805778157,-0.17173777227157405,0.2688889664934171,0.09715119422184304,0.10129169055340335,0.06804224695619185,0.07963122913986614,0.09235128202806799,0.092351282028068,1.3877787807814457e-17,0.08820060617712416,0.13272169163497685,0.11662126821523207,0.09252588279740727,0.09252588279740728,1.3877787807814457e-17,0.008933988507515858,0.009030682118670637,0.009286694931828933,-2.560128131582958e-4,0.008544883897119323,0.008959988352685782,-4.1510445556645903e-4,4.6328682496783635,2.910090172503808e-4,-7.061134728168389e-4,-4.151044555664581e-4,-9.215718466126788e-19,0.728989515829889,0.27101048417011114,0.008982335313093247,0.28584588668110533,0.0014803013198175063,-2.0464176116889448,2.9810973894745243,NA,0,0.08874382985894774
0.7236630252616333,0.9053249467378967,-0.18166192147626337,0.2763369747383667,0.09467505326210335,0.07341257985816306,0.06962399938001174,0.08305960980123324,0.07236565499027788,0.07236565499027789,1.3877787807814457e-17,0.0925151228735068,0.20209426727744723,0.1779991506375099,0.10288953420636555,0.10288953420636558,2.7755575615628914e-17,0.006791773846039086,0.014070611139628911,0.01478453999690251,-7.139288572735984e-4,0.0074456685344882435,0.0088031857233625,-0.0013575171888742564,15.420749164380164,8.301944092212184e-5,-0.0014405366297963746,-0.0013575171888742528,-3.686287386450715e-18,0.5583155647022005,0.4416844352977994,0.010431192492833998,0.38055771929364557,4.1514940730129357e-4,-18.37733150490853,1.8442767405855014,NA,0,0.09909323618929888
0.7420572176312985,0.8982025267206742,-0.15614530908937574,0.2579427823687015,0.10179747327932576,0.10069438726183426,0.07648141526384697,0.08258382637006466,0.09444882589525795,0.09444882589525795,0,0.09253264990811398,0.14893094010044233,0.15255945150768868,0.09827385334696719,0.09827385334696719,0,0.009317518484211362,0.011390449075457049,0.012598943254423262,-0.0012084941789662126,0.009281850064823816,0.009852215968574472,-5.703659037506557e-4,5.7892143815152535,2.6138147919591633e-4,-8.317473829465703e-4,-5.703659037506539e-4,-1.734723475976807e-18,0.7017844374987336,0.29821556250126635,0.010353983779834205,0.28173047223865927,0.0013655702211612076,-3.158695895332655,2.6406995600852605,NA,0,0.08916356127543393
0.7199274770004557,0.8841521728011045,-0.1642246958006488,0.2800725229995443,0.11584782719889553,0.11960635897096114,0.034077633901472164,0.04631158378187451,0.09565211315181499,0.09565211315181499,0,0.08701078712902773,0.1554084192714409,0.1486269895632854,0.09493450419827563,0.09493450419827562,-1.3877787807814457e-17,0.010407043439700375,0.005295951217138654,0.006883151279407881,-0.0015872000622692266,0.009080685937584916,0.008975566945644164,1.0511899194075129e-4,1.1711682680030084,0.001179539036850998,-0.0010744200449102487,1.0511899194074934e-4,1.951563910473908e-18,0.8347457683677185,0.16525423163228156,0.007851497328419514,0.6640401177578413,0.0058499622749124975,-0.3984349570718531,2.272131569523627,NA,0,0.09092003217904439
0.740507999888134,0.8960255579871462,-0.15551755809901224,0.259492000111866,0.10397444201285377,0.09637966299537842,0.09006304035877392,0.0978167091396975,0.09474054995345403,0.09474054995345403,0,0.09745232661713696,0.050967688129149896,0.031149929153694033,0.09261911226817927,0.09261911226817929,1.3877787807814457e-17,0.009392422397475206,0.00459030495296903,0.0030469835597490727,0.0015433213932199573,0.008774785632488005,0.008146311337028216,6.28474295459789e-4,7.714832756306821,-5.642195345284353e-5,6.848962489126335e-4,6.2847429545979e-4,-9.75781955236954e-19,0.8537807648039302,0.1462192351960698,0.006991363675222118,0.31772554284548005,2.9362591972759584e-4,-14.258100497703202,-1.096441529653315,NA,0,0.09587121426092383
0.7179638752844826,0.8965743308300702,-0.17861045554558763,0.2820361247155174,0.10342566916992979,0.09547630106235666,0.05222443842114926,0.07380741341107158,0.08327771333630267,0.08327771333630266,-1.3877787807814457e-17,0.07115098788543547,0.10723646542730557,0.0892351649745838,0.07488315254751986,0.07488315254751987,1.3877787807814457e-17,0.006793233140233929,0.005600364185210021,0.006586216712084281,-9.8585252687426e-4,0.006236097711570981,0.006456801002865537,-2.2070329129455536e-4,3.4181522892932112,3.160418561376571e-4,-5.367451474322127e-4,-2.2070329129455563e-4,2.710505431213761e-19,0.755373440951452,0.24462655904854808,0.006196798662721974,0.35649316052222213,0.00156076411798334,-1.2074494653414858,2.971734690302456,NA,0,0.09210113491380362
0.7110630633186709,0.8895667137673271,-0.17850365044865624,0.28893693668132914,0.1104332862326729,0.0673041092009847,0.0547899576401814,0.06359656140771637,0.06368830858384031,0.06368830858384032,1.3877787807814457e-17,0.10298598378193115,0.10602285435674666,0.09088116362605853,0.10332135537937133,0.10332135537937133,0,0.006931379898629933,0.005808987699097271,0.00577972950334935,2.9258195747921233e-5,0.00658036236470203,0.006607079334741946,-2.6716970039915994e-5,0.40436883963887627,7.807983333058448e-6,-3.4524953372973825e-5,-2.6716970039915377e-5,-6.166399856011306e-19,0.7459647408544032,0.2540352591455969,0.006370183798863602,0.10261596669011012,3.800385864378515e-5,-4.378239896965445,34.911877784975246,NA,0,0.09195811480466716
0.7245454500873828,0.8974090578327423,-0.17286360774535947,0.2754545499126172,0.10259094216725773,0.09322043331880352,0.05931255042581999,0.05915185315199023,0.083880352698027,0.083880352698027,0,0.08943789666226944,0.1361526345113452,0.11899872617107038,0.09423040563130257,0.09423040563130257,0,0.008337439481979127,0.008075560000062402,0.0070389951757450515,0.0010365648243173507,0.00790407965923181,0.008265303587156407,-3.6122392792459733e-4,4.37036491298286,3.161332488712019e-4,-6.773571767957981e-4,-3.6122392792459625e-4,-1.0842021724855044e-18,0.7308689606312666,0.26913103936873334,0.008206499741020765,0.3080491729216162,0.0015839978603628866,-1.7492260019009735,2.914554180978646,NA,0,0.08450807066725642
0.7263630806165918,0.9052327566988624,-0.17886967608227056,0.2736369193834082,0.09476724330113762,0.08427771488606506,0.058624699357944364,0.06703282157518242,0.07725810274405538,0.07725810274405537,-1.3877787807814457e-17,0.09763329292041634,0.1593046206740817,0.14491765816989496,0.10347771464235214,0.10347771464235214,0,0.008228310824134522,0.009339185493349406,0.009714239523195846,-3.750540298464392e-4,0.007994491909558886,0.008532287146439546,-5.377952368806598e-4,6.303060687603293,3.144489704028285e-4,-8.522442072834889e-4,-5.377952368806605e-4,6.505213034913027e-19,0.7004852387068624,0.2995147612931376,0.008783748158741965,0.3104693352757646,0.001582055528504598,-2.2852946583874436,2.5831229272441543,NA,0,0.10685190412987518
0.7199865159110381,0.9001595489098309,-0.18017303299879273,0.2800134840889619,0.09984045109016915,0.09483933909710596,0.09447262672846791,0.1157037292441926,0.0947366546891051,0.09473665468910511,1.3877787807814457e-17,0.08820074333935922,0.18138390597296247,0.14925570767637447,0.09750419233070676,0.09750419233070676,0,0.008364900206178298,0.017135814043535206,0.01726944198913759,-1.3362794560238533e-4,0.009237220999574256,0.010820874348420693,-0.001583653348846437,14.635169930400044,6.889160659351336e-6,-0.0015905425095057875,-0.001583653348846436,-8.673617379884035e-19,0.5565738184797274,0.4434261815202726,0.012750357124856752,0.3461837745716572,3.4171418286552525e-5,-257.62050808195056,1.9465309058693905,NA,0,0.09025745707345016
0.7210521285030367,0.8942615745414647,-0.17320944603842803,0.2789478714969633,0.10573842545853529,0.12054480947374584,0.0945797275822923,0.11018461277490246,0.11330190514688052,0.11330190514688053,1.3877787807814457e-17,0.09324602895794534,0.15378416489930408,0.1480929082906528,0.09964723613257938,0.09964723613257938,0,0.011240324794918908,0.014544864422646497,0.01631755975471472,-0.001772695332068223,0.011290221696442313,0.012162119090350886,-8.718973939085724e-4,7.16895951627635,3.1616111607193497e-4,-0.001188058509980507,-8.718973939085719e-4,-4.336808689942018e-19,0.6664019697744883,0.3335980302255118,0.012892594608782702,0.28430487671882065,0.0015718776572733262,-3.642573821938279,2.5402857638079515,NA,0,0.11288851634617834
0.7190414197716504,0.9040003162037529,-0.1849588964321025,0.28095858022834963,0.09599968379624713,0.11559621232225653,0.06279085541791653,0.07102474893419486,0.10076009421796188,0.10076009421796189,1.3877787807814457e-17,0.08307505237290339,0.14259052240708958,0.10247628475567636,0.08878851867717029,0.08878851867717029,0,0.00960316139278072,0.00895338087642875,0.007278352396480973,0.0016750284799477762,0.008946339507384946,0.009420599981446426,-4.7426047406147996e-4,5.03429160558267,6.348981447981937e-4,-0.0011091586188596747,-4.7426047406148105e-4,1.0842021724855044e-18,0.7329756932425395,0.2670243067574606,0.009278271134604735,0.4102092690661355,0.0031427356364847545,-1.1891001045910141,2.3958564441343464,NA,0,0.10689151030698638
0.7383102055504472,0.8964961367781161,-0.15818593122766889,0.26168979444955276,0.10350386322188387,0.11160220541427086,0.08766453186188418,0.10651848581103027,0.1053379605427463,0.1053379605427463,0,0.11055795205439076,0.20811059037228163,0.20266883750536374,0.12065502698777962,0.12065502698777965,2.7755575615628914e-17,0.012338511275355226,0.01824391748048641,0.021587977692153086,-0.0033440602116666766,0.012709554472122719,0.013883895811317118,-0.0011743413391943989,8.458298413887285,4.511766519744603e-4,-0.0016255179911688583,-0.001174341339194398,-8.673617379884035e-19,0.6561305932927356,0.34386940670726446,0.015291214377920817,0.3490293388489809,0.0023351832102277204,-3.66219932233739,2.1333158586046643,NA,0,0.0965814306252452
0.7200535057737769,0.902158017461671,-0.1821045116878941,0.2799464942262231,0.09784198253832899,0.1080587640494849,0.07736813916646877,0.0887900479199102,0.09946703120787245,0.09946703120787245,0,0.07814126855053787,0.09235855374179319,0.07035099514213955,0.07953231591996311,0.07953231591996311,0,0.008443848900830006,0.007145609439108841,0.006246468229883941,8.991412092249004e-4,0.007910843349645341,0.008080411314855027,-1.6956796520968542e-4,2.0985066056965653,8.795533937930518e-5,-2.575233045889906e-4,-1.6956796520968542e-4,0,0.7524397912875036,0.24756020871249648,0.007794729169969424,0.18095286303003133,4.363373666596775e-4,-2.520904656108305,6.496215873801313,NA,0,0.09142397765099607
0.7362559205471828,0.9005956392626011,-0.1643397187154183,0.2637440794528172,0.09940436073739889,0.09877989809327188,0.09514163890996757,0.10913074897033995,0.09782032877416053,0.09782032877416053,0,0.08379270142580286,0.03882190080537662,0.004621933103451352,0.07932240773828039,0.07932240773828036,-2.7755575615628914e-17,0.008277034507800764,0.0036935792682237217,5.043950212704538e-4,0.003189184246953268,0.007759344004116603,0.007068175324925326,6.911686791912777e-4,9.778601229003609,-3.177135762812914e-5,7.229400368194048e-4,6.911686791912756e-4,2.0599841277224584e-18,0.8621766411837035,0.1378233588162964,0.005985306888012243,0.3682780948277584,1.6361542833781282e-4,-26.1503191819223,-0.8632690605855764,NA,0,0.091451552676739
0.7239609811861828,0.8958919704231275,-0.17193098923694472,0.2760390188138172,0.10410802957687249,0.09194952880354376,0.05411926750586442,0.06539015806161702,0.08150690059346204,0.08150690059346204,0,0.0780379923285997,0.12411562197083771,0.09422626775473522,0.08283504355822599,0.08283504355822599,0,0.007175556623389306,0.0067170465470965095,0.006161470542038383,5.555760050581261e-4,0.006751627660955424,0.0070489899518131945,-2.9736229085777083e-4,4.218509217498331,3.4834943118942577e-4,-6.457117220471957e-4,-2.973622908577699e-4,-9.215718466126788e-19,0.7369599118650585,0.2630400881349414,0.006946301585242908,0.3520790620973341,0.001743128769343559,-1.4305813824549054,2.6936199395349227,NA,0,0.12317497146771966
0.7335718066594963,0.8846943321010671,-0.1511225254415708,0.2664281933405037,0.11530566789893293,0.09490621189581311,0.07182921284847738,0.10496885476417792,0.08875784873191092,0.08875784873191092,0,0.08048329513808185,0.15529652733896157,0.13427055555810968,0.08910968484468224,0.08910968484468224,0,0.007638364662448061,0.011154827316859656,0.014094226445484697,-0.0029393991286250417,0.007909183927992561,0.008575249454412294,-6.660655264197329e-4,7.767302047137727,3.374275681299208e-4,-0.0010034930945496535,-6.660655264197328e-4,-1.0842021724855044e-19,0.6534257685615165,0.3465742314384836,0.009396595989653858,0.3698886048182982,0.0017264648882278084,-3.112588976631697,2.0757895731864324,NA,0,0.09183569941906482
0.7153298082136064,0.8947058960806028,-0.17937608786699644,0.28467019178639363,0.1052941039193972,0.10880920393441185,0.0857106681218017,0.09961099754145979,0.10223373931465124,0.10223373931465124,0,0.07886076073733247,0.18764551562737297,0.15493684969815702,0.09031515402357056,0.09031515402357056,0,0.008580776597491268,0.016083222514482118,0.015433414154364644,6.49808360117474e-4,0.009233255912608287,0.010716499315548099,-0.0014832434029398121,13.840745557533321,5.11682784682895e-4,-0.0019949261876227083,-0.0014832434029398134,1.3010426069826053e-18,0.5727696234629299,0.42723037653707013,0.012331999555986694,0.45878362553373886,0.0025127685566936173,-3.7106537322166457,1.7249247453565055,NA,0,0.09378191994465673
0.7240653207934548,0.8911513196956466,-0.1670859989021919,0.27593467920654524,0.10884868030435335,0.11892581107205825,0.027671484862524943,0.03130454657818162,0.09374557784322125,0.09374557784322124,-1.3877787807814457e-17,0.09456618427134346,0.11849354301014905,0.08743856584995874,0.09717064569323129,0.09717064569323128,-1.3877787807814457e-17,0.011246360164459238,0.003278892281712288,0.002737224657379434,5.416676243328537e-4,0.009109318329910887,0.009047859470145006,6.145885976588036e-5,0.6792640841590722,4.3624680242916836e-4,-3.747879426632905e-4,6.145885976587787e-5,2.4936649967166602e-18,0.9000028578148775,0.0999971421851225,0.007262626223085763,0.6296999984319273,0.002183474999683493,-0.3032347726614863,4.95221993800658,NA,0,0.11949433311568736
0.7186903187716559,0.8895494160686306,-0.17085909729697468,0.2813096812283441,0.11045058393136942,0.09454495570225618,0.07715023755004684,0.09149528035977444,0.08965165308380128,0.08965165308380128,0,0.0862474204030283,0.16668017335596164,0.1512027827930763,0.09513126493388738,0.09513126493388735,-2.7755575615628914e-17,0.008154258541438177,0.012859414969295428,0.013834341002830595,-9.749260335351669e-4,0.008528675161276061,0.009477864596288195,-9.491894350121335e-4,10.014802652739558,2.8286342976046154e-4,-0.0012320528647725962,-9.491894350121346e-4,1.0842021724855044e-18,0.6183235275156598,0.38167647248434017,0.010506836755366802,0.35207384705233385,0.0013991050678225595,-4.4352680437220995,2.0722922843819296,NA,0,0.09703487232106156
0.7068674538061571,0.8941945104306688,-0.18732705662451166,0.2931325461938429,0.10580548956933122,0.11744852176857663,0.06346197383581402,0.0812808745455192,0.10162330751283,0.10162330751282998,-1.3877787807814457e-17,0.0854892950294167,0.17014534865872602,0.14093721557714842,0.09444637022867333,0.09444637022867333,0,0.010040591328242717,0.010797759664865524,0.011455500138120996,-6.577404732554717e-4,0.009597952525219063,0.010262542010654317,-6.645894854352546e-4,6.475875906235456,9.469904598573261e-4,-0.001611579945292583,-6.645894854352569e-4,2.2768245622195593e-18,0.691579846351401,0.308420153648599,0.01041917549655412,0.4799088865222196,0.00457028809705723,-1.1755145729053198,2.009842667646143,NA,0,0.09153655347853398
0.7306765432193181,0.896097920147538,-0.1654213769282199,0.2693234567806819,0.10390207985246203,0.10744254282615406,0.03506168468874969,0.04797507617169574,0.08794867990783617,0.08794867990783617,0,0.08777181418683482,0.13278128479597975,0.10483952435580983,0.09244839179618324,0.09244839179618324,0,0.009430426904698237,0.004655535540083715,0.005029684166774327,-3.741486266906121e-4,0.008130714018076747,0.008144436656628026,-1.372263855127856e-5,0.1684909482365602,6.411017732964072e-4,-6.548244118476868e-4,-1.3722638551279644e-5,1.0842021724855044e-18,0.8460489070413147,0.15395109295868528,0.007042981222390976,0.5519468454094437,0.003257824107000191,-0.48440548497214914,2.9500743509967324,NA,0,0.10078332375456349
0.7349387997634917,0.9012599746482158,-0.1663211748847241,0.26506120023650825,0.09874002535178417,0.09410812847904469,0.06432559702863705,0.0673550508661625,0.08621393494671807,0.08621393494671808,1.3877787807814457e-17,0.09254600789773147,0.13477388015124744,0.1165804207734685,0.09671558907459553,0.09671558907459554,1.3877787807814457e-17,0.008709331601462398,0.008669410304594968,0.007852280171195599,8.171301333993689e-4,0.008338231504810696,0.008698750014599719,-3.605185097890224e-4,4.14448638234159,2.449955206757025e-4,-6.055140304647231e-4,-3.605185097890206e-4,-1.7889335846010823e-18,0.7358328154249831,0.2641671845750169,0.008689370953028682,0.2671261425702059,0.0012576529334741356,-2.159843166312063,3.191585864003032,NA,0,0.07984359794154948
0.7250791848278543,0.8873322344779045,-0.16225304965005027,0.2749208151721457,0.11266776552209545,0.09016497173583692,0.059550405672173526,0.0671661022925835,0.08174839027747308,0.08174839027747306,-1.3877787807814457e-17,0.09832503316443315,0.13681283511217637,0.13047771314922976,0.10266136780974233,0.10266136780974233,0,0.008865473836196344,0.00814725983209029,0.008763679428283534,-6.164195961932441e-4,0.008392401562130027,0.008668021856719456,-2.7562029458942823e-4,3.1797369589667936,2.3487904797299636e-4,-5.10499342562425e-4,-2.7562029458942866e-4,4.336808689942018e-19,0.7415960236970092,0.2584039763029909,0.0085063668341433165,0.26140251202827636,0.0011782873553743774,-1.9451657602573127,3.5547063793857046,NA,0,0.10859134467021152
0.7236712109158635,0.9003706110360497,-0.17669940012018615,0.2763287890841365,0.09962938896395035,0.07527619742620341,0.04732151653428028,0.04424011802628487,0.06755151430610484,0.06755151430610484,0,0.09116231492119288,0.07074127507073473,0.06297751298442271,0.08912777919888326,0.08912777919888325,-1.3877787807814457e-17,0.006862352415837444,0.003347584417915843,0.002786132607432749,5.61451810483094e-4,0.0060207164516247165,0.005891120831060093,1.295956205646237e-4,2.199846587449867,-1.1415628358005616e-4,2.4375190414467862e-4,1.2959562056462246e-4,1.2468324983583301e-18,0.8429782761062208,0.15702172389377916,0.005104968416876643,0.27893713299531414,5.708636525008032e-4,-1.6927940160444743,-3.4641367721119076,NA,0,0.11452474026277752
0.7284159912541605,0.9044124687405819,-0.17599647748642144,0.27158400874583954,0.0955875312594181,0.10063116490772317,0.08641386442874237,0.0938217136675758,0.09676997345009741,0.09676997345009741,0,0.07510564266543436,0.17531151337997933,0.16610715018167968,0.08468407446473813,0.08468407446473813,0,0.007557968312565854,0.015149345350015187,0.015584457482482562,-4.3511213246737526e-4,0.008194875637598782,0.00961966492029746,-0.001424789282698678,14.811215302233423,2.818343827228073e-4,-0.0017066236654214844,-0.001424789282698677,-8.673617379884035e-19,0.5723011171261206,0.42769888287387925,0.011353656831290521,0.4303185012854483,0.0014246569737065885,-6.07807822283131,1.7495133980661346,NA,0,0.11962595989452042
0.7237171424033181,0.8976313395291038,-0.1739141971257857,0.2762828575966819,0.10236866047089621,0.11122835735448548,0.10451783531262862,0.115404312027937,0.10937435514879573,0.10937435514879576,2.7755575615628914e-17,0.08833429039034055,0.159948716491592,0.13730092876147873,0.09566536326071763,0.09566536326071765,1.3877787807814457e-17,0.009825278018191691,0.01671749360873454,0.01584511922451524,8.723743842192974e-4,0.010463337416716286,0.011729479036719271,-0.0012661416200029849,10.794525622487697,9.609031612281042e-5,-0.0013622319361257936,-0.0012661416200029831,-1.734723475976807e-18,0.6062265944108539,0.39377340558914614,0.013271385813463115,0.29608983720500176,4.805701848673773e-4,-15.575216750753357,2.2334706175743118,NA,0,0.1040860244408607
0.7273801123817648,0.8949484697550143,-0.1675683573732495,0.2726198876182352,0.1050515302449857,0.10006134714376777,0.08738294224967494,0.0997066770108198,0.09660496182636169,0.09660496182636169,0,0.09335256354889573,0.14124655564664174,0.13304830660988154,0.09838390070830519,0.0983839007083052,1.3877787807814457e-17,0.009340983268026697,0.012342539615035992,0.01326580453398798,-9.232649189519875e-4,0.009504372972254382,0.010159267222028171,-6.548942497737898e-4,6.446274474932536,1.2041057005244812e-4,-7.75304819826236e-4,-6.548942497737879e-4,-1.951563910473908e-18,0.6687928677101002,0.33120713228989984,0.010841761441531345,0.22099669023146026,6.072194238097063e-4,-6.89226625743659,2.949149767227049,NA,0,0.11422469183353677
0.7216935763326463,0.8969885580482374,-0.1752949817155911,0.2783064236673537,0.1030114419517626,0.10435153295871626,0.09449706139051398,0.1030620866468649,0.10160897021943825,0.10160897021943825,0,0.09229922483090844,0.16536266676708744,0.15260297436695128,0.09982559533871312,0.09982559533871312,0,0.009631565602006504,0.015626286073188566,0.015727580966776036,-1.0129489358746968e-4,0.010143175943908995,0.011299934817226655,-0.0011567588733176603,10.236863238840911,1.446137335329654e-4,-0.0013013726068506265,-0.0011567588733176612,8.673617379884035e-19,0.6151397452662974,0.3848602547337026,0.012628925837597536,0.2964936872838685,7.200016112350741e-4,-9.589257093747216,2.2632750714308245,NA,0,0.0893302998712873
0.7334396635361583,0.9021151265506807,-0.1686754630145224,0.2665603364638417,0.09788487344931929,0.10231450036869712,0.0906339459790923,0.10142454250901077,0.09920092786051984,0.09920092786051986,1.3877787807814457e-17,0.08836368976801866,0.14799104442560312,0.1487156353026748,0.09420030583279401,0.094200305832794,-1.3877787807814457e-17,0.009040886769349383,0.013413012325859562,0.015083415274510683,-0.0016704029486511209,0.009344757743357905,0.010206322028754898,-8.615642853969929e-4,8.441476596267048,1.3616607491521827e-4,-9.977303603122111e-4,-8.615642853969928e-4,-1.0842021724855044e-19,0.6496899599579896,0.35031004004201033,0.011226949547604472,0.26795156445886026,6.964805591861714e-4,-7.759387350634021,2.481932080929218,NA,0,0.09498641588325102
0.7244092268323378,0.8994041363407944,-0.17499490950845664,0.27559077316766223,0.10059586365920559,0.13100044329430935,0.06260804382772454,0.07119472736078863,0.11215212904652165,0.11215212904652164,-1.3877787807814457e-17,0.08461617516862162,0.13765420114030533,0.09592962144368683,0.0899515811980225,0.08995158119802252,1.3877787807814457e-17,0.011084756456958363,0.008618260258062645,0.006829683244506947,0.0017885770135556978,0.010088261342459291,0.010405012862489592,-3.167515200303006e-4,3.044220360093932,7.241755183597749e-4,-0.0010409270383900768,-3.167515200303019e-4,1.3010426069826053e-18,0.7717337749343895,0.22826622506561042,0.009851508357510504,0.4343212495382818,0.003627397859174492,-0.9154239990996896,2.5953869628141337,NA,0,0.1083011844767606
0.756680397808703,0.8920861035055888,-0.13540570569688581,0.243319602191297,0.10791389649441119,0.10618147104562391,0.053078960835650495,0.07250699162225228,0.09326058938597388,0.0932605893859739,1.3877787807814457e-17,0.09087420410184405,0.13348984884356566,0.11649264779367702,0.09547302437754478,0.09547302437754479,1.3877787807814457e-17,0.00964915667163407,0.007085502458724526,0.008446531437630125,-0.0013610289789055992,0.008903870523911278,0.009025369348392877,-1.2149882448159871e-4,1.3461922697183986,4.166522157372709e-4,-5.381510402188688e-4,-1.2149882448159784e-4,-8.673617379884035e-19,0.8089782730177904,0.19102172698220976,0.008367329565179299,0.38494785035718637,0.0022629977100018716,-0.9995565299224123,3.132414155707383,NA,0,0.10501028747589057
0.7471426848211324,0.9010431405595979,-0.15390045573846545,0.25285731517886756,0.09895685944040211,0.08137043238754657,0.07918112280244344,0.0796286170572313,0.08081684944376204,0.08081684944376204,0,0.0981450820426059,0.13113714536414023,0.093171596440371,0.10140987301536382,0.10140987301536382,0,0.007986107762518074,0.010383586411039864,0.007419125373561197,0.0029644610374786667,0.008195626439593684,0.008592327776781953,-3.9670133718826966e-4,4.616925092874477,1.3645697093938467e-5,-4.103470342822087e-4,-3.9670133718827026e-4,5.963111948670274e-19,0.6944290476303671,0.305570952369633,0.009184847086778969,0.14564978916666896,7.222984046216462e-5,-36.16716582306171,3.9748088528475085,NA,0,0.11291969118419819
0.718071472820193,0.9027131553314532,-0.18464168251126023,0.281928527179807,0.09728684466854676,0.11328372215674556,0.06096546730555708,0.07482645180385498,0.09853371362193218,0.09853371362193221,2.7755575615628914e-17,0.10094421043978175,0.10542903225315704,0.07513709041442133,0.1013805246029057,0.1013805246029057,0,0.01143533588879229,0.006427530218886369,0.005622241874576593,8.052883443097764e-4,0.009989399578063959,0.010023492611873028,-3.4093033809069057e-5,0.34013128087394584,4.7501260907487175e-5,-8.159429471655221e-5,-3.409303380906503e-5,-4.025100565352435e-18,0.8192143000267329,0.18078569997326707,0.00893143305383933,0.2979605244617816,2.3463805059433808e-4,-1.1652809803951663,23.507964561430516,NA,0,0.09736872601432162
0.7249138365608467,0.90592107759207,-0.18100724103122323,0.27508616343915326,0.09407892240793003,0.11289758761926956,0.038923537846865086,0.03859981612309328,0.09254835007332185,0.09254835007332184,-1.3877787807814457e-17,0.07832846031136496,0.09858940452289124,0.07870719752468365,0.08023458810975254,0.08023458810975254,0,0.008843094211084803,0.003837448418246649,0.0030380833520167717,7.993650662298773e-4,0.007425578748370165,0.007466110314397617,-4.053156602745224e-5,0.5428739239131162,2.9887818109747743e-4,-3.3940974712493016e-4,-4.053156602745273e-5,4.87890977618477e-19,0.8586105859251172,0.14138941407488279,0.006340271314665726,0.49086497482610164,0.0014987840955393548,-0.5261782742275285,4.865982724872447,NA,0,0.10246195478584166
0.7192058775630706,0.8997497098805286,-0.18054383231745796,0.28079412243692936,0.1002502901194714,0.11721026618761943,0.11355356876820565,0.1282671508031212,0.11618348704471773,0.11618348704471775,1.3877787807814457e-17,0.09696142933750423,0.18607625672527575,0.15099299847245615,0.10589521663707495,0.10589521663707493,-1.3877787807814457e-17,0.011364874942580924,0.021129623014183887,0.01936744170528198,0.0017621813089019056,0.012303275530251175,0.014106758808164376,-0.001803483277913201,12.78453330377651,6.580823398871067e-5,-0.00186929151190191,-0.0018034832779131994,-1.5178830414797062e-18,0.5794162193900199,0.42058378060998014,0.016247248978382405,0.3188512100429358,3.258659593403687e-4,-31.053586267580712,2.088050464549398,NA,0,0.07952117146080734
0.7145735501638781,0.8924255689884576,-0.17785201882457946,0.28542644983612186,0.1075744310115424,0.11524522877407653,0.0620875727555971,0.07324023937765572,0.1000726277351122,0.10007262773511219,-1.3877787807814457e-17,0.09090162739188033,0.15540506621344602,0.14016386841366593,0.09784054812139809,0.09784054812139809,0,0.01047597884471311,0.009648723355115714,0.010265635274715131,-6.16911919599417e-4,0.009791160749552002,0.010239858247209882,-4.486974976578798e-4,4.381872159022701,0.00069934237412630875,-0.0011480398717841898,-4.48697497657881e-4,1.1926223897340549e-18,0.7310508811533644,0.2689491188466357,0.010062351099914412,0.41191186211358255,0.003428851612885821,-1.1679892870749102,2.409252422081547,NA,0,0.10717465020758163
0.7253935216929196,0.8967478279805875,-0.1713543062876679,0.2746064783070804,0.1032521720194125,0.12204220914925545,0.0861202270303185,0.08851458689613796,0.11217780014576426,0.11217780014576427,1.3877787807814457e-17,0.08886127792124215,0.14234212161496987,0.11865602854483952,0.09438329119405024,0.09438329119405024,0,0.01084482666533435,0.012258535829458413,0.010502789349382823,0.0017557464800755894,0.01058770997666564,0.011233040360244905,-6.453303835792651e-4,5.744930694482036,3.8268636922458084e-4,-0.0010280167528038463,-6.453303835792654e-4,3.2526065174565133e-19,0.7003239332031255,0.29967606679687453,0.011551681247396382,0.2982730734131336,0.0019211379108717487,-2.397424138377893,2.6615534046196037,NA,0,0.10911111999544401
0.7142067583365556,0.8952743855934583,-0.18106762725690273,0.28579324166344444,0.10472561440654171,0.1118286844902732,0.050641124655582126,0.07915024774483713,0.09434169341564089,0.09434169341564086,-2.7755575615628914e-17,0.0779215789432389,0.1369419236375091,0.11801210985993155,0.08410252080383222,0.08410252080383222,0,0.008713867666627378,0.006934893025502306,0.009340687732304518,-0.0024057947068022115,0.007934374233157699,0.008205448737103181,-2.710745039454822e-4,3.3035914625819873,7.371243968436296e-4,-0.0010081989007891142,-2.7107450394548457e-4,2.3852447794681098e-18,0.7584598208035099,0.24154017919649012,0.007824380346064842,0.4845044144936466,0.003611310872444749,-0.8276375915692342,2.3202494723959766,NA,0,0.11344839917715804
0.7375473639767912,0.9005467672383342,-0.16299940326154294,0.2624526360232088,0.09945323276166584,0.09727975507874724,0.051142709450073355,0.06554203096234966,0.08517096583517872,0.08517096583517872,0,0.10488443014177759,0.1275566209176295,0.1158848696309221,0.10713925280822528,0.10713925280822528,0,0.010203131675766098,0.006523591202023476,0.00759532971341775,-0.0010717385113942742,0.009125153640535932,0.009237426579078261,-1.1227293854232899e-4,1.2154135957801782,2.0248092806285294e-4,-3.147538666051825e-4,-1.1227293854232956e-4,5.692061405548898e-19,0.8146525233351606,0.1853474766648393,0.008363361438894787,0.31726932500883176,0.0010460279003274792,-1.1084955430758765,5.626126834354697,NA,0,0.10312491391654864
0.7129160622893571,0.9048126784299211,-0.19189661614056397,0.2870839377106429,0.09518732157007892,0.09320695030560956,0.06649393739815218,0.09893170620402308,0.08553807337202148,0.08553807337202146,-1.3877787807814457e-17,0.08163050205107979,0.14396345102313582,0.13697765812160365,0.08756380850929421,0.0875638085092942,-1.3877787807814457e-17,0.007608530148096953,0.009572696699954341,0.013551433429801609,-0.003978736729847268,0.007490039477001647,0.008172410816123708,-6.823713391220614e-4,8.349694532925106,3.407907842752588e-4,-0.0010231621233973208,-6.82371339122062e-4,6.505213034913027e-19,0.6637262216786032,0.33627377832139677,0.008590613424025647,0.3388791883409725,0.0016651008704504152,-2.489196468721403,2.3095883220233153,NA,0,0.11290165307875409
0.709120719647438,0.8973984404812588,-0.18827772083382088,0.29087928035256205,0.10260155951874117,0.06000520645383641,0.09361733895263989,0.1071361260919223,0.06978227936620333,0.06978227936620333,0,0.10033294227349485,0.13192199366065155,0.11596561041523243,0.10357402820953478,0.10357402820953478,0,0.006020498915241909,0.012350185995837227,0.012424106259773079,-7.392026393585223e-5,0.007227631771600781,0.007861673738102384,-6.340419665016037e-4,8.0649742996667,-2.190108412561575e-4,-4.1503112524544667e-4,-6.340419665016041e-4,4.336808689942018e-19,0.5430472779252548,0.45695272207474524,0.009185342455539567,0.22430035118520097,0.001061775380736623,2.785224619591526,4.176193581877791,NA,0,0.10715024735735464
0.7243116585888771,0.9073684339183007,-0.18305677532942355,0.27568834141112286,0.09263156608169931,0.09960063904616141,0.07197953930805845,0.08280952064448288,0.0919858238714126,0.0919858238714126,0,0.10292188363327039,0.11016455684118458,0.08555402387804525,0.10359278379513746,0.10359278379513745,-1.3877787807814457e-17,0.010251085381708392,0.007929594049504884,0.00708468770654757,8.449063429573148e-4,0.00952906756452884,0.009611077286732909,-8.200972220406832e-5,0.8532833495915614,3.994695979833826e-5,-1.2195668200240822e-4,-8.200972220406996e-5,1.6398557858843255e-18,0.7725440586572757,0.22745594134272437,0.00909033971560664,0.1615936985038836,2.0005059904628402e-4,-2.6059621083357363,15.210482880934888,NA,0,0.10721213275012346
0.7272602307619407,0.8961979222286639,-0.16893769146672322,0.2727397692380593,0.1038020777713361,0.10864183945098589,0.05585139355653168,0.06379777169336613,0.0942437854197582,0.09424378541975818,-1.3877787807814457e-17,0.08569676875186677,0.09606444882753933,0.07994462625635264,0.08677295548539007,0.08677295548539007,0,0.009310254592208574,0.005365333338258197,0.005100289014014269,2.6504432424392845e-4,0.008177811797003331,0.008234317679743832,-5.6505882740500585e-5,0.6862242257121476,1.085613476146383e-4,-1.6506723035514015e-4,-5.6505882740501845e-5,1.260385025514399e-18,0.8222876705180349,0.17771232948196522,0.007337793965233386,0.31915800835646174,5.47314454085803e-4,-1.0579829855613898,9.26576130111804,NA,0,0.08898331095719338
0.7084819546160559,0.8969538079450573,-0.1884718533290014,0.2915180453839441,0.1030461920549427,0.10988804827358414,0.06437208700845966,0.07084167466601626,0.09661932421180375,0.09661932421180375,0,0.08842884725226655,0.16045530018149923,0.13140991490965098,0.09585089895384855,0.09585089895384855,0,0.009717273435634464,0.010328842544251982,0.009309298439918375,0.0010195441043336067,0.009261049082014734,0.009895556866795843,-6.345077847811093e-4,6.412047278614258,6.770955869861109e-4,-0.0013116033717672224,-6.345077847811115e-4,2.168404344971009e-18,0.6957175801108978,0.30428241988910226,0.010023057989943223,0.4097354024970172,0.003278353241591267,-1.4142750195585394,2.227727364821776,NA,0,0.09124990868487065
0.7250252831492382,0.891211623002332,-0.16618633985309383,0.2749747168507618,0.10878837699766797,0.10783167931942801,0.06782146828046734,0.08384868740546653,0.09682988286785056,0.09682988286785058,1.3877787807814457e-17,0.09019623593728832,0.16466933095501124,0.14871475504152343,0.0982980430742595,0.0982980430742595,0,0.009726011589409143,0.011168115806131073,0.012469537008057224,-0.0013014212019261517,0.009518187997019477,0.010122553788071545,-6.043657910520684e-4,5.97048732666904,5.940406440060762e-4,-0.0011984064350581425,-6.043657910520662e-4,-2.168404344971009e-18,0.696623051273264,0.3033769487267361,0.010447063697770109,0.39312428012737965,0.0029796842483836646,-1.6951039876901661,2.211125117276563,NA,0,0.11682674945102144
0.714404497137696,0.906057849841827,-0.19165335270413097,0.28559550286230395,0.09394215015817298,0.09128800984000679,0.07022143219242936,0.08408154638253015,0.08527149000315914,0.08527149000315914,0,0.0967038703318373,0.20150435711431844,0.1815363979786862,0.10654905339780678,0.10654905339780678,0,0.008827903866419505,0.014149924549582183,0.015263861066762358,-0.0011139365171801748,0.009085596541657151,0.010347849039670932,-0.0012622524980137814,12.198211369093588,4.504564735358034e-4,-0.0017127089715495863,-0.001262252498013783,1.5178830414797062e-18,0.6094690981953005,0.3905309018046995,0.011488914208000845,0.4009986944577263,0.0022077875923070503,-3.3333099171190987,1.9227425682912258,NA,0,0.09871274878780871
0.7265235070773681,0.9002693950351089,-0.17374588795774082,0.2734764929226319,0.09973060496489106,0.08322977155634155,0.09367917582185975,0.11806874342730869,0.08608743798800625,0.08608743798800626,1.3877787807814457e-17,0.09619605917166131,0.14615365162294724,0.12997745694377846,0.10117836008941754,0.10117836008941754,0,0.008006376029477685,0.013691553627392912,0.015346275015229041,-0.0016547213878361292,0.008710185799925899,0.009561138460597854,-8.50952660671955e-4,8.900118580844664,-1.037200469652327e-4,-7.472326137067225e-4,-8.509526606719552e-4,2.168404344971009e-19,0.6083815662630387,0.3916184337369613,0.010848964828435299,0.20411017265798956,5.220270796554871e-4,8.965025511644713,2.925554344226313,NA,0,0.07681814273170653
0.7065215444105799,0.8978909559428588,-0.19136941153227893,0.2934784555894201,0.10210904405714116,0.09489371247812613,0.08285145188823725,0.09301546994836103,0.09135956843840021,0.09135956843840021,0,0.09365097659310904,0.18547286762466753,0.15491149134121227,0.10302682210986046,0.10302682210986047,1.3877787807814457e-17,0.00888688884612221,0.015366696368578538,0.01440916516750432,9.575312010742191e-4,0.00941248600553668,0.010788572750329399,-0.0013760867447927191,12.755039768821174,2.2927457027698632e-4,-0.001605361315069706,-0.0013760867447927198,6.505213034913027e-19,0.5819841584120304,0.4180158415879696,0.012126792607350374,0.3496414166356697,0.0011057431396584072,-6.880058048054731,2.0199199291258543,NA,0,0.09982418547870682
0.734665344193601,0.8905890376613215,-0.1559236934677205,0.26533465580639903,0.10941096233867853,0.09395219025085684,0.0987954597212708,0.12480662018163141,0.09523727748876677,0.09523727748876676,-1.3877787807814457e-17,0.08779222569595586,0.18325055017462724,0.1718580756114547,0.09823641284040513,0.09823641284040513,0,0.008248271891132608,0.0181043223486781,0.02144902556798492,-0.00334470321930682,0.009355768509182714,0.010863423646895944,-0.0015076551377132298,13.878268828667277,-9.012306879779804e-5,-0.0014175320689154298,-0.0015076551377132279,-1.951563910473908e-18,0.5578093706796395,0.44219062932036035,0.013176297119905353,0.3454548877402091,4.623303886444182e-4,20.39850566332968,1.9196916683318868,NA,0,0.10574835731673811
0.7258566113034908,0.8993323405671775,-0.1734757292636867,0.2741433886965092,0.10066765943282252,0.08678092862872397,0.05705304564017848,0.052762764566897886,0.0786312260474708,0.0786312260474708,0,0.08797931804976407,0.07902626955360392,0.04506286160598845,0.08707803561286709,0.08707803561286707,-1.3877787807814457e-17,0.007634926920480382,0.004508689363614812,0.0023776411576274708,0.002131048205987341,0.006847052702045065,0.006777889562770959,6.916313927410583e-5,1.020422930081356,-5.29618971401829e-5,1.2212503641428766e-4,6.916313927410476e-5,1.0706496453294356e-18,0.8176383121509647,0.18236168784903534,0.006071808142047597,0.22091147431194633,2.6615517808462193e-4,-1.9191762044462337,-8.826744274589524,NA,0,0.11025730510320639
0.727046630507043,0.8919203518396606,-0.16487372133261757,0.272953369492957,0.10807964816033944,0.08948077387094848,0.07144658343556828,0.1007213597304934,0.08455828082553378,0.0845582808255338,1.3877787807814457e-17,0.08449870347376677,0.20581960111345662,0.18431143078936793,0.09761102340516101,0.09761102340516101,0,0.0075610093779244535,0.014705107303627962,0.018564097922977862,-0.003858990619349901,0.008253820328761355,0.00951101497873287,-0.0012571946499715155,13.21830165111367,4.341931746468036e-4,-0.0016913878246183176,-0.001257194649971514,-1.5178830414797062e-18,0.577983149405628,0.422016850594372,0.011133058340776207,0.46746467226834515,0.0021879241718254345,-3.9617294544811683,1.6964892703375714,NA,0,0.10377520529858816
0.7265936656161919,0.9008892392321327,-0.17429557361594084,0.2734063343838081,0.09911076076786729,0.0651130678519124,0.049564315671505835,0.05302151166319623,0.0608619405140252,0.0608619405140252,0,0.08206866111981449,0.11391431872708956,0.09120748240618516,0.08522490847242455,0.08522490847242453,-1.3877787807814457e-17,0.005343742300010086,0.005646085252893995,0.0048359585921703115,8.101266607236837e-4,0.005186953309761945,0.005426404778484851,-2.3945146872290674e-4,4.412709307501491,9.836621095877988e-5,-3.378176796816875e-4,-2.394514687229076e-4,8.673617379884035e-19,0.7155251892131709,0.2844748107868291,0.00549491377645204,0.21364184167023703,4.95160238157599e-4,-3.1876715955357033,3.5770754095235295,NA,0,0.0950964823196143
0.7182779600353333,0.8943940718304662,-0.17611611179513287,0.2817220399646667,0.10560592816953385,0.10968817207827196,0.0751724767093005,0.08428776980392697,0.09996433996812633,0.09996433996812631,-1.3877787807814457e-17,0.0805913129394357,0.06606566224712679,0.05230973285472804,0.07905731811580798,0.07905731811580799,1.3877787807814457e-17,0.008839913801714687,0.004966319456556651,0.004409070721364232,5.572487351924189e-4,0.007902912625096941,0.007748636900801169,1.542757242957724e-4,1.9910046924488238,-1.014531622930784e-4,2.557288865888503e-4,1.542757242957719e-4,4.87890977618477e-19,0.8194364161943511,0.18056358380564883,0.00690311662913567,0.22388512409691513,5.013629343318236e-4,-2.1779215486088166,-4.548206730739262,NA,0,0.09125928181510724
0.7249404883744985,0.8979890622383199,-0.17304857386382133,0.27505951162550146,0.10201093776168013,0.10589043720361076,0.10069500165178852,0.11442487050373029,0.10446138323804477,0.10446138323804477,0,0.10140903657894199,0.1653719731102471,0.13547910327716756,0.10793395571649127,0.10793395571649125,-1.3877787807814457e-17,0.010738247219741122,0.01665213110549586,0.0155021788484514,0.0011499522570444596,0.011274930312498547,0.012364917233166742,-0.0010899869206681956,8.81515743384432,6.626426412330975e-5,-0.001156251184791508,-0.0010899869206681982,2.6020852139652106e-18,0.6295707473790783,0.3704292526209218,0.013695189162618492,0.24479935097227074,3.32315314453692e-4,-19.381436002313784,2.585434348051075,NA,0,0.0732226986342781
0.7047142968551311,0.8925745864883793,-0.1878602896332482,0.2952857031448689,0.10742541351162072,0.1035023806417671,0.07188869304714583,0.09379848811663903,0.09416731067138713,0.09416731067138714,1.3877787807814457e-17,0.08482148123869661,0.17989652249709853,0.16092005147329197,0.09503495686051482,0.09503495686051483,1.3877787807814457e-17,0.008779225237766083,0.012932525886042882,0.015094057535846517,-0.0021615316498036358,0.008949186307325972,0.010005635540064537,-0.0010564492327385655,10.55854201872869,6.254566038916577e-4,-0.0016819058366302198,-0.001056449232738562,-3.469446951953614e-18,0.6183360882566427,0.38166391174335734,0.010855875561904482,0.4349543299155375,0.0030056726523888465,-2.2739736651088096,1.892152978489513,NA,0,0.10754043692232762
0.7126466246666405,0.8983835228475083,-0.1857368981808678,0.2873533753333595,0.10161647715249167,0.09495897980877717,0.09553833031342535,0.1084376567969506,0.09512545813178891,0.09512545813178891,0,0.1035800918300704,0.17398440741681415,0.15947887741600572,0.11073433035632756,0.11073433035632756,0,0.00983585984868294,0.01662217978517316,0.017293515775599785,-6.713359904266247e-4,0.010533653906062519,0.011785931788525475,-0.0012522778824629564,10.625192008001836,-8.352783136342293e-6,-0.0012439250993266137,-0.001252277882462956,-4.336808689942018e-19,0.5947338273824323,0.4052661726175677,0.013229019816928051,0.2531385594357329,4.0788775764589485e-5,164.90592404237756,2.4712179355319694,NA,0,0.10297479766907158
0.7385368625531753,0.8939716342451312,-0.15543477169195585,0.2614631374468247,0.10602836575486885,0.08691740778969327,0.030194692476878927,0.0519075461871268,0.0720865086795018,0.07208650867950178,-1.3877787807814457e-17,0.07653314431105548,0.12994073746255883,0.11070377302899845,0.0821958641318103,0.08219586413181032,1.3877787807814457e-17,0.006652062513511453,0.003923520607900825,0.005746361211591939,-0.0018228406036911136,0.005925212873156894,0.00593864938621536,-1.3436513058465854e-5,0.2262553685970137,5.849822173028826e-4,-5.984187303613496e-4,-1.3436513058467047e-5,1.1926223897340549e-18,0.8272576908884008,0.17274230911159918,0.0052877915607061395,0.5717399697674439,0.003029423701875337,-0.5323209989218831,2.433001185691911,NA,0,0.09134109838197897
0.7270457525099804,0.8978349296428972,-0.17078917713291686,0.2729542474900196,0.10216507035710276,0.11195781621120977,0.12286358473361962,0.12608261039233917,0.11493459205154448,0.11493459205154449,1.3877787807814457e-17,0.09999634423735362,0.1265368440206363,0.12459924705667062,0.10270785626502536,0.10270785626502538,1.3877787807814457e-17,0.011195372329918503,0.015546770257254258,0.015709798321825015,-1.6302806457075755e-4,0.011804685560309357,0.012383104876704066,-5.784193163947092e-4,4.6710362397307215,-5.744033586489682e-5,-5.209789805298085e-4,-5.784193163947053e-4,-3.903127820947816e-18,0.657310745671522,0.3426892543284779,0.01337107129358638,0.12151499390034173,2.894445471055497e-4,11.265926328910423,4.767688817236941,NA,0,0.10068146478218276
0.7114854042744579,0.8960363070328032,-0.1845509027583453,0.28851459572554206,0.10396369296719676,0.10849311100148219,0.06182127832118206,0.07574311199620194,0.09502760606395526,0.09502760606395524,-1.3877787807814457e-17,0.09347515394998057,0.12369160028287712,0.11732694682998313,0.09661656729909361,0.09661656729909361,0,0.01014141025337588,0.007646772847080149,0.008886708073915842,-0.0012399352268356936,0.00918124109654989,0.009421670950616651,-2.404298540667621e-4,2.551881246192597,2.894889730323956e-4,-5.299188270991579e-4,-2.404298540667623e-4,2.168404344971009e-19,0.7658371229324259,0.23416287706757413,0.008894091550228014,0.3005299634544417,0.0014102569274422163,-1.3245950452525599,4.093519102814366,NA,0,0.10824329525810769
0.720631326631369,0.8956479971437501,-0.17501667051238112,0.279368673368631,0.1043520028562499,0.09186723222423884,0.06443307306216457,0.06661115591910517,0.08420298757414628,0.08420298757414628,0,0.10087341482814796,0.10752513627128885,0.08998422611316127,0.10156753528318158,0.10156753528318158,0,0.009266961425269447,0.006928174961387156,0.005993953315883801,9.342216455033555e-4,0.008552289911386401,0.00861357775356214,-6.128784217573902e-5,0.7115259643461564,3.6738088045969176e-5,-9.802593022170646e-5,-6.128784217573728e-5,-1.734723475976807e-18,0.7752948770877391,0.22470512291226083,0.0080975681933283,0.17549432348313346,1.8248438477290937e-4,-2.3486439909278727,16.165008891369993,NA,0,0.10807167003281726
0.7191866525952477,0.8903904624608172,-0.1712038098655695,0.2808133474047523,0.10960953753918279,0.09643918917579287,0.062407634224778866,0.06666886222220825,0.08688267431260985,0.08688267431260986,1.3877787807814457e-17,0.08942375417709952,0.14522052577432937,0.1088276205855418,0.0955396125080513,0.0955396125080513,0,0.0086239543458949,0.009062869454454418,0.00725541364278824,0.0018074558116661782,0.008300737037489968,0.008747207566756017,-4.4647052926604855e-4,5.104149248302636,3.834866322217561e-4,-8.299571614878063e-4,-4.464705292660502e-4,1.6263032587282567e-18,0.7090528961185435,0.2909471038814566,0.00884341190017466,0.33002783760714044,0.001898850898700305,-1.833816712595419,2.6026689648391623,NA,0,0.10409087121113562
0.723977309265112,0.8890173675960046,-0.16504005833089264,0.27602269073488805,0.11098263240399542,0.11251714967551249,0.009420290554137201,0.021685742991732128,0.0840600772145148,0.08406007721451479,-1.3877787807814457e-17,0.0883373907631863,0.08301974607197274,0.06345353892046895,0.08774722455716628,0.08774722455716628,0,0.009939471418445667,7.820701297286738e-4,0.0013760371369451615,-5.939670072164876e-4,0.007376038471634767,0.007411820874594872,-3.578240296010435e-5,0.48277479401524537,-1.0955557695059813e-4,7.377317399049382e-5,-3.578240296010431e-5,-4.0657581468206416e-20,0.9708750244773163,0.02912497552268367,0.00536077077408717,0.8447945701180773,5.48232465587573e-4,-0.091373206074559,-15.612127340728092,NA,0,0.09331544521964193
0.7157824467990397,0.9000821264091674,-0.18429967961012772,0.2842175532009603,0.0999178735908326,0.08669538244208676,0.07065781562307998,0.06466886660141823,0.08213722444149174,0.08213722444149174,0,0.09747686676550946,0.1426646937213578,0.11099428324819371,0.10199193834712832,0.10199193834712833,1.3877787807814457e-17,0.008450794243492179,0.010080375624886874,0.007177874496897469,0.0029025011279894047,0.008377334731240867,0.00891394987645402,-5.36615145213153e-4,6.019947976492539,1.4743204041637453e-4,-6.840471856295267e-4,-5.366151452131522e-4,-7.589415207398531e-19,0.6785914510221974,0.3214085489778025,0.009265584934189526,0.21887700701016508,7.247027942101335e-4,-4.405769055898211,3.15714880161755,NA,0,0.11321085531939269
0.7198514682183161,0.8963038472152122,-0.17645237899689603,0.28014853178168386,0.10369615278478783,0.12044459009496872,0.08402846867901247,0.09922727821105862,0.11024266714710503,0.11024266714710504,1.3877787807814457e-17,0.08480172506456173,0.1057032162489611,0.09130381830891068,0.0869691292878491,0.0869691292878491,0,0.010213909014747372,0.008882079395846709,0.009059829381070228,-1.777499852235187e-4,0.009587708772153892,0.009840798902428992,-2.530901302751007e-4,2.5718453632116267,1.5349781760799983e-4,-4.0658794788309886e-4,-2.5309013027509906e-4,-1.6263032587282567e-18,0.7471443602713376,0.2528556397286623,0.00954799420529704,0.20510156505006322,7.61151240745627e-4,-2.3074524526984406,5.057209330971405,NA,0,0.08797875474156279
0.7320510564649997,0.8953584646288936,-0.16330740816389389,0.2679489435350003,0.10464153537110643,0.09187595149954945,0.04021086290137643,0.04981237749858779,0.07803234559202679,0.0780323455920268,1.3877787807814457e-17,0.0799575630089861,0.1305660379876248,0.12070134470824798,0.08525331153354107,0.08525331153354108,1.3877787807814457e-17,0.007346177181035776,0.005250173053096288,0.006012420947194419,-7.622478940981312e-4,0.006652515868450001,0.006784555089309391,-1.3203922085939027e-4,1.946173612289597,5.128777396439514e-4,-6.449169605033404e-4,-1.3203922085938907e-4,-1.1926223897340549e-18,0.7926498783730452,0.20735012162695482,0.006298175117066032,0.4696396935785231,0.0026146913435897918,-0.7782985376085926,2.579924371219155,NA,0,0.10944021782960472
0.7341204613839339,0.8946548138022556,-0.1605343524183217,0.26587953861606606,0.10534518619774436,0.10842901245969479,0.04788499721278383,0.05078201792223676,0.09233159761988202,0.09233159761988204,1.3877787807814457e-17,0.08431963732962838,0.10932141473606466,0.10182702387909505,0.08695345422578397,0.08695345422578397,0,0.009142695006611221,0.005234855639934042,0.005170981751596235,6.387388833780684e-5,0.008028551347233915,0.008103680478813394,-7.512913157947838e-5,0.927098887670845,2.954570446290748e-4,-3.705861762085514e-4,-7.51291315794766e-5,-1.7889335846010823e-18,0.8282458191797833,0.17175418082021648,0.0071887753232726314,0.39981736832977083,0.0015137079924951518,-0.7909121490786324,4.372545717806517,NA,0,0.11053622560025562
0.7290412371344122,0.9060410239688138,-0.17699978683440165,0.27095876286558784,0.09395897603118619,0.12370622335615172,0.08492203160208402,0.10062185710382854,0.11319730673972778,0.1131973067397278,2.7755575615628914e-17,0.09715031383983391,0.09170377950600803,0.05739364806894997,0.09663856305090894,0.09663856305090893,-1.3877787807814457e-17,0.012018098422990732,0.0077876712612397585,0.005775055454661309,0.0020126158065784496,0.010939225064560262,0.01087182711284971,6.739795171055267e-5,0.6199321513390623,-4.172826099066924e-5,1.0912621270122538e-4,6.739795171055614e-5,-3.469446951953614e-18,0.8059077146236636,0.19409228537633638,0.009902884842115246,0.19178341868189563,2.112394319982166e-4,-2.1896042630094863,-16.837088299706217,NA,0,0.10455782906890997
0.7376853029391768,0.9009120702998545,-0.16322676736067776,0.2623146970608232,0.09908792970014546,0.12560691136693858,0.08011484371490077,0.10743467544099058,0.1136736734221238,0.11367367342212381,1.3877787807814457e-17,0.08457669225715508,0.1031268062613589,0.07475134293620762,0.0864147846495333,0.08641478464953331,1.3877787807814457e-17,0.01062341708805332,0.008261987966445618,0.008030886267129651,2.3110169931596716e-4,0.009823086009094205,0.010003979523388188,-1.8089351429398381e-4,1.8082155593289146,1.63296175883259e-4,-3.4418969017724067e-4,-1.8089351429398167e-4,-2.1412992906588713e-18,0.7833621244953989,0.21663787550460112,0.009442702527249469,0.23621508900121022,8.438830412322537e-4,-1.7610728166432776,5.559362397340975,NA,0,0.09672316553835218
0.7372430530283486,0.9001818986243074,-0.16293884559595884,0.2627569469716514,0.09981810137569258,0.08521597000217333,0.057914204246114764,0.07168529280745028,0.07804224138517621,0.07804224138517621,0,0.09240193709939636,0.15857542636940417,0.12033550875230996,0.0990072491597333,0.0990072491597333,0,0.007874120700004867,0.009183769631172406,0.008626286180042835,5.574834511295704e-4,0.007726747637806191,0.008218240054763135,-4.914924169569443e-4,5.9805069416545535,3.4997713161145124e-4,-8.414695485683973e-4,-4.91492416956946e-4,1.734723475976807e-18,0.7063727447850292,0.2936272552149708,0.008528945165588636,0.34171687770980913,0.0018066531033108083,-2.1212622203112614,2.396358845796518,NA,0,0.10204900883262152
0.7256900800634869,0.9067839403745026,-0.1810938603110157,0.2743099199365131,0.0932160596254974,0.09575475724254852,0.03582224955985412,0.05179740992820246,0.07931467585851416,0.07931467585851416,0,0.09205226474457424,0.14858960360237117,0.12605914934942197,0.09732245269460958,0.0973224526946096,1.3877787807814457e-17,0.008814442264243515,0.005322813862243939,0.006529537434052507,-0.0012067235718085682,0.007719098789228537,0.007856653956842955,-1.3755516761441815e-4,1.7508110751729231,6.745132922919159e-4,-8.120684599063334e-4,-1.375551676144175e-4,-6.505213034913027e-19,0.814157445089282,0.18584255491071802,0.007068628063243727,0.5204185516742145,0.0033884244954540104,-0.5977098397001975,2.6281676252238313,NA,0,0.08102240205892428
0.71985947512354,0.8975820493028092,-0.17772257417926918,0.28014052487646,0.10241795069719084,0.12024565962004373,0.0872856413503338,0.09640102585870454,0.11101222280202948,0.11101222280202948,0,0.08648785712138116,0.1314141284245306,0.11355557291864718,0.09108911376071574,0.09108911376071574,0,0.010399789428684574,0.011470566482030283,0.010946873721330515,5.23692760699768e-4,0.010112004991643985,0.01069975747443451,-5.87752482790525e-4,5.493138365003812,2.986149059579998e-4,-8.863673887485254e-4,-5.877524827905256e-4,6.505213034913027e-19,0.6996781915305869,0.3003218084694132,0.01093517795535743,0.26617338171939375,0.0014807707229417505,-2.648227941989608,2.9251065047839426,NA,0,0.12144561419810479
0.724380974330799,0.8977381979097221,-0.17335722357892314,0.27561902566920105,0.10226180209027791,0.09651767567676788,0.0943319728710039,0.10040066900598849,0.09591525439904078,0.09591525439904076,-1.3877787807814457e-17,0.09388212142261482,0.13542552030560434,0.11084486527057255,0.09813042425734457,0.09813042425734457,0,0.009061284147314878,0.012774956507509856,0.011128898629044143,0.0016460578784657127,0.009412204606929007,0.010084842904886461,-6.726382979574536e-4,6.66979450549038,1.812881276646109e-5,-6.907671107239163e-4,-6.726382979574552e-4,1.6263032587282567e-18,0.6508600977948572,0.3491399022051427,0.010918120327412368,0.18274272293384128,9.080152349952243e-5,-43.15864564122729,3.259856534296621,NA,0,0.09424707366438842
0.7188838557484212,0.8954901843760523,-0.17660632862763115,0.2811161442515788,0.10450981562394768,0.10047576283472481,0.03993518923847784,0.06331750414709492,0.08345683021456891,0.08345683021456893,1.3877787807814457e-17,0.11002117841712547,0.15957151234135403,0.1391687009192113,0.11519967467965163,0.11519967467965163,0,0.011054461829436044,0.006372518542422075,0.008811814797597973,-0.0024392962551758983,0.00961419969051326,0.009738291984986113,-1.2409229447285335e-4,1.2742716552776507,6.062302944201527e-4,-7.303225888930046e-4,-1.2409229447285194e-4,-1.4094628242311558e-18,0.8160439382409892,0.18395606175901075,0.00871349018592906,0.4652604729394078,0.002999805637658372,-0.6596433906426268,3.220392269916239,NA,0,0.0903703935378355
0.7067187309312676,0.8964152113497391,-0.18969648041847154,0.2932812690687324,0.10358478865026088,0.10528891025474364,0.07285457604804425,0.07926112633363205,0.09577652755720344,0.09577652755720345,1.3877787807814457e-17,0.09198461955145865,0.09336236521952063,0.07242979638932968,0.09212733304529867,0.09212733304529866,-1.3877787807814457e-17,0.009684960352770267,0.006801875536910847,0.005740867241933907,0.00106100829497694,0.008823636052184707,0.008839405579142224,-1.5769526957516364e-5,0.1784003100245417,9.26200413422166e-6,-2.5031531091738422e-5,-1.5769526957516764e-5,3.9979955110402976e-19,0.7743216247232815,0.2256783752767186,0.008243417944840558,0.1814175218172782,4.468626344975459e-5,-2.2462177143440782,67.76458629759273,NA,0,0.10905803216072535
0.7248487721043602,0.8948202930105545,-0.16997152090619438,0.27515122789563984,0.10517970698944545,0.059953486947516656,0.09584030387113693,0.10634153207450735,0.0698277886893168,0.0698277886893168,0,0.09982684296380558,0.1244915978050626,0.0971634493115269,0.1024210746509755,0.1024210746509755,0,0.005984967326642313,0.011931312563040562,0.010332510061431507,0.0015988025016090545,0.0071518371580610585,0.00762111151992868,-4.6927436186762136e-4,6.157557997156994,-1.7653491183998348e-4,-2.9273945002763764e-4,-4.6927436186762115e-4,-2.168404344971009e-19,0.5692340554861732,0.4307659445138268,0.008958139944841438,0.22655767202194788,8.851395414541675e-4,2.6706270460018424,5.0473478697150505,NA,0,0.09719519628530555
0.7107646569800966,0.8926129188575139,-0.18184826187741732,0.2892353430199034,0.10738708114248607,0.07251773786946646,0.09035168039205406,0.11778902564134479,0.07767594435238431,0.07767594435238433,1.3877787807814457e-17,0.08288463082995393,0.16642904230847852,0.13790268379694468,0.09185622132439948,0.0918562213243995,1.3877787807814457e-17,0.006010605931934096,0.015037143638611293,0.016243422757768577,-0.001206279119157284,0.007135018736014352,0.008621399661806969,-0.0014863809257926169,17.240598790209486,-3.062964414418422e-4,-0.001180084484350773,-0.0014863809257926151,-1.734723475976807e-18,0.4955258346715216,0.5044741653284783,0.010523874785272695,0.3179895043635557,0.0014899262323914157,5.0662763030451075,1.9921026357491276,NA,0,0.09584714256654538
0.722467353808716,0.8991532161448166,-0.17668586233610062,0.27753264619128404,0.10084678385518342,0.057432558921095826,0.05705651006544232,0.06734020942282953,0.057328193087089106,0.0573281930870891,-6.938893903907228e-18,0.09095154244156184,0.14472888487374425,0.11431232567622032,0.09637481447012632,0.09637481447012633,1.3877787807814457e-17,0.005223579820239548,0.008257725076559032,0.00769781595064737,5.599091259116621e-4,0.00552499397267579,0.006065654182154627,-5.406602094788363e-4,8.913469070978001,4.054860445065926e-6,-5.447150699239012e-4,-5.406602094788352e-4,-1.0842021724855044e-18,0.6221696418565905,0.3778303581434095,0.00674065244839929,0.22869973684085973,2.0222908081708777e-5,-151.72632281060575,2.69126138124544,NA,0,0.1092250502197002
0.7272626076206866,0.8985122418874641,-0.17124963426677753,0.2727373923793134,0.10148775811253585,0.08213619930629373,0.038586846488078,0.05090861892101323,0.07025866237884687,0.07025866237884687,0,0.08720482364524712,0.11101332804779189,0.08609999265777146,0.08962109538107384,0.08962109538107382,-1.3877787807814457e-17,0.0071626727753962135,0.00428365424751079,0.004383231715316524,-9.957746780573425e-5,0.0062966582824012995,0.006377456769489013,-8.07984870877139e-5,1.2669390010492816,2.0565996755722481e-4,-2.8645845464493955e-4,-8.079848708771473e-5,8.402566836762659e-19,0.8168058629718831,0.18319413702811702,0.005723163511453502,0.3709747672470489,0.0010368449583004647,-0.8860486779022346,4.662759414485786,NA,0,0.10159255002912135
0.7367357211758564,0.8971076020251312,-0.16037188084927478,0.2632642788241436,0.10289239797486882,0.11044566932415932,0.060623876037461964,0.06995466775145331,0.09732937084481137,0.09732937084481139,1.3877787807814457e-17,0.09151660821041277,0.16333914624024398,0.148480845655437,0.0989066013769433,0.09890660137694332,1.3877787807814457e-17,0.010107613048075892,0.009902252153733422,0.010386928225280916,-4.846760715474935e-4,0.009626517284416446,0.010053548860328141,-4.2703157591169466e-4,4.2475705031562025,6.940388259866609e-4,-0.0011210704018983543,-4.2703157591169336e-4,-1.3010426069826053e-18,0.7406976075608027,0.2593023924391973,0.010004932600904657,0.42742381041639793,0.0035783276430482102,-1.2168144106857914,2.274204598177827,NA,0,0.10965163772252463
0.7299048459345284,0.8962918333589893,-0.1663869874244609,0.2700951540654716,0.10370816664101068,0.10715136913509539,0.052445487641942054,0.06525860167304372,0.09237557564491472,0.0923755756449147,-1.3877787807814457e-17,0.10900805405492124,0.14976252073372404,0.12753244561705418,0.11323462507661204,0.11323462507661204,0,0.011680362238737297,0.007854368430366614,0.008322589068912449,-4.6822063854583436e-4,0.010460113674388132,0.010646979851611877,-1.8686617722374517e-4,1.755109710247596,4.395337960818519e-4,-6.263999733055983e-4,-1.8686617722374636e-4,1.1926223897340549e-18,0.8007484863451039,0.19925151365489605,0.009767365334551956,0.3710761879445914,0.002229509024447252,-0.9586809719628743,3.674751087139572,NA,0,0.1110876021300417
0.7198406163805626,0.9023971702730473,-0.1825565538924847,0.2801593836194374,0.09760282972695267,0.13013432160264216,0.06994585881970014,0.08158521050100807,0.11327195896837167,0.11327195896837167,0,0.09730657595938669,0.09008688897675243,0.0937671347290074,0.09660191408013874,0.09660191408013874,0,0.012662925249950755,0.006301204817873927,0.007650011424942454,-0.0013488066070685267,0.01094228804795164,0.01088062957494093,6.165847301071135e-5,0.5666811151508767,-8.763410208708523e-5,1.4929257509779665e-4,6.165847301071142e-5,-6.776263578034403e-20,0.8377537213562413,0.16224627864375876,0.009482065033912341,0.3096134786066828,4.345418612587728e-4,-1.1621140594991815,-12.477949417120344,NA,0,0.09792864329167389
0.7352627077980045,0.8869677653424207,-0.1517050575444162,0.2647372922019955,0.11303223465757928,0.122505748289386,0.046378095882599286,0.06463616897516773,0.10235191972951856,0.10235191972951856,0,0.09131553904408576,0.19556895702002905,0.19319950287810056,0.1030995358485973,0.10309953584859728,-1.3877787807814457e-17,0.01118667844104437,0.009070115840334845,0.012487675713947313,-0.0034175598736124677,0.01055243541732625,0.010626345389356518,-7.390997203026752e-5,0.6955351941063075,0.0015448645286131198,-0.0016187745006433873,-7.390997203026752e-5,0,0.7740335157999151,0.2259664842000848,0.010128397140689607,0.6539158875623468,0.00793656796589206,-0.6092148439673246,1.875899714531729,NA,0,0.10257664708512612
0.7133082149643084,0.9003924167274188,-0.18708420176311036,0.2866917850356916,0.09960758327258123,0.09399613566597599,0.0706404973749401,0.06734755974960167,0.08730026603367096,0.08730026603367097,1.3877787807814457e-17,0.08137868231303749,0.19025269152312163,0.14589604553280103,0.09222335925165073,0.09222335925165073,0,0.007649281663014633,0.013439544756114363,0.009825742643750924,0.003613802112363439,0.008051123797187918,0.00930930252500168,-0.001258178727813761,13.515284570833453,5.200060912594814e-4,-0.0017781848190732425,-0.001258178727813761,0,0.5861121640585205,0.41388783594147943,0.010544413209564498,0.4621278454510597,0.002542821978405635,-3.0245586309688903,1.7474573858670763,NA,0,0.10064159751675175
0.7184940980142315,0.8956287601592849,-0.17713466214505347,0.2815059019857685,0.10437123984071506,0.10446086183136959,0.07835245903462966,0.07653683990348503,0.09711119235266556,0.09711119235266555,-1.3877787807814457e-17,0.08563269963974977,0.13242071738501326,0.10385408854625103,0.09051602306151231,0.09051602306151231,0,0.008945265605315073,0.010375488834245524,0.007948663748386774,0.0024268250858587494,0.008790118926524834,0.009347881885416139,-5.577629588913047e-4,5.966730920739216,2.4707321126083104e-4,-8.048361701521368e-4,-5.577629588913058e-4,1.0842021724855044e-18,0.6875483260668592,0.31245167393314077,0.0096603772197803,0.26507639873894717,0.0012215604133543547,-3.001043749961345,2.8302271343482737,NA,0,0.08851125252789799
0.7389678904098069,0.9015386471632612,-0.16257075675345423,0.2610321095901931,0.09846135283673885,0.0989749550047951,0.09332947058190465,0.09676868429596808,0.09750130229622943,0.09750130229622944,1.3877787807814457e-17,0.08920166593749257,0.13017724016478324,0.0863003683039075,0.09323617640917384,0.09323617640917382,-1.3877787807814457e-17,0.00882873087251609,0.012149372906392673,0.008351173095026594,0.003798199811366079,0.009090648621015433,0.009695525067812764,-6.048764467973308e-4,6.2387177854389915,4.462166413543567e-5,-6.494981109327687e-4,-6.04876446797333e-4,2.2768245622195593e-18,0.6729030745862377,0.32709692541376234,0.010489051889454381,0.19209061359105956,2.3132696601916092e-4,-16.53170278948721,3.1769473062828295,NA,0,0.11063865099302299
0.7123047534424156,0.8948408491641531,-0.18253609572173746,0.2876952465575844,0.10515915083584693,0.11960307574145239,0.14605730270105757,0.16723882598437084,0.1272138310890863,0.1272138310890863,0,0.09929856128489742,0.17967663760964295,0.14285219646624198,0.10775105153702655,0.10775105153702655,0,0.011876413346374837,0.026243085047659844,0.023890433626302998,0.002352651421356846,0.013707424069902727,0.016009636503687898,-0.0023022124337851706,14.380166803005459,-4.357437956684364e-4,-0.0018664686381167337,-0.00230221243378517,-4.336808689942018e-19,0.5284083544633276,0.4715916455366725,0.01905974919701734,0.2784685579705397,0.0021263398736712865,5.52113289585376,2.2353936026499177,NA,0,0.09726267344205779
0.7208722297209694,0.8938746607410388,-0.1730024310200694,0.2791277702790306,0.10612533925896117,0.08167234339478402,0.07964702637375805,0.10122331011842349,0.08110702117059687,0.08110702117059687,0,0.08272653253522458,0.13998637257702334,0.11857315767196887,0.08880325248557432,0.08880325248557432,0,0.006756469773076634,0.011149498308608898,0.01200236751075043,-8.528692021415318e-4,0.0072025672793653355,0.007982686032971911,-7.801187536065754e-4,9.772634804680417,2.3334821595861644e-5,-8.034535752024362e-4,-7.801187536065746e-4,-7.589415207398531e-19,0.6101394205211909,0.38986057947880903,0.008952984040842766,0.25955906685925156,1.159693286578795e-4,-39.325708294996204,2.444756612572364,NA,0,0.10149482025436393
0.7289048144072569,0.8913725235595088,-0.16246770915225195,0.27109518559274315,0.1086274764404912,0.11589859820505331,0.08421512910794005,0.0980710182530481,0.10730936226994944,0.10730936226994946,1.3877787807814457e-17,0.09014734031558955,0.13838884422323194,0.13637498497346418,0.09538769314477084,0.09538769314477083,-1.3877787807814457e-17,0.010447950374490717,0.011654434383358081,0.013374433640591767,-0.0017199992572336856,0.010235992519766987,0.010775022380789291,-5.390298610223037e-4,5.002586927182036,3.0202729247839254e-4,-8.41057153500697e-4,-5.390298610223046e-4,8.673617379884035e-19,0.7067791656964086,0.29322083430359147,0.0110511923789244,0.2712099355126917,0.0015284581982560569,-2.658014778931295,2.8686677033986174,NA,0,0.11465356439946423
0.7219364174205072,0.8887904401413456,-0.16685402272083838,0.2780635825794928,0.11120955985865444,0.09765854703719228,0.037410576040605596,0.03722772262752523,0.08090578037873598,0.080905780378736,1.3877787807814457e-17,0.09964689100531109,0.14072160364923314,0.15179508936916364,0.10421479171976236,0.10421479171976236,0,0.009731370592352144,0.005264476253875598,0.005650985483255628,-3.865092293800299e-4,0.008431579051094807,0.008489289949591302,-5.771089849649497e-5,0.679808309519141,4.967753330918967e-4,-5.544862315883894e-4,-5.771089849649269e-5,-2.2768245622195593e-18,0.827564008739295,0.17243599126070497,0.007497923423113871,0.47372725900601415,0.002474668096064148,-0.6209433350498239,3.4259911899847735,NA,0,0.1063924436903547
0.7302432156572679,0.8915928051701456,-0.1613495895128777,0.2697567843427321,0.10840719482985439,0.1027792764581972,0.12252172577871326,0.1342434148082218,0.10810493610194898,0.10810493610194898,0,0.09802230321935851,0.0780666299711451,0.06986647295928379,0.09585896466157853,0.09585896466157852,-1.3877787807814457e-17,0.010074661401651683,0.009564858229792916,0.009379113910660545,1.857443191323714e-4,0.010362827249538933,0.009937138537363336,4.2568871217559673e-4,4.283815814532727,7.760814854828089e-5,3.480805636273136e-4,4.256887121755945e-4,2.222614453595284e-18,0.740349257579369,0.259650742420631,0.0098197598157223,0.14612144593362286,3.9397386775963134e-4,6.2060043204158335,-3.912001815229873,NA,0,0.11615080216459003
0.7133902108099496,0.9002488857523755,-0.18685867494242592,0.2866097891900504,0.0997511142476245,0.09479018921353913,0.057956815221682244,0.06343682666769157,0.08423338365857473,0.08423338365857475,1.3877787807814457e-17,0.09317649208580082,0.12379912807343017,0.09541689689084339,0.09623113414676626,0.09623113414676625,-1.3877787807814457e-17,0.00883221731506689,0.007175003190357168,0.006052945149233431,0.0011220580411237368,0.008105874042484335,0.008357243524141064,-2.513694816567297e-4,3.0078037205762147,2.306227996328215e-4,-4.819922812895504e-4,-2.513694816567289e-4,-7.589415207398531e-19,0.753934877464569,0.24606512253543086,0.00800361025271203,0.2738600204096067,0.0011279350039488476,-1.5734864591686692,4.042732576106165,NA,0,0.07758344863693022
0.7499337200302757,0.9023022802735964,-0.15236856024332068,0.2500662799697243,0.09769771972640362,0.10422429212489338,0.08552555190113892,0.1016402760872364,0.09954836771701883,0.09954836771701886,2.7755575615628914e-17,0.09092935564923087,0.13615430772738848,0.10813957546359061,0.09534773034200274,0.09534773034200275,1.3877787807814457e-17,0.009477047725913762,0.011644672312102403,0.010991336306075884,6.533360060265187e-4,0.009491710921068841,0.010019097542552868,-5.273866214840269e-4,5.263813624372088,1.5858732682746452e-4,-6.859739483114883e-4,-5.273866214840239e-4,-3.0357660829594124e-18,0.7093610602964613,0.29063893970353877,0.010560860019008082,0.22925414112369158,8.456496305412139e-4,-4.5738670561607755,3.010601481502668,NA,0,0.09548626545091488
0.733637738935296,0.9035700345470766,-0.16993229561178058,0.26636226106470395,0.09642996545292337,0.11465527787608235,0.0504626511974148,0.05291254137309043,0.09755678469027002,0.09755678469027002,0,0.07444913015084131,0.13131930560979316,0.1106131142049336,0.07993311920564973,0.07993311920564973,0,0.008535985705077331,0.006626720314473708,0.005852820981774925,7.738993326987832e-4,0.007798018099967258,0.008027429458663565,-2.294113586963067e-4,2.857843346710641,7.13385161152487e-4,-9.427965198487939e-4,-2.2941135869630682e-4,1.0842021724855044e-19,0.7801153886812873,0.21988461131871279,0.00758135300977552,0.4983991605329759,0.0036506459423868163,-0.7861128887904585,2.309106742682335,NA,0,0.0890582549783842
0.7259448740707947,0.8910716033962255,-0.16512672932543082,0.27405512592920533,0.10892839660377451,0.08080657484694143,0.04452789361620466,0.036375813419272165,0.07086421629370637,0.07086421629370637,0,0.10725342939242498,0.07196915697218942,0.060710307564497266,0.10340997017235794,0.10340997017235794,0,0.008666782269790136,0.0032046349653055846,0.00220838682059278,9.962481447128046e-4,0.007328066493219697,0.007169852802415753,1.5821369080394436e-4,2.206651868091868,-2.546679137984881e-4,4.128816046024315e-4,1.5821369080394344e-4,9.215718466126788e-19,0.8775084143041197,0.12249158569588028,0.0059357086175478605,0.37977514257770634,0.0012800668715922026,-1.227384571478823,-2.039695083266477,NA,0,0.09272490587764272
0.7295341519637418,0.897652742454581,-0.16811859049083921,0.27046584803625817,0.10234725754541896,0.06948920796466164,0.09019349780349249,0.09461819277005654,0.07508901127390953,0.07508901127390952,-1.3877787807814457e-17,0.09478660014629464,0.13134984081553805,0.11887778230310501,0.09852874755576482,0.09852874755576484,1.3877787807814457e-17,0.006586645769829096,0.01184690157908532,0.011248000922032006,5.98900657053314e-4,0.007398426236019011,0.008009365318167235,-6.109390821482236e-4,7.627808919671345,-1.4936989698298515e-4,-4.6156918516523915e-4,-6.109390821482243e-4,7.589415207398531e-19,0.5999455443839583,0.40005445561604164,0.009216773674457208,0.18555370731363466,7.570159322629433e-4,4.356271019464516,3.592401505209796,NA,0,0.08320345198137552
0.7184253713758189,0.8904311506363731,-0.17200577926055427,0.28157462862418114,0.10956884936362687,0.07952578448154868,0.08197010960503175,0.1034996339940885,0.08021404442043016,0.08021404442043018,1.3877787807814457e-17,0.09113002633391838,0.2152650544508241,0.1680851537818187,0.10473135853040921,0.10473135853040921,0,0.007247186834029049,0.01764530010746718,0.017396751896258316,2.485482112088641e-4,0.008400925845370243,0.010175031717389559,-0.001774105872019316,17.435875595230765,-6.138022833413808e-5,-0.001712725643685177,-0.001774105872019315,-8.673617379884035e-19,0.511699917727925,0.4883000822720751,0.012446243470748115,0.40014735782456534,3.0342636793042975e-4,33.53486359794377,1.734120157028486,NA,0,0.08475314712898918
0.7451686074518543,0.9048472468518192,-0.15967863939996485,0.2548313925481457,0.09515275314818084,0.07918093248090127,0.09275079183833991,0.08759304897813834,0.08263895863763984,0.08263895863763984,0,0.09393003187314392,0.045263270524520664,0.010076651121785542,0.08929925554401694,0.08929925554401694,0,0.007437467511676313,0.004198204182342282,8.826445952461737e-4,0.0033155595870961087,0.007379597485274046,0.0066120015266319795,7.675959586420662e-4,11.609131600322906,1.2540512071743587e-4,6.421908379246313e-4,7.675959586420672e-4,-1.0842021724855044e-18,0.838198129011521,0.1618018709884789,0.005817835847009298,0.3609901119333975,6.604011068828483e-4,6.835059184861513,-0.9300653930981403,NA,0,0.09640339910358088
0.7210702151632208,0.8965573262707507,-0.1754871111075299,0.2789297848367792,0.10344267372924931,0.10040119458513277,0.058009068210701446,0.058387244361370376,0.08857676789673907,0.0885767678967391,2.7755575615628914e-17,0.08699720488916386,0.1344926647704145,0.11984999476575423,0.09191026224928073,0.09191026224928071,-1.3877787807814457e-17,0.008734623296439606,0.007801794164505977,0.006997710931097053,8.040832334089247e-4,0.008141113966582958,0.00847442946737988,-3.33315500796922e-4,3.933191043478899,4.049577799274383e-4,-7.38273280724358e-4,-3.3331550079691976e-4,-2.222614453595284e-18,0.7432095250750475,0.2567904749249525,0.008268208730472792,0.34675498257251014,0.0020134335374977098,-1.368392509928198,2.8316951790060885,NA,0,0.09725840121898269
0.7265467357912441,0.8976658680142772,-0.1711191322230331,0.27345326420875593,0.10233413198572283,0.06464058626866954,0.05872795970151161,0.06525865077390265,0.0630237592338328,0.0630237592338328,0,0.08487054005691297,0.13079063172231983,0.10152861117273251,0.0895697327781972,0.0895697327781972,0,0.005486081466217457,0.007681066949123645,0.006625620180080702,0.0010554467690429437,0.005645021273251842,0.006086307411408987,-4.412861381571445e-4,7.250474028471498,5.394235025401564e-5,-4.952284884111599e-4,-4.412861381571443e-4,-2.168404344971009e-19,0.6548953761509718,0.34510462384902824,0.006583574207670551,0.22344349582473988,2.715083539472123e-4,-9.932634681804501,2.8482223571180016,NA,0,0.12041525986716761
0.7373385927226423,0.9040554019575743,-0.16671680923493193,0.26266140727735765,0.09594459804242572,0.10734471092610888,0.07850829274800429,0.08552877163242022,0.09977049674660955,0.09977049674660955,0,0.09407561182726411,0.17474207668881137,0.15452552690579244,0.10181512337390873,0.10181512337390872,-1.3877787807814457e-17,0.010098519356794495,0.01371870211207942,0.013216378502104928,5.023236099744918e-4,0.010158145435332212,0.011049401653898856,-8.912562185666439e-4,8.066103907555558,4.5050288051017056e-4,-0.001341759099076816,-8.912562185666455e-4,1.5178830414797062e-18,0.6738851825966373,0.3261148174033627,0.011908610734436957,0.3596951584005892,0.0023261319136969566,-2.722539681007103,2.16622951047541,NA,0,0.10001320691703013
0.7156644199239428,0.8982439196098695,-0.18257949968592668,0.2843355800760572,0.10175608039013051,0.06896300212687399,0.05404055644930856,0.0568867002862564,0.06472001987898997,0.06472001987898998,1.3877787807814457e-17,0.0833896060373434,0.13647243409946264,0.1257302159553968,0.08879110655696788,0.08879110655696788,0,0.005750797578512497,0.007375046278726553,0.007152377111980949,2.2266916674560343e-4,0.005746562181444478,0.006212629274875642,-4.660670934311644e-4,7.5019299045570955,1.6118873741691807e-4,-6.272558308480827e-4,-4.6606709343116463e-4,2.168404344971009e-19,0.6624636737572827,0.3375363262427174,0.006562921928619524,0.2805283176011865,7.921256181685204e-4,-3.6214275874733937,2.5709337479110608,NA,0,0.09798937102650497
0.7332638818276693,0.9034796078352163,-0.17021572600754697,0.26673611817233067,0.0965203921647837,0.07243419902725182,0.06487163581122418,0.07919585171241185,0.07041699027157575,0.07041699027157575,0,0.0950663063206744,0.08901717211873712,0.08695103930082446,0.09448244151524604,0.09448244151524601,-2.7755575615628914e-17,0.006886051752817418,0.005774689570631774,0.006886161614708189,-0.001111472044076415,0.006653169165013805,0.006589611318457689,6.355784655611655e-5,0.9645158642071834,-8.94755460997435e-6,7.250540116608928e-5,6.355784655611492e-5,1.6263032587282567e-18,0.7662505107993112,0.23374948920068883,0.006330370661724595,0.06570411819052872,4.5746959804385586e-5,-8.577995840582092,-14.715688088095096,NA,0,0.10113916861145547
0.7396154171841925,0.8915941787502023,-0.15197876156600976,0.26038458281580745,0.1084058212497977,0.09355922955550634,0.10984174896263585,0.10453911816343878,0.09779894657852205,0.09779894657852205,0,0.09246779010060388,0.14149425991336473,0.1402290987317595,0.09778254482363463,0.09778254482363463,0,0.008651215200512775,0.015541976977057757,0.01465942632227193,8.825506547858273e-4,0.009563029877518581,0.010445463330981553,-8.824334534629722e-4,8.448006809287707,-1.5373524664335426e-4,-7.286982068196172e-4,-8.824334534629714e-4,-7.589415207398531e-19,0.6125694894451574,0.38743051055484246,0.012096596088785265,0.20882614889893575,7.982744461893274e-4,6.745992202812316,2.886078896843923,NA,0,0.09222977279855761
0.7137943371458705,0.8901087434389582,-0.1763144062930877,0.2862056628541295,0.10989125656104182,0.08897283468279432,0.09148080246267598,0.10039847630629845,0.08969062926365215,0.08969062926365215,0,0.09715734211149406,0.06552372076347246,0.05244170803166366,0.09368108371198378,0.09368108371198376,-1.3877787807814457e-17,0.008644364137905652,0.005994162555782764,0.005265067581278805,7.290949745039597e-4,0.008402315348228698,0.007885861437397109,5.16453910831589e-4,6.549112166521344,1.6207729699570163e-5,5.002461811320198e-4,5.1645391083159e-4,-9.75781955236954e-19,0.7824507466746122,0.21754925332538763,0.007319263346844208,0.19448342058509877,7.933610310181478e-5,36.476067673801055,-2.0713316392898653,NA,0,0.106610765364069
0.7261212111296365,0.8999724662432569,-0.17385125511362043,0.27387878887036354,0.10002753375674311,0.10095722601590332,0.058317595946360115,0.05396222017893124,0.08927913577457648,0.0892791357745765,1.3877787807814457e-17,0.0877207508087582,0.1745114138397988,0.15394597255824383,0.09640220678486572,0.09640220678486572,0,0.008856043665684534,0.010177086120337422,0.00830726646684766,0.0018698196534897623,0.008606705708514824,0.009217849173211199,-6.111434646963749e-4,6.630000699864699,7.3595956899913e-4,-0.001347103033695504,-6.111434646963739e-4,-9.75781955236954e-19,0.6976205654386511,0.3023794345613489,0.00951656489301098,0.46084885279636667,0.00370072176513395,-1.3676853164825047,2.010716449733596,NA,0,0.10064517981225327
0.7245271045007834,0.901282341671769,-0.17675523717098562,0.2754728954992166,0.09871765832823098,0.07342395368129537,0.10677989060490234,0.11946588461840485,0.08261261020773061,0.08261261020773061,0,0.0895833633975881,0.19167812781949836,0.1691966236668619,0.09966191946889147,0.09966191946889147,0,0.00657756472471916,0.020467369519918524,0.02021322432080899,2.541451991095352e-4,0.00823333130563777,0.010403829469571631,-0.002170498163933861,20.862492703114533,-6.796888197221256e-4,-0.001490809344211736,-0.0021704981639338616,4.336808689942018e-19,0.45806440201710513,0.5419355979828949,0.013522467122318842,0.3352125421026396,0.003405466522287752,3.2012259421599722,1.877453059467199,NA,0,0.10903039298779023
0.7132739441198287,0.899816928459237,-0.1865429843394083,0.2867260558801713,0.100183071540763,0.11712073349245528,0.12339004145420711,0.1447890912558701,0.11891830743742651,0.11891830743742653,1.3877787807814457e-17,0.08884415266639202,0.1444866998361245,0.1359867623101417,0.0944185939502076,0.0944185939502076,0,0.01040549232680351,0.017828219882360982,0.019689399737713425,-0.0018611798553524427,0.011228099383180326,0.012533781722681568,-0.001305682339501242,10.417305553825258,-7.13427961534805e-5,-0.0012343395433477584,-0.0013056823395012388,-3.2526065174565133e-18,0.5921569975178923,0.4078430024821078,0.014116856104582246,0.23529820330138138,3.4884026398335574e-4,19.681604765149906,2.596694565318534,NA,0,0.10064343930326036
0.7311184592060042,0.8917731653411486,-0.16065470613514443,0.26888154079399584,0.10822683465885141,0.09607189570135848,0.07508772461037738,0.09891958167805893,0.09042963944613065,0.09042963944613065,0,0.11108588415617235,0.10265560809661518,0.08332081775109751,0.1101735020629462,0.11017350206294618,-1.3877787807814457e-17,0.01067223147654498,0.007708176030469468,0.008242060437012352,-5.338844065428845e-4,0.009962950068069756,0.009875251681205361,8.769838686439532e-5,0.8880622964911712,-3.4776218198248736e-5,1.2247460506264237e-4,8.769838686439364e-5,1.6805133673525319e-18,0.7901231973936892,0.2098768026063109,0.009190203753507223,0.13244257389870576,1.7690235517794946e-4,-3.578303106890401,-12.177016193940343,NA,0,0.10586384272177642
0.7313267189007585,0.8869234635520437,-0.15559674465128515,0.2686732810992415,0.11307653644795634,0.12221121555318838,0.05902640970110043,0.07485824506366558,0.10523514644928936,0.10523514644928936,0,0.09196875871654749,0.19739756707960932,0.19450889214220382,0.10389028320807785,0.10389028320807785,0,0.011239613795667158,0.011651669668441474,0.014560594315043189,-0.002908924646601715,0.01093290916806022,0.011350322199001645,-4.1741303094142493e-4,3.677543453155364,0.0013089042348655528,-0.0017263172658069782,-4.1741303094142536e-4,4.336808689942018e-19,0.72419352814671345,0.27580647185328666,0.011445641732054316,0.5631518598739391,0.0066614987876370485,-0.9341867701434092,1.8723304393220266,NA,0,0.1092441649659649
0.7249228933908256,0.8923215895111812,-0.16739869612035563,0.2750771066091744,0.10767841048881877,0.09444470951206282,0.04277540486355199,0.06846620256145083,0.0802316666888425,0.08023166668884249,-1.3877787807814457e-17,0.08620160972255084,0.10767000794996387,0.0998920719001782,0.08851329271941966,0.08851329271941964,-1.3877787807814457e-17,0.008141285989718524,0.004605628181721566,0.006839230829000611,-0.002233602647279045,0.007101568998996428,0.007168707469934585,-6.713847093815697e-5,0.9365491787708504,2.2119663829325213e-4,-2.8833510923141067e-4,-6.713847093815854e-5,1.5720931501039814e-18,0.8232731800454954,0.17672681995450457,0.006373457085720045,0.3833886904431525,0.001109257208327754,-0.8278687927878825,5.0152790538643846,NA,0,0.0853719418993174
0.7261431041638722,0.8952190520648348,-0.1690759479009626,0.2738568958361278,0.10478094793516524,0.09781448302798357,0.06994991574740245,0.09344721521615183,0.0901835791287067,0.0901835791287067,0,0.09464787542299621,0.14831342487697727,0.1377295629617837,0.10027100256624584,0.10027100256624583,-1.3877787807814457e-17,0.009257933004197366,0.010374511574353262,0.012870444111716336,-0.0024959325373630735,0.009042797894247783,0.0095637157453774,-5.209178511296174e-4,5.4468144495135355,2.973676918627436e-4,-8.182855429923627e-4,-5.209178511296191e-4,1.734723475976807e-18,0.70292597446326055,0.2970740255367395,0.009816222289275315,0.2846487927509144,0.0014953673134098086,-2.5103535627538958,2.7636617231350264,NA,0,0.09759372093149346
0.708639861850657,0.8984800768706268,-0.18984021501996984,0.29136013814934303,0.10151992312937319,0.11403585372002907,0.0738776403422907,0.08406725058105824,0.10233535112246042,0.10233535112246042,0,0.09936912270685586,0.1221393122671638,0.11288716250369622,0.10168075060065956,0.10168075060065956,0,0.011331642741286634,0.009023364183328263,0.009490113377582873,-4.667491942546096e-4,0.010405535315113824,0.010659102381752716,-2.53567066638892e-4,2.3788782353096884,1.8879771846266633e-4,-4.4236478510155624e-4,-2.5356706663888994e-4,-2.0599841277224584e-18,0.7533517794587454,0.24664822054125465,0.010177503462307448,0.23097086976781755,9.144101310143972e-4,-1.8396645201164412,5.364000679206993,NA,0,0.09614960275468075
0.7180222130286006,0.9003594036826601,-0.1823371906540595,0.2819777869713994,0.0996405963173399,0.08941146345135911,0.07339401812427979,0.0804642397623172,0.0848948996650939,0.0848948996650939,0,0.092764935461552,0.1567323770819906,0.1377385941556239,0.09913868948950713,0.09913868948950713,0,0.008294248636588243,0.011503218924217072,0.011083031264662624,4.201876595544482e-4,0.008416369097140608,0.009199106976750795,-7.827378796101871e-4,8.508846365070287,2.0744597340525286e-4,-9.901838530154412e-4,-7.827378796101883e-4,1.1926223897340549e-18,0.6473948804491523,0.3526051195508478,0.009898733780402657,0.28578989034605407,0.0010245949988685137,-4.582130085388759,2.4501898639621715,NA,0,0.07713752897863796
0.7189092191970256,0.8973245314260304,-0.17841531222900486,0.28109078080297445,0.10267546857396959,0.07357582756677523,0.07891457348278762,0.10112787328074269,0.07507649982481585,0.07507649982481585,0,0.07409083205980185,0.12465022187670911,0.10822809565962782,0.07928204110006677,0.07928204110006679,1.3877787807814457e-17,0.005451294283910883,0.009836719093935341,0.01094487714328294,-0.0011081580493475986,0.005952218144760206,0.006683996767913394,-7.317786231531877e-4,10.948219284995764,-5.454585215858483e-5,-6.772327709946023e-4,-7.317786231531871e-4,-5.421010862427522e-19,0.5863237002256971,0.4136762997743028,0.007644006688923112,0.24982631495085567,2.699237359010917e-4,14.781481404855938,2.465421800542094,NA,0,0.0835705295959847
0.7271516156377495,0.8975502297560294,-0.17039861411827983,0.27284838436225045,0.10244977024397062,0.09316139656820788,0.026001492418673798,0.025997448374465815,0.07483692522708389,0.0748369252270839,1.3877787807814457e-17,0.08561510297505219,0.1877499583331576,0.1681568090569514,0.09607879544039125,0.09607879544039126,1.3877787807814457e-17,0.007976022560486792,0.004881779118205919,0.004371647962273,5.10131155932919e-4,0.007190241630280848,0.007131763236436967,5.847839384388095e-5,0.8199710493066898,0.0013609131350251348,-0.001302434741181251,5.847839384388377e-5,-2.8189256484623115e-18,0.8132319454450485,0.18676805455495146,0.006428900839346356,0.7779675420203885,0.006859367096176887,-0.3871579739122392,1.83825548755974,NA,0,0.11081543243685953
0.7094777993681675,0.8937734713156468,-0.1842956719474793,0.29052220063183254,0.10622652868435323,0.12532096192335196,0.07805305781233213,0.1036115250231061,0.11158858640176403,0.11158858640176404,1.3877787807814457e-17,0.08458214987767525,0.16709215036243982,0.15038041076695471,0.09334690081091611,0.09334690081091608,-2.7755575615628914e-17,0.010599916384215388,0.013042053272226408,0.015581143693165302,-0.002539090420938894,0.010416448706475808,0.011309411367164525,-8.929626606887162e-4,7.89574834355502,8.038797170037865e-4,-0.0016968423776925043,-8.929626606887178e-4,1.6263032587282567e-18,0.664968768542126,0.33503123145787395,0.011820984828220898,0.43185177677711284,0.0039000747911140518,-1.6512908553974828,2.025113918079461,NA,0,0.09543117072155921
0.7361634004388845,0.8938278276183309,-0.1576644271794464,0.2638365995611155,0.1061721723816691,0.10937568588984618,0.08222797385834706,0.09773359999225004,0.10221312586159106,0.10221312586159106,0,0.08688495167971211,0.12960123688810618,0.10967721366785896,0.09142023247636227,0.09142023247636227,0,0.009503101183474656,0.01065684711884464,0.010719148928879065,-6.230181003442567e-5,0.009344347728402333,0.00980750158782013,-4.631538594177982e-4,4.722444908833722,2.2523505000849494e-4,-6.883889094262933e-4,-4.6315385941779843e-4,2.168404344971009e-19,0.7133147233572279,0.28668527664277205,0.010079974151159648,0.24912009460855916,0.001159649409892868,-3.0289099045598773,3.034000645323872,NA,0,0.08862528429859336
0.7180807507068265,0.8992353194307844,-0.18115456872395785,0.28191924929317347,0.10076468056921561,0.10492476012898976,0.08171552727407665,0.09216713275495526,0.0983816306258622,0.0983816306258622,0,0.08073993794687419,0.13794336280573152,0.10858384710461857,0.08650402278024209,0.08650402278024207,-2.7755575615628914e-17,0.008471618621905291,0.011272114625629605,0.010007861851135145,0.0012642527744944603,0.008510406816816946,0.009261132352923782,-7.507255361068367e-4,8.106195954211033,2.6877002545045196e-4,-0.0010194955615572896,-7.507255361068377e-4,9.75781955236954e-19,0.6568641962879577,0.3431358037120423,0.009871866623767447,0.3026359555086508,0.001327647607647745,-3.520819829974625,2.4114528657347076,NA,0,0.10413342281662825
0.7193661584239661,0.8927319378629359,-0.1733657794389698,0.2806338415760339,0.10726806213706408,0.098088616410253,0.11482381904677062,0.13167549719683302,0.10278508061569233,0.1027850806156923,-2.7755575615628914e-17,0.08055048406669518,0.17938600783978012,0.1652335119815398,0.09115237917213573,0.09115237917213574,1.3877787807814457e-17,0.00790108553327826,0.020597786503717488,0.02175720484374812,-0.001159418340030631,0.009369104641520125,0.01146420950195478,-0.0020951048604346545,18.275179462460233,-3.3391358473289787e-4,-0.001761191275701756,-0.0020951048604346536,-8.673617379884035e-19,0.49578416605910836,0.5042158339408915,0.014249436018497874,0.36046024175406904,0.001654032518028931,6.861214742402663,1.8149952667993128,NA,0,0.1040615643038603
0.7187955931386004,0.8977121051691692,-0.1789165120305688,0.2812044068613996,0.10228789483083078,0.10087789353937851,0.056155149642931945,0.07648037165346937,0.08830166086876397,0.08830166086876397,0,0.09346487922328246,0.1596873345920375,0.14246555749233897,0.10023863477348105,0.10023863477348106,1.3877787807814457e-17,0.009428540135957158,0.008967266170096808,0.010895818784832792,-0.0019285526147359844,0.008851237933715814,0.009298827863986793,-4.475899302709783e-4,4.8134016116637515,5.986338198804454e-4,-0.0010462237501514219,-4.4758993027097644e-4,-1.8431436932253575e-18,0.7288222987440873,0.2711777012559127,0.009197903153026984,0.40053810156685393,0.002961649911650694,-1.255628450994791,2.4113774353854738,NA,0,0.10700961557555282
0.7266864941546293,0.9037418977082194,-0.17705540355359017,0.27331350584537073,0.09625810229178056,0.07639062251219988,0.08502828909225105,0.0770775835216547,0.07875141344751706,0.07875141344751706,0,0.08113831185809502,0.15149469425398804,0.1159636287615894,0.08791068371163852,0.08791068371163852,0,0.0061982061524288885,0.012881334658970279,0.008938196281345566,0.003943138377624713,0.0069230905994291485,0.008024795434566852,-0.001101704835137704,13.728759120663739,-1.207002357365857e-4,-9.810045994011179e-4,-0.0011017048351377036,-4.336808689942018e-19,0.5612794414116202,0.4387205585883798,0.009539770405699585,0.2931127225252865,6.077149729143051e-4,9.843895721632197,2.15324735432718,NA,0,0.10758486034498374
0.7363008299941558,0.8998048181884318,-0.16350398819427603,0.2636991700058442,0.10019518181156817,0.07989157993107325,0.10698849664580115,0.1269041660008738,0.08703701437846448,0.08703701437846448,0,0.10616592480637334,0.08741031989143913,0.06251119811703984,0.10428670356193558,0.10428670356193556,-1.3877787807814457e-17,0.008481763467624689,0.009351898716513641,0.007932931462758334,0.0014189672537553068,0.00907680331740285,0.008711217410549534,3.6558590685331627e-4,4.196725780378082,9.867678816136552e-5,2.6690911869194995e-4,3.6558590685331545e-4,8.131516293641283e-19,0.7169066258710449,0.28309337412895513,0.008916831092069165,0.18299507147958993,5.082190643143135e-4,3.9483642280101203,-4.660490572705464,NA,0,0.09807594557164588
0.7179273151353419,0.8942619004173696,-0.17633458528202772,0.2820726848646581,0.10573809958263036,0.10571881482074814,0.0641593407451621,0.07740243548571772,0.09399602238668442,0.09399602238668445,2.7755575615628914e-17,0.09484921269405705,0.13816449061109423,0.1186208255223544,0.09942928786389803,0.09942928786389804,1.3877787807814457e-17,0.010027346352696772,0.008864542631998944,0.009181540794756615,-3.169981627576708e-4,0.009345957567947049,0.009699351185228921,-3.533936172818719e-4,3.643476873175319,3.645462691613344e-4,-7.17939886443205e-4,-3.533936172818706e-4,-1.3010426069826053e-18,0.7422048864347673,0.25779511356523277,0.009445944492347858,0.3070654238580648,0.0018001601696699117,-1.5437957811610576,3.189740370031195,NA,0,0.12065481069304948
0.7143391026913949,0.8951273324759571,-0.18078822978456222,0.2856608973086051,0.1048726675240429,0.09182814268857928,0.07708253370710008,0.0913862518205322,0.08761589879556812,0.08761589879556811,-1.3877787807814457e-17,0.07041574459670015,0.1458964358460286,0.12392010059653454,0.07833160603457592,0.07833160603457591,-1.3877787807814457e-17,0.006466147042348337,0.011246066933847264,0.011324593518740588,-7.852658489332365e-5,0.0068630940668197174,0.00783158324761717,-9.68489180797452e-4,12.366454523638291,2.271191750136399e-4,-0.0011956083558110962,-9.684891807974563e-4,4.336808689942018e-18,0.5897941105978931,0.410205889402107,0.0088561069880978,0.3790276176487221,0.0011130087588143557,-5.227490692579561,1.9328974527287022,NA,0,0.10110085966218721
0.7244435135920005,0.897076704732795,-0.17263319114079445,0.27555648640799946,0.102923295267205,0.11918693724619825,0.07245685708724739,0.09660823116338758,0.10631016054803358,0.10631016054803358,0,0.09037450644458295,0.12914480434661868,0.10984338721481098,0.09436487326315168,0.09436487326315167,-1.3877787807814457e-17,0.010771460628266647,0.009357426632103476,0.01061177534381795,-0.0012543487117144744,0.010031944826700497,0.01038181438862246,-3.49869561921963e-4,3.3700232813388453,3.6166862143007444e-4,-7.115381833520397e-4,-3.498695619219652e-4,2.222614453595284e-18,0.7516330471686261,0.2483669528313739,0.010064443630185061,0.2998682970518709,0.0018117391287485341,-1.550539969989089,3.3310242978514126,NA,0,0.08564384310094661
0.7295882802617879,0.8929976896204636,-0.16340940935867565,0.2704117197382121,0.10700231037953645,0.10785645275324067,0.05999162676787593,0.07709800183704936,0.09491324284356792,0.09491324284356792,0,0.07920853874638595,0.11645319943847972,0.10052429496275479,0.0831938034897419,0.0831938034897419,0,0.008543152016952809,0.006986216876638294,0.007750222277706561,-7.64005401068267e-4,0.00789619367370194,0.008122138508139507,-2.259448344375664e-4,2.7818392189586327,3.5170931092163497e-4,-5.776541453592007e-4,-2.2594483443756576e-4,-6.505213034913027e-19,0.7674067096759446,0.23259329032405532,0.007764684446795551,0.34288330875989803,0.0017827092029110226,-1.2533551628542243,3.1267085610260423,NA,0,0.10068207611414717
0.7071355311426312,0.8973135609763968,-0.19017802983376564,0.29286446885736883,0.1026864390236032,0.1294975916086616,0.0501461261224302,0.06773134822933559,0.1062583668159826,0.10625836681598261,1.3877787807814457e-17,0.09843538585991875,0.1168557554914667,0.12892315317832248,0.10032690802288093,0.10032690802288094,1.3877787807814457e-17,0.01274714539792878,0.005859863453006955,0.008732138982744933,-0.002872275529737978,0.010660573394208629,0.010730105229258304,-6.953183504967465e-5,0.6480070191677039,3.0270712072554473e-4,-3.722389557752187e-4,-6.953183504967395e-5,-7.047314121155779e-19,0.8400625379644843,0.15993746203551576,0.009303504425467866,0.44059584534866714,0.0014616833250614028,-0.6319495905356816,6.343833366477712,NA,0,0.12663779782854517
0.7147368410007737,0.8945510205238165,-0.1798141795230428,0.2852631589992263,0.10544897947618348,0.07058317753692944,0.0469814899558676,0.045903178391408804,0.06385048557984294,0.06385048557984294,0,0.09110243312836268,0.1249189293165685,0.10742129301821576,0.09466834814086922,0.09466834814086923,1.3877787807814457e-17,0.006430299211545466,0.005868877422984098,0.0049309787764509555,9.378986465331425e-4,0.006044619997836121,0.006270146258609455,-2.2552626077333368e-4,3.596826157981029,1.6272846210880704e-4,-3.882547228821395e-4,-2.2552626077333246e-4,-1.2197274440461925e-18,0.7329927493858862,0.26700725061411373,0.006149588317264781,0.2526308001935969,7.981263781202026e-4,-1.990598756741695,3.6940234322719827,NA,0,0.08717443733824783
0.7186848592600115,0.8930877365358085,-0.17440287727579706,0.28131514073998853,0.10691226346419147,0.081590501245969907,0.03774687279892988,0.03817933010424143,0.06925662473883908,0.06925662473883908,0,0.08933810722327377,0.17364035454361829,0.13404305800887123,0.09835105129940988,0.09835105129940988,0,0.007289140948713112,0.0065543803757190456,0.005117674159902678,0.0014367062158163676,0.006811461852513541,0.007082441674711091,-2.709798221975498e-4,3.8260791213448813,7.472694770599987e-4,-0.001018249299257549,-2.7097982219755035e-4,5.421010862427522e-19,0.7396594956168083,0.2603405043831917,0.006921760662216079,0.524305053519096,0.0036961164087636602,-0.8609431777419018,2.059735772924217,NA,0,0.06217842361557595
0.7346463790743216,0.8977894761044068,-0.16314309703008523,0.2653536209256784,0.10221052389559315,0.111409706963251,0.07814942490036844,0.09535691053817848,0.10258397068485572,0.10258397068485572,0,0.09905506651939419,0.11458079950707006,0.08226202213988941,0.10064195982192763,0.10064195982192764,1.3877787807814457e-17,0.011035695934151043,0.008954423586101946,0.007844252285883091,0.001110171300218855,0.010324251856039052,0.010483422780463726,-1.591709244246741e-4,1.5183106487062168,1.0066567301557742e-4,-2.59836597440251e-4,-1.5917092442467362e-4,-4.87890977618477e-19,0.7733480017325653,0.22665199826743465,0.009995059760126494,0.1854400564451328,5.163902584031e-4,-2.349632055212808,7.3800573279228,NA,0,0.08742447378358789
0.7179742960939451,0.9008136786616313,-0.18283938256768617,0.28202570390605486,0.09918632133836869,0.09908704475897018,0.03967751280206797,0.04258905883002753,0.08233202969009555,0.08233202969009557,1.3877787807814457e-17,0.085705358828446307,0.14820144131510568,0.14199552572668359,0.09190411534835731,0.0919041153483573,-1.3877787807814457e-17,0.00849229072631786,0.005880264585065031,0.006047455798774415,-1.6719121370938408e-4,0.007566652353502921,0.007755632215210014,-1.889798617070934e-4,2.4366790026024465,7.518072579891217e-4,-9.407871196962141e-4,-1.8897986170709243e-4,-9.75781955236954e-19,0.7861701389727512,0.2138298610272488,0.007186277655691445,0.5219986807153466,0.0037128630096723864,-0.6678644233529976,2.3713716991259615,NA,0,0.10851923513369255
0.7245246861699446,0.8979632463606273,-0.1734385601906827,0.2754753138300554,0.1020367536393727,0.11134916924991803,0.08182917089265318,0.09423635472923397,0.10321713843818778,0.10321713843818778,0,0.08402896308785678,0.14061169835776788,0.09599090662239994,0.08980248170683452,0.08980248170683454,1.3877787807814457e-17,0.00935655523276488,0.011506138694423988,0.009045833127249256,0.002460305567174732,0.009269155186427165,0.009948712411469319,-6.795572250421541e-4,6.830604775133819,3.333773889414273e-4,-0.0010129346139835804,-6.795572250421531e-4,-9.75781955236954e-19,0.6814002619912433,0.3185997380087568,0.010431346963594434,0.30742915453593445,0.0016703222522173274,-2.771991038153804,2.4850636450680867,NA,0,0.0900008066925036
0.71705879166923,0.9016920177149959,-0.18463322604576582,0.28294120833076997,0.09830798228500415,0.0836107809762898,0.07799885680852671,0.11004371577609931,0.08202293637120227,0.08202293637120225,-1.3877787807814457e-17,0.09476008134921134,0.08543504271906589,0.053532021415642415,0.09384335561675203,0.09384335561675203,0,0.007922964406984312,0.006663835663474783,0.0058908625495830156,7.729731138917673e-4,0.007697307586612958,0.007566704998851722,1.30602587761236e-4,1.726016645039756,-1.0617283216886202e-5,1.412198709781208e-4,1.306025877612346e-4,1.4094628242311558e-18,0.7508197141255855,0.24918028587441446,0.007293400035229547,0.06366307203979947,5.233140965383759e-5,-13.898772413315962,-9.16189692157161,NA,0,0.11155799590831326
0.7171493424810508,0.9025397929685637,-0.1853904504875129,0.2828506575189492,0.09746020703143632,0.12305804162503507,0.12242301599209435,0.1441493726727623,0.1228784242072164,0.1228784242072164,0,0.07481402057893917,0.1820521557933611,0.1691836416530658,0.08526547143860189,0.08526547143860189,0,0.009206466858539326,0.022287373980085897,0.024387715810782848,-0.002100341830696951,0.010477286769660817,0.01290641003881308,-0.002429123269152263,18.821060712058813,1.3813613695712188e-5,-0.002442936882847974,-0.002429123269152262,-8.673617379884035e-19,0.5115606612775991,0.48843933872240086,0.01574692041931261,0.4184108372319944,6.809896468992133e-5,-192.78436907368373,1.6976438039448285,NA,0,0.10900971756994167
0.7227856327510347,0.8960546474962351,-0.1732690147452004,0.2772143672489653,0.10394535250376491,0.10325205351940309,0.03771950759876813,0.0381228271771906,0.0850854902678005,0.08508549026780052,1.3877787807814457e-17,0.08857403891060828,0.13625004934462956,0.11664968331170714,0.0935297386211458,0.09352973862114579,-1.3877787807814457e-17,0.009145451406027818,0.005139284771587287,0.004447015717166226,6.922690544210611e-4,0.007958023665199427,0.00803488445736747,-7.686079216804274e-5,0.9565886426352574,6.260113288944901e-4,-7.028721210625337e-4,-7.686079216804361e-5,8.673617379884035e-19,0.8226877332677174,0.17731226673228268,0.007142368088807553,0.5145380688536924,0.003124330343080171,-0.5755843462033263,2.857832442443683,NA,0,0.10671672362515892
0.7398891915862867,0.8985443363616302,-0.15865514477534348,0.26011080841371326,0.10145566363836978,0.10828814559902775,0.07462471252851093,0.09828791274323263,0.09953192280907469,0.09953192280907469,0,0.07976493575691307,0.12812346424308932,0.11230971798751203,0.08467118235705308,0.08467118235705309,1.3877787807814457e-17,0.008637596976941697,0.009561176687297489,0.011038687761773648,-0.0014775110744761587,0.008427485586515293,0.008877830042036846,-4.5034445552155286e-4,5.072686156292198,3.132972359237057e-4,-7.636416914452563e-4,-4.5034445552155064e-4,-2.222614453595284e-18,0.7198678747235047,0.2801321252764952,0.009099386832119593,0.3073762982687407,0.0016279140870830754,-2.2167885364570523,2.6494491923945667,NA,0,0.10347298425016763
0.7232941949804623,0.8953961635087311,-0.17210196852826876,0.2767058050195377,0.10460383649126892,0.09857713067290158,0.10713405359627425,0.12472046476910917,0.10094488091890355,0.10094488091890355,0,0.0891202640456637,0.14229064824272059,0.11029687490431409,0.09468209022039058,0.09468209022039058,0,0.008785219914432882,0.015244173935084234,0.013756277500646346,0.0014878964344378874,0.009557672322450209,0.010572449986301394,-0.0010147776638511855,9.598320778684426,-9.10585369987049e-5,-9.237191268524793e-4,-0.0010147776638511842,-1.3010426069826053e-18,0.6010242256023203,0.39897577439767967,0.012014696924758558,0.22589343541275747,4.5497487938032775e-4,12.52016110880755,2.676126012469113,NA,0,0.11394197179338697
0.7343897454347543,0.8908644114094435,-0.15647466597468918,0.2656102545652457,0.1091355885905565,0.0842543785022806,0.04529488000308441,0.04692716673844793,0.0739063361881748,0.07390633618817478,-1.3877787807814457e-17,0.09686559190196115,0.1819228846053734,0.16720449637714577,0.10614836960506728,0.1061483696050673,1.3877787807814457e-17,0.00816135024395528,0.00824017522801536,0.007846433280908532,3.9374194710682826e-4,0.007845037089858738,0.008182286968037581,-3.372498781788434e-4,4.121706797821203,6.46392569347983e-4,-9.836424475268251e-4,-3.372498781788421e-4,-1.3010426069826053e-18,0.7325105989896223,0.2674894010103776,0.008200762735985322,0.45877389797494517,0.0033137894674242804,-1.1626145548053946,2.1388275928287945,NA,0,0.08811572568569147
0.7334573188825717,0.8967952343478031,-0.16333791546523135,0.2665426811174283,0.10320476565219694,0.08442814892635792,0.08286181962764684,0.09873308225651817,0.08401065531556669,0.08401065531556667,-1.3877787807814457e-17,0.09319047303364043,0.15930148794420362,0.13306016341943436,0.100013444834514,0.100013444834514,0,0.007867899135801935,0.013200011160448359,0.013137440059956762,6.25711004915968e-5,0.0084021950409148,0.009289134570869672,-8.869395299548714e-4,9.548139529986742,2.0244101423271838e-5,-9.071836313781445e-4,-8.869395299548727e-4,1.3010426069826053e-18,0.6212385191921617,0.3787614808078384,0.010533955148125147,0.26372992945923357,1.0355161962193986e-4,-52.90191513102222,2.409605844952026,NA,0,0.10248837966365307
0.7173853772450213,0.9023827169564078,-0.18499733971138654,0.28261462275497873,0.09761728304359218,0.08900694437198285,0.07432752832656377,0.08675464846684822,0.08485832674404337,0.08485832674404337,0,0.07857604504381169,0.12574969383819734,0.07953941654652635,0.08318100847037224,0.08318100847037224,0,0.0069938136701849654,0.009346663930815334,0.006900414121752105,0.0024462498090632298,0.0070586011956778865,0.007658763558991971,-6.001623633140841e-4,7.83628269356152,1.403962144200151e-4,-7.405585777341001e-4,-6.00162363314085e-4,8.673617379884035e-19,0.6551004766658952,0.34489952333410473,0.00817023880050015,0.2561224046441527,6.924816170332694e-4,-5.063384544493423,2.6656766447365285,NA,0,0.09741059223880995
0.7212605608428856,0.8988848217383131,-0.1776242608954275,0.2787394391571144,0.10111517826168692,0.09352310074341395,0.07197366217537322,0.06848791935347141,0.08751642232280757,0.0875164223228076,2.7755575615628914e-17,0.09234347215156213,0.15637561670886796,0.1420162093775083,0.09881809386295222,0.09881809386295222,0,0.008636247849027187,0.01125492580946971,0.0097263946947325,0.0015285311147372107,0.008648206035644965,0.009366176675054032,-7.179706394090674e-4,7.665567972055422,2.7741159821786444e-4,-9.953822376269292e-4,-7.179706394090647e-4,-2.710505431213761e-18,0.6650509789931524,0.3349490210068476,0.009945586829248449,0.3013812806064053,0.0013798567655175654,-3.339932126218593,2.4421424237777787,NA,0,0.09874451764187897
0.7345252575664765,0.8942879416083984,-0.15976268404192195,0.26547474243352354,0.10571205839160158,0.09204708913876564,0.052893244231881555,0.046679381399534925,0.08165273224682845,0.08165273224682845,0,0.08794154349938282,0.16054286559402484,0.12026593330588865,0.09561637869995908,0.09561637869995909,1.3877787807814457e-17,0.008094763093488326,0.00849163299955089,0.005613939370156607,0.002877693629394284,0.0078073385683991095,0.008200122029579902,-3.927834611807922e-4,4.789970926821863,5.543051171644595e-4,-9.4708857834525e-4,-3.9278346118079045e-4,-1.734723475976807e-18,0.7250877395160824,0.27491226048391765,0.00829319804651961,0.4227124005078549,0.0028426209053283497,-1.3509080489457064,2.211293967687579,NA,0,0.10676252223383602
0.7115941506720135,0.9010016577963237,-0.1894075071243102,0.2884058493279865,0.09899834220367631,0.12089398631469164,0.037224247348526265,0.03957976659929756,0.09676314418510377,0.09676314418510379,1.3877787807814457e-17,0.09011685058257567,0.08951958312073743,0.0763633742977888,0.09005772209400148,0.0900577220940015,1.3877787807814457e-17,0.010894585301053014,0.003332299104623287,0.003022444531441279,3.0985457318200797e-4,0.00871426834796387,0.00871357772771039,6.906202534798928e-7,0.007925794375869561,-1.0255898252936898e-5,1.09465185064195e-5,6.906202534826016e-7,-2.7088113653192525e-18,0.8897060904813552,0.11029390951864476,0.00711344220283815,0.5296541053076741,4.9973212624989085e-5,-0.44489498603048255,-149.8819018957095,NA,0,0.09946530131592479
0.7268025348072235,0.8792486760920337,-0.15244614128481027,0.27319746519277655,0.12075132390796628,0.08586570270393874,0.07021810728375344,0.09229809787497978,0.08159081929878202,0.08159081929878202,0,0.10617412133175609,0.18392848847171786,0.16811168018410344,0.11556306410353255,0.11556306410353254,-1.3877787807814457e-17,0.00911671553712449,0.012915110336045692,0.015516388311559678,-0.0026012779755139864,0.009428885080884887,0.010154427367991188,-7.255422871063014e-4,7.145083231314033,2.4158251506320154e-4,-9.67124802169503e-4,-7.255422871063014e-4,0,0.6525283722433364,0.34747162775666357,0.01101591293658509,0.29941794112858705,0.0012166688791586725,-4.48746950558119,2.365506854947933,NA,0,0.13515374044088266
0.7162338593754031,0.8904545946792319,-0.17422073530382887,0.28376614062459693,0.10954540532076806,0.08249781764894061,0.11169956663214649,0.130823371795036,0.09078428525739318,0.09078428525739318,0,0.08820687163408952,0.20682464231563594,0.2002336180225094,0.10120090340164543,0.10120090340164545,1.3877787807814457e-17,0.00727687441145263,0.02310222291550524,0.02619523705642397,-0.0030930141409187296,0.00918745168272087,0.011767572480486876,-0.002580120797766006,21.925684350314324,-7.040022428088231e-4,-0.0018761185549571813,-0.0025801207977660043,-1.734723475976807e-18,0.44290730756469415,0.5570926924353059,0.015189548663478936,0.36758084187235407,0.003463846364389996,3.8250985136673035,1.743622739891975,NA,0,0.10304959316606008
0.704298504998255,0.8999897203421651,-0.1956912153439101,0.29570149500174503,0.10001027965783493,0.09610200549896254,0.06124907681025264,0.07719062147285702,0.08579594238052182,0.08579594238052182,0,0.09970633290891169,0.15116129645368834,0.12944953018810257,0.1048523582028085,0.1048523582028085,0,0.00958197855349362,0.009258489857229327,0.009992289684589003,-7.337998273596758e-4,0.008995906882829993,0.009486322462392104,-4.904155795621111e-4,5.169712304281571,3.7348816047689935e-4,-8.639037400390109e-4,-4.904155795621115e-4,4.336808689942018e-19,0.7114003552910171,0.2885996447089829,0.009420234205361474,0.30418238611291537,0.001793356175106268,-1.7573581077590588,2.937739841602379,NA,0,0.09833121678571342
0.7279446297363394,0.899936178815355,-0.1719915490790156,0.27205537026366056,0.10006382118464496,0.09796377766043518,0.06858011138996277,0.07311114369512055,0.08996979345351797,0.08996979345351798,1.3877787807814457e-17,0.10299994996296444,0.17891717212369188,0.1579066493352633,0.11059651730609044,0.11059651730609044,0,0.010090264197207797,0.01227015959381993,0.011544735729965446,7.254238638544838e-4,0.009950345818707382,0.01068331644646916,-7.329706277617778e-4,6.860890355859719,4.4177581942458807e-4,-0.0011747464471863658,-7.329706277617778e-4,0,0.6875349683576815,0.31246503164231854,0.011180211895513863,0.3382734706371645,0.0022307263201521276,-2.3339535222968,2.356740236686994,NA,0,0.10094249398814271
0.7189072713717775,0.8930762491525922,-0.17416897778081475,0.28109272862822254,0.1069237508474078,0.09162441786267732,0.03834503623973883,0.048616213300181184,0.07664797110266117,0.07664797110266117,0,0.08516150502670766,0.15198384764706174,0.13488270679990852,0.09230640054008653,0.09230640054008651,-1.3877787807814457e-17,0.007802873322381558,0.005827826145881528,0.006557486444290152,-7.296602984086242e-4,0.007075098321187219,0.007247701922369698,-1.7260360118247827e-4,2.3814942036971085,7.194545443008305e-4,-8.920581454833099e-4,-1.7260360118247936e-4,1.0842021724855044e-18,0.7739753137114218,0.22602468628857825,0.006815349734131543,0.5209336724521062,0.0035602530934085923,-0.7196974715492955,2.274446565133852,NA,0,0.10122601203295278
0.7297911841098925,0.9009662970807042,-0.17117511297081167,0.2702088158901075,0.09903370291929581,0.09693956447067525,0.03893852676588194,0.041473580044109455,0.08126717275206556,0.08126717275206558,1.3877787807814457e-17,0.08255714764436611,0.14575674011657777,0.11068664799901012,0.08881603730987968,0.08881603730987969,1.3877787807814457e-17,0.008003053936586084,0.005675552726337062,0.004590571555601114,0.0010849811707359484,0.007217828247215892,0.007374142590581904,-1.5631434336601212e-4,2.1197629615360767,7.22849972073045e-4,-8.791643154390551e-4,-1.5631434336601006e-4,-2.0599841277224584e-18,0.792032176911785,0.207967823088215,0.006839303331461573,0.5318049782652996,0.00366564194590832,-0.6713418984685509,2.3062924049813422,NA,0,0.09104095948917998
0.7232393441618779,0.8994671486383814,-0.17622780447650355,0.27676065583812215,0.1005328513616186,0.08088493370493742,0.044224763360960415,0.06048807781399214,0.07073884091740107,0.07073884091740107,0,0.09553293632326808,0.16484870319726833,0.14130609938480676,0.10250144801142856,0.10250144801142855,-1.3877787807814457e-17,0.0077271752211455465,0.0072903948892603905,0.008547334335179898,-0.0012569394459195074,0.007250833624683701,0.007606291610035818,-3.5545798535211674e-4,4.673210068400768,5.086428052618488e-4,-8.641007906139664e-4,-3.554579853521176e-4,8.673617379884035e-19,0.734733484552652,0.265266515447348,0.0075087850552029685,0.41135945073522484,0.0025411278211242474,-1.2063436406870438,2.3782280804441576,NA,0,0.10077170462668157
0.7288837324190087,0.8918563220326156,-0.16297258961360683,0.2711162675809913,0.10814367796738444,0.10261799816132713,0.04238511533421648,0.06350554891603144,0.08628788378359771,0.08628788378359771,0,0.08210136347301795,0.0977813611651622,0.06604058724374691,0.08379705609396654,0.08379705609396654,0,0.008425077565916607,0.0041444742705220765,0.004193943743651211,-4.946947312913473e-5,0.007230670637643803,0.007264536377474351,-3.386573983054763e-5,0.46617895583202623,1.866351665157489e-4,-2.2050090634629713e-4,-3.3865739830548226e-5,5.963111948670274e-19,0.8453260694249494,0.15467393057505055,0.006284775918219342,0.415729617475199,9.444514637202898e-4,-0.7036873107315239,6.236057114609853,NA,0,0.1015900032114101
0.7312244771635185,0.8983857799944296,-0.16716130283091113,0.26877552283648154,0.10161422000557041,0.12312852588497136,0.05319884558248579,0.06808705347177146,0.10433313949988282,0.1043331394998828,-2.7755575615628914e-17,0.09455188574750512,0.12290018523564636,0.09870770122341961,0.09743247608847691,0.0974324760884769,-1.3877787807814457e-17,0.011642034311734538,0.00653814797641005,0.006720716531274613,-1.8256855486456242e-4,0.01016543611955806,0.010270234593459725,-1.0479847390166587e-4,1.0204097379470132,3.8960900938052236e-4,-4.944074832821925e-4,-1.047984739016701e-4,4.228388472693467e-18,0.8288944498053654,0.17110555019463453,0.009090091144072294,0.4085594650328098,0.0019823875203248327,-0.7607477304682444,4.335363582815907,NA,0,0.1088705927350987
0.7271212103823222,0.9014135237634056,-0.1742923133810833,0.27287878961767775,0.09858647623659444,0.08645025951318538,0.1065708211701503,0.12686465040004435,0.09194073402456582,0.09194073402456583,1.3877787807814457e-17,0.09789011904051352,0.14170088113033444,0.11960342287284374,0.10220926769618875,0.10220926769618874,-1.3877787807814457e-17,0.008462626194829004,0.015101179262593597,0.01517344642941199,-7.226716681839329e-5,0.009397195096100937,0.010274146520773329,-8.769514246723918e-4,8.535516044075107,-1.749030975367743e-4,-7.020483271356158e-4,-8.769514246723901e-4,-1.734723475976807e-18,0.5989164150380496,0.40108358496195035,0.0117819027287113,0.1919301680795428,8.814971398668632e-4,5.296612638706327,3.2343852142954965,NA,0,0.09459680735380953
0.7073541459233488,0.8952162613232819,-0.18786211539993314,0.2926458540766512,0.10478373867671809,0.09912303375507302,0.13281739366589818,0.13046882605705146,0.1089835484887425,0.10898354848874253,2.7755575615628914e-17,0.10535604640972157,0.18020356919504177,0.16598512430703913,0.11319884967785827,0.11319884967785827,0,0.01044321094457187,0.023934168389777785,0.021655884311273153,0.002278284078504632,0.012336812322736741,0.014391283708435912,-0.002054471385699171,14.275803516366484,-5.220521886731223e-4,-0.0015324191970260473,-0.0020544713856991696,-1.3010426069826053e-18,0.5133001828089073,0.4866998171910926,0.01718868966717483,0.26194047642887897,0.0025219393711622654,3.9418286626429504,2.407608996117437,NA,0,0.10277746786428062
0.7442273752478523,0.8921824195681706,-0.14795504432031825,0.2557726247521477,0.10781758043182943,0.07169330725382275,0.02850849404089296,0.04543541215481466,0.060647814228920474,0.060647814228920474,0,0.1027788948907411,0.10590970156846446,0.08100382276311012,0.10311645089153305,0.10311645089153305,0,0.0073685588906102556,0.003019326096037321,0.0036804420733574663,-6.611159773201453e-4,0.006253787357615298,0.006256144203084218,-2.356845468919934e-6,0.03767249271137376,2.5736352603320194e-5,-2.8093198072240633e-5,-2.3568454689204387e-6,5.04831636563563e-19,0.8765595971740223,0.12344040282597765,0.005193942493323788,0.4290681849451839,1.3520330158327672e-4,-0.6601509169514562,33.82824698888118,NA,0,0.10215122934814527
0.730265811317955,0.9032042983548332,-0.1729384870368782,0.269734188682045,0.09679570164516682,0.09635557627210556,0.06312774433382631,0.08160158983255067,0.08739289398257045,0.08739289398257045,0,0.09751591441334886,0.11332623865518095,0.09061966542660774,0.0990462858415746,0.09904628584157459,-1.3877787807814457e-17,0.009396202128999553,0.007154029820138448,0.007394708768905018,-2.406789487665699e-4,0.008655941557920098,0.008791411600383554,-1.3547004246345674e-4,1.5409361843272862,1.0348079278215761e-4,-2.3895083524561546e-4,-1.3547004246345786e-4,1.111307226797642e-18,0.7805032323525826,0.21949676764741757,0.008275115974569001,0.21566901337101238,5.253427967972986e-4,-1.8998454202815942,7.167863031887373,NA,0,0.0892393584501191
0.7038435533562167,0.8879114982801966,-0.18406794492397982,0.29615644664378327,0.11208850171980345,0.07917404296907556,0.036281369268674535,0.04832899011352384,0.06647110113891352,0.06647110113891354,1.3877787807814457e-17,0.09589805517471797,0.12306034089800848,0.10090918004471534,0.0989426350847268,0.09894263508472681,1.3877787807814457e-17,0.0075926367410538995,0.004464797670449616,0.004876838764744845,-4.120410942952289e-4,0.006576825903667489,0.006666307036230142,-8.948113256265332e-5,1.3422893976581032,2.42854838107779e-4,-3.323359706704297e-4,-8.948113256265067e-5,-2.656295322589486e-18,0.8016475080014376,0.19835249199856245,0.006028717205751758,0.3825036697996751,0.0011650630584861608,-0.8458640168270817,4.530559105064176,NA,0,0.09118594098088247
0.726834999587424,0.9031182783760668,-0.1762832787886428,0.27316500041257596,0.09688172162393316,0.12141803865202175,0.07911361171987237,0.07040648799037649,0.10986194985164738,0.10986194985164738,0,0.0945829831912455,0.16194931659525125,0.15469689661482794,0.10110954955091744,0.10110954955091746,1.3877787807814457e-17,0.011484080308938169,0.01281239535141539,0.010891665193660397,0.0019207301577549938,0.011108092262285547,0.01184692948806449,-7.388372257789433e-4,6.236529275567182,5.658347462260772e-4,-0.0013046719720050189,-7.388372257789417e-4,-1.6263032587282567e-18,0.704573409930266,0.295426590069734,0.01214823783017678,0.3518264517790004,0.0028498941291765748,-1.870102432701901,2.4040096649466958,NA,0,0.11728950982408927
0.7213204009100292,0.8966228434088475,-0.1753024424988182,0.27867959908997075,0.10337715659115254,0.11202588937659802,0.08066427771371525,0.10055284578287366,0.10328604801157049,0.1032860480115705,1.3877787807814457e-17,0.09114301832991879,0.14366454838277973,0.14349004128713752,0.09657254476660032,0.09657254476660032,0,0.010210377688876728,0.011588597028364024,0.014428331992923713,-0.002839734964559689,0.009974596495362621,0.01059445930186309,-6.198628065004694e-4,5.850820592528618,3.3110758887525056e-4,-9.509703953757208e-4,-6.198628065004702e-4,8.673617379884035e-19,0.6951703261239782,0.3048296738760219,0.010899487358620376,0.2850108010496848,0.0016471598294582517,-2.5720705485676096,2.735345833188538,NA,0,0.09879831324183845
0.734446717399077,0.8980546678423147,-0.16360795044323773,0.26555328260092304,0.10194533215768531,0.12082519462762605,0.06461308901122768,0.08558348732032789,0.10589788545928171,0.10589788545928168,-2.7755575615628914e-17,0.0907752619642494,0.12578388756761122,0.11615183126998654,0.09434422792976818,0.09434422792976817,-1.3877787807814457e-17,0.010967938694204173,0.00812728552358432,0.009940678778727757,-0.0018133932551434376,0.009990854243050956,0.010213593920015352,-2.2273967696439557e-4,2.1808158686228714,3.8381052783156074e-4,-6.065502047959591e-4,-2.227396769643984e-4,2.8189256484623115e-18,0.7886907031624444,0.21130929683755564,0.009547612108894247,0.3388618710106923,0.0019679085599011224,-1.1494514980840456,3.5929398940909123,NA,0,0.09655788746748643
0.7157882357039248,0.9024952844434252,-0.1867070487395004,0.2842117642960752,0.0975047155565748,0.10128396125410595,0.09141740294901751,0.11553082807105855,0.09847976931068667,0.09847976931068668,1.3877787807814457e-17,0.09537918452562952,0.18927155574768834,0.15151248681106624,0.10453413347456868,0.10453413347456869,1.3877787807814457e-17,0.009660381629942082,0.017302714078573856,0.01750436306438782,-2.016489858139639e-4,0.010294497349668053,0.011832422418504863,-0.0015379250688368103,12.997550412260733,1.8846148145152666e-4,-0.0017263865502883356,-0.001537925068836809,-1.3010426069826053e-18,0.5843932272320443,0.41560677276795566,0.01348154785425797,0.34505845225920134,9.26394555065451e-4,-9.265379083795734,2.015835294009716,NA,0,0.1008474420568462
0.7317747184456233,0.8886587344275618,-0.15688401598193857,0.26822528155437675,0.11134126557243818,0.08443255367903753,0.0894159079302533,0.11068811435358074,0.08576921527615507,0.08576921527615508,1.3877787807814457e-17,0.11032799502430468,0.17117773631441838,0.140271233207681,0.11710308222930138,0.11710308222930138,0,0.009315274362190191,0.01530601270999921,0.015526358301809587,-2.20345591810377e-4,0.010043839469226238,0.010922141842249867,-8.783023730236286e-4,8.041484772026234,-5.951927166933386e-5,-8.187831013542917e-4,-8.783023730236256e-4,-2.927345865710862e-18,0.6241158897302218,0.37588411026977814,0.0123106435360947,0.2132934364269762,3.032358169434676e-4,17.94291624129248,2.813121842183243,NA,0,0.08782190436561325
0.7187300674370551,0.895920925928521,-0.17719085849146587,0.28126993256294486,0.10407907407147898,0.10819441821077118,0.07476490015370248,0.09116436546373312,0.09879169992124771,0.09879169992124771,0,0.10847616068521201,0.1630125004830323,0.159295071596359,0.1141522524346167,0.1141522524346167,0,0.011736515095074644,0.012187613322419287,0.014522034123582005,-0.002334420801162718,0.011277295067855173,0.011863395463059137,-5.861003952039642e-4,4.9404101635909745,3.685574760403221e-4,-9.546578712442852e-4,-5.861003952039631e-4,-1.0842021724855044e-18,0.711043167365158,0.28895683263484184,0.011962064208746966,0.2759670739435024,0.0018231235560376682,-2.2364935093012317,2.9890619921938284,NA,0,0.11171877677003882
0.7418697681066599,0.9067579766563919,-0.16488820854973196,0.25813023189334006,0.0932420233436081,0.08862140182308545,0.11766686236650654,0.11936452099498629,0.0961189132886076,0.09611891328860758,-1.3877787807814457e-17,0.09632451164932292,0.1893481238504337,0.15423536175596536,0.10499822146968564,0.10499822146968564,0,0.008536413252287121,0.02227999962846522,0.01841023007648923,0.003869769551975988,0.01009231494490273,0.012084048390616123,-0.0019917334457133923,16.482335897132575,-5.174138048283836e-4,-0.0014743196408850089,-0.0019917334457133923,0,0.5240716285822464,0.47592837141775357,0.01540820644037617,0.3065614535898239,0.0027019136577938687,4.051127445219956,2.0354845331212874,NA,0,0.10004863265982442
0.7199362727421702,0.8925916609309373,-0.17265538818876713,0.2800637272578298,0.10740833906906266,0.09320359030886159,0.08596665092680171,0.10171430209929053,0.09117678609158292,0.09117678609158292,0,0.06454755259649528,0.13055905627266853,0.13385583346948093,0.07163773856580438,0.07163773856580438,0,0.006016063647643441,0.011223724815925156,0.013615052683267107,-0.0023913278673419504,0.006531698765299086,0.007474540644728283,-9.428418794291968e-4,12.614044450934568,9.632199748624672e-5,-0.0010391638769154438,-9.42841879429197e-4,2.168404344971009e-19,0.5794580088501924,0.4205419911498076,0.0086198942317843,0.35041056369832513,4.7772125062308887e-4,-11.878868453687758,1.9778227884815418,NA,0,0.12301423428262237
0.7211793791967471,0.8988209057046277,-0.17764152650788056,0.27882062080325287,0.10117909429537231,0.09662834375852673,0.05578567359257119,0.0703238144081154,0.08524056510759252,0.08524056510759252,0,0.08319156055021222,0.08695086441621067,0.06945196075300389,0.08357192351055504,0.08357192351055504,0,0.008038662710654197,0.004850612540914641,0.00488412679827396,-3.3514257359318865e-5,0.007123717987168209,0.007149768583175498,-2.6050596007289213e-5,0.3643557928376907,3.087377598676695e-5,-5.692437199405797e-5,-2.6050596007291022e-5,1.8092623753351855e-18,0.8108399196141274,0.18916008038587265,0.006444637625784419,0.26598155067389,1.5354000785257604e-4,-1.3658674461267568,23.12951214256715,NA,0,0.09344686474195511
0.7292430257524705,0.8981756376397955,-0.168932611887325,0.27075697424752954,0.10182436236020453,0.09922911264730512,0.08427271529529456,0.08810536760999371,0.09517956375463096,0.09517956375463098,1.3877787807814457e-17,0.09476993021227877,0.1761266476188878,0.15173188185443492,0.10305402608592609,0.10305402608592609,0,0.009403936080611455,0.014842670830701201,0.013368393228941124,0.001474277601760077,0.009808637246016804,0.010876511445280648,-0.0010678741992638432,9.818168303653993,2.4025495234110094e-4,-0.0013081291516049435,-0.0010678741992638425,-6.505213034913027e-19,0.6305105121167804,0.36948948788321956,0.012123303455656327,0.32562922587601906,0.0012168033927884784,-5.634559801526399,2.164869149508976,NA,0,0.08260272055399698
0.7337200153347493,0.8948984146430321,-0.16117839930828282,0.2662799846652507,0.1051015853569679,0.06895866723483696,0.04981843429085743,0.06364198065311215,0.06386200630002477,0.06386200630002475,-1.3877787807814457e-17,0.09250974531284968,0.13480377321495177,0.11470805728590211,0.09695491469649245,0.09695491469649244,-1.3877787807814457e-17,0.006379348743008319,0.006715712918068721,0.007300247962545462,-5.845350444767406e-4,0.006191735373165765,0.006468915790385343,-2.771804172195776e-4,4.2848048452191465,1.5815945369781662e-4,-4.353398709173953e-4,-2.771804172195787e-4,1.0842021724855044e-18,0.723561105015862,0.27643889498413793,0.00654753083053852,0.25025098805572366,8.095175461854036e-4,-2.602812329226515,3.1873004275445656,NA,0,0.1071841117617224
0.7367162471671036,0.8966202368052321,-0.15990398963812846,0.2632837528328964,0.10337976319476794,0.09793541998465755,0.05204180343917251,0.04551634966422658,0.08585237638948834,0.08585237638948834,0,0.08577039187490083,0.13517925412909915,0.1300932485852175,0.09087826835446276,0.09087826835446276,0,0.008399959350517072,0.007034972172440527,0.00592136979155991,0.001113602380880617,0.007802115300392264,0.008040580403704294,-2.3846510331203014e-4,2.9657697745571863,4.3982655165912137e-4,-6.782916549711515e-4,-2.384651033120301e-4,-5.421010862427522e-20,0.769644256802428,0.23035574319757196,0.0077174657614788,0.3854127641993305,0.0022675513782428667,-1.1339660579504345,2.735931328141701,NA,0,0.09331818512332625
0.7071491157176312,0.9006136251886007,-0.1934645094709695,0.29285088428236883,0.09938637481139934,0.09606039799042346,0.05496493734153912,0.06974957577300069,0.08402555599940639,0.08402555599940639,0,0.09339974203521824,0.08199179902014926,0.04534861143625182,0.09226594793489552,0.09226594793489551,-1.3877787807814457e-17,0.008972016392105948,0.004506674095662573,0.003163046409573212,0.0013436276860893611,0.007752697575041878,0.007664336951969042,8.836062307283638e-5,1.1528801985948138,-9.708647619476889e-5,1.8544709926760405e-4,8.836062307283516e-5,1.2197274440461925e-18,0.8278020000480062,0.1721979999519938,0.006739345243884261,0.29016163341512846,4.688146732604821e-4,-1.3374941288809064,-7.187255310781678,NA,0,0.11097332617686147
0.7232203516506964,0.897922837280736,-0.17470248563003954,0.2767796483493036,0.10207716271926404,0.10593039406130647,0.030828095540919715,0.021290376273686337,0.08514360628660941,0.08514360628660941,0,0.10450604506150257,0.10484657323901188,0.11677915999155501,0.1045408052116887,0.10454080521168868,-1.3877787807814457e-17,0.01107036653515362,0.0032322201769502943,0.0024862722571452234,7.459479198050709e-4,0.008900981159829147,0.008900927142419728,5.401740941872457e-8,6.068739644131035e-4,5.119305826334041e-6,-5.065288416916433e-6,5.401740941760818e-8,1.1163894244811678e-18,0.8994921821458002,0.10050781785419992,0.0071512933560519566,0.5489432403966424,2.5574448841907115e-5,-0.41048138536733775,307.89397225769005,NA,0,0.1075492876856803
0.7256406859073453,0.8898412751101835,-0.1642005892028382,0.2743593140926547,0.11015872488981648,0.09717356970497901,0.06077992716769511,0.06542051288803376,0.08718863490111654,0.08718863490111653,-1.3877787807814457e-17,0.08954032463393925,0.14390643175290782,0.14351165684136116,0.09552922567138801,0.095529225671388,-1.3877787807814457e-17,0.008700952977222546,0.008746622440904624,0.009388606195973346,-6.419837550687216e-4,0.00832906277944902,0.00871348281995334,-3.844200405043203e-4,4.4117839955341625,3.939082667057785e-4,-7.783283072101001e-4,-3.8442004050432164e-4,1.3552527156068805e-18,0.724597226723302,0.2754027732766981,0.008723787709063586,0.336918677380522,0.0019785806686314273,-1.6700699059026147,2.6469879742906635,NA,0,0.10592552710517368
0.7178910887213102,0.8961292630784098,-0.17823817435709954,0.28210891127868976,0.10387073692159021,0.09481224724616541,0.0634497343976723,0.0822955662749206,0.08596460289151309,0.0859646028915131,1.3877787807814457e-17,0.07295328493288225,0.20172770492616326,0.19477218357111065,0.0863291788342347,0.0863291788342347,0,0.006916864888476385,0.012799569298217071,0.016028887141587338,-0.0032293178433702666,0.007421253576435403,0.008576428224882677,-0.0011551746484472743,13.469181087480933,8.179294058206243e-4,-0.001973104054267897,-0.0011551746484472726,-1.734723475976807e-18,0.578977114379622,0.42102288562037804,0.009858217093346729,0.5780118201533393,0.004038689401596523,-2.0231074819861226,1.5665200040247798,NA,0,0.09712152104530739
0.7251066079684756,0.9020042835856366,-0.17689767561716097,0.2748933920315244,0.09799571641436344,0.1047741070522745,0.11557467757296229,0.1465565292672734,0.10774311251858204,0.10774311251858205,1.3877787807814457e-17,0.08927874202583418,0.13710158689537866,0.11187073717415823,0.09396517596979814,0.09396517596979814,0,0.009354100474507148,0.01584547170017486,0.01639538696681597,-5.4991526664111e-4,0.010124100527342323,0.011138535529666779,-0.001014435002324456,9.107436068436222,-1.0295519554793763e-4,-9.114798067765172e-4,-0.0010144350023244548,-1.0842021724855044e-18,0.6089418171357306,0.3910581828642694,0.012599786087341004,0.20839951966672027,5.165140085134276e-4,10.700793754513844,2.866863886273953,NA,0,0.09170613852101125
0.7379572433871178,0.90283455758072,-0.1648773141936022,0.26204275661288223,0.09716544241928005,0.06867382816373188,0.08136808786674475,0.09678093215468246,0.0720002669694692,0.0720002669694692,0,0.08592715971305573,0.1866783375078281,0.14974337153140166,0.09571669247774832,0.09571669247774833,1.3877787807814457e-17,0.005900947000731934,0.01518965936915479,0.014492303080793993,6.973562883607967e-4,0.006891627411832464,0.008334986795137634,-0.0014433593833051697,17.31687666436592,-2.4732092956113394e-4,-0.0011960384537440351,-0.001443359383305169,-6.505213034913027e-19,0.5224539269305118,0.47754607306948815,0.010545303184943362,0.34874139655596614,0.001278961616311264,6.409833245134631,1.8528650641492965,NA,0,0.09466145090662034
0.7099421959321806,0.8952353852244648,-0.18529318929228422,0.29005780406781945,0.10476461477553523,0.11062890259534436,0.1057095318607992,0.14213171943593403,0.10920200072268671,0.1092020007226867,-1.3877787807814457e-17,0.09978441435407083,0.18645319080061543,0.17320644895464318,0.10886423533156006,0.10886423533156006,0,0.011039040256109984,0.01970987951348533,0.024618130407315773,-0.004908250893830443,0.011888192305351758,0.013554084850529318,-0.0016658925451775598,12.290704710414312,8.779701747871474e-5,-0.0017536895626562778,-0.001665892545177563,3.2526065174565133e-18,0.5782080138077641,0.42179198619223596,0.015374459884797657,0.30828866907663754,4.2635584244996776e-4,-21.48842556599328,2.15133059961468,NA,0,0.10120354885382489
0.7331103203795363,0.8935058862372623,-0.16039556585772607,0.2668896796204637,0.10649411376273765,0.11140214265477356,0.05403832020375721,0.06612225116841447,0.09609233045901663,0.09609233045901663,0,0.10396056216773228,0.13008565056977012,0.10819649886277684,0.10674273030408048,0.10674273030408048,0,0.011581429377080166,0.00702961003940331,0.0071541960733476,-1.245860339442904e-4,0.01025715771447739,0.010366595772357358,-1.0943805787996808e-4,1.0556798035068162,2.9322227928894304e-4,-4.0266033716891074e-4,-1.094380578799677e-4,-3.7947076036992655e-19,0.819021556114316,0.18097844388568396,0.009305519708241738,0.3555852961872117,0.0014986349326116051,-0.9420278826415582,4.979338196598142,NA,0,0.09498052999630835
0.7385365013919389,0.8958326282070698,-0.15729612681513083,0.26146349860806106,0.10416737179293023,0.07718494087137652,0.05697141948391092,0.07507502798390721,0.07189984285022089,0.0718998428502209,1.3877787807814457e-17,0.08255511757275359,0.15059134112548947,0.12733129572704674,0.089642272166958345,0.089642272166958345,0,0.006372011868482522,0.008579402465904986,0.009559400589935199,-9.799981240302125e-4,0.006445265281541035,0.006949163936879138,-5.038986553381032e-4,7.251212662632961,2.6556155968028946e-4,-7.69460215018392e-4,-5.038986553381026e-4,-6.505213034913027e-19,0.6771984939371622,0.3228015060628377,0.007475707167193754,0.3489036012792819,0.0013752516599056174,-2.818480678939934,2.2133994696040693,NA,0,0.1025791587794117
0.7168948983645989,0.8953268802367125,-0.17843198187211362,0.28310510163540115,0.10467311976328753,0.0997861498003673,0.07592188564762715,0.10120755324104963,0.09303005487195175,0.09303005487195175,0,0.07934578705914788,0.12930819789349293,0.12883460710771477,0.08457550847207385,0.08457550847207386,1.3877787807814457e-17,0.007917610593512175,0.009817322213770513,0.013039035358143753,-0.00322171314437324,0.00786806419398025,0.008455428644843365,-5.873644508631159e-4,6.946595797024749,2.4198843961206477e-4,-8.293528904751795e-4,-5.873644508631147e-4,-1.1926223897340549e-18,0.6712959070606089,0.328704092939391,0.008867466403641344,0.28572475182644375,0.0011923161698585366,-3.1814048470842806,2.58810965552135,NA,0,0.08105263433601693
0.7248740394649219,0.8988648213951861,-0.17399078193026418,0.2751259605350781,0.10113517860481391,0.08919665388912534,0.07869532698582095,0.08522155998527514,0.08630746623796086,0.08630746623796087,1.3877787807814457e-17,0.10224021925047486,0.139236375537786,0.11438521934630042,0.10598183212428368,0.10598183212428366,-1.3877787807814457e-17,0.009119485450032896,0.010957252101266631,0.009748086831949596,0.0012091652693170356,0.00914702339790385,0.009625102765192912,-4.7807936728906306e-4,4.967005329209917,7.748094369202761e-5,-5.555603109810889e-4,-4.780793672890613e-4,-1.734723475976807e-18,0.6867956028388893,0.3132043971611106,0.010038368775649764,0.1684261698962048,3.885087313387946e-4,-7.493846035881267,3.7635362564824324,NA,0,0.0964692675548735
0.7290415008913619,0.8977084989399448,-0.16866699804858287,0.2709584991086381,0.10229150106005525,0.09891373565976044,0.07159156846571212,0.08760072315648418,0.09151056224446584,0.09151056224446583,-1.3877787807814457e-17,0.09160673887530237,0.10319780709493855,0.07148243502043436,0.09279240664237844,0.09279240664237845,1.3877787807814457e-17,0.009061164753764358,0.007388092872148645,0.00626191300077644,0.001126179871372205,0.008491485303861157,0.008607831707820899,-1.163464039597422e-4,1.3516342780497468,6.255955284383401e-5,-1.7890595680357515e-4,-1.1634640395974115e-4,-1.0570971181733668e-18,0.7674366061207064,0.2325633938792936,0.008224628812956502,0.1670734248200175,3.166931038545198e-4,-2.620274151653209,8.90321798987546,NA,0,0.09434954387933671
0.7294032062090469,0.8974485969570781,-0.16804539074803126,0.27059679379095314,0.10255140304292187,0.11279351234512983,0.05584818854838984,0.06677473008994347,0.09738429030434433,0.09738429030434431,-1.3877787807814457e-17,0.07832400560870521,0.12373401534263653,0.10605615387478472,0.0829808658191126,0.08298086581911261,1.3877787807814457e-17,0.008834439693545509,0.006910320618704927,0.007081871049366262,-1.7155043066133507e-4,0.008081032726634305,0.008313779241021632,-2.3274651438732682e-4,2.7995272383336216,5.103874374273056e-4,-7.431339518146331e-4,-2.3274651438732748e-4,6.505213034913027e-19,0.7750829617579206,0.22491703824207948,0.007872380156125219,0.4110495474454428,0.0025858877079118336,-0.9807335321813913,2.724818075742007,NA,0,0.12440062899428622
0.7047685649831106,0.9035614157579617,-0.1987928507748511,0.2952314350168894,0.09643858424203833,0.08256222784942734,0.11205908752850839,0.1140742841730585,0.09127062806097427,0.09127062806097426,-1.3877787807814457e-17,0.08806168867028265,0.16644188242221172,0.13955526114473021,0.09562056358833536,0.09562056358833534,-1.3877787807814457e-17,0.00727056920480121,0.018651325470760326,0.015919666517669344,0.0027316589530909825,0.008727348894251696,0.010630526208777778,-0.0019031773145260812,17.902945509457474,-4.810511278786024e-4,-0.0014221261866474797,-0.001903177314526082,8.673617379884035e-19,0.48201457994121943,0.5179854200587805,0.012960947337780769,0.2966507481172263,0.0023119695767198378,3.799017547891033,2.1235196604514046,NA,0,0.09826742317616691
0.7180957096448555,0.9007665835067286,-0.18267087386187308,0.2819042903551445,0.09923341649327144,0.0901101070539131,0.08402859957373533,0.10721175781215073,0.0883957040034241,0.08839570400342409,-1.3877787807814457e-17,0.09300142043121251,0.1274799563614679,0.10990352490859451,0.09642284334725777,0.09642284334725777,0,0.008380367951222541,0.01071196220677504,0.01178295009520191,-0.0010709878884268692,0.00852336511969273,0.0090376543752302,-5.142892555374708e-4,5.6905169658512325,4.2446714359176684e-5,-5.567359698966491e-4,-5.142892555374725e-4,1.734723475976807e-18,0.6658703709130136,0.3341296290869863,0.00954616507899879,0.1625602487834685,2.0968147416542616e-4,-13.817067535906252,3.697371507286147,NA,0,0.0971446663677371
0.7225801676115726,0.8922078717134374,-0.16962770410186478,0.2774198323884274,0.1077921282865626,0.0956985861100675,0.0425906613918692,0.04171206252250573,0.08096539453624771,0.08096539453624771,0,0.09525636725886481,0.13349932490910957,0.13924659653942004,0.09937865705595757,0.09937865705595758,1.3877787807814457e-17,0.00911589966465469,0.005685824543247015,0.005808262740898418,-1.2243819765140294e-4,0.008046232177018062,0.008164328799394058,-1.1809662237599605e-4,1.4464951777145596,4.071311631740252e-4,-5.252277855500202e-4,-1.1809662237599497e-4,-1.0842021724855044e-18,0.806798509646664,0.1932014903533359,0.0074008621039508525,0.41339984097421695,0.0020310041158904443,-0.8019643324016916,3.490821137058555,NA,0,0.1067020241669722
0.7335954988380459,0.8945730720189344,-0.16097757318088857,0.26640450116195413,0.10542692798106557,0.07997632968737224,0.04641763248909094,0.04606891598566358,0.07103614170061905,0.07103614170061905,0,0.08010477530082911,0.13956801821263762,0.10225471915083809,0.08637380232881298,0.08637380232881296,-1.3877787807814457e-17,0.006406485918991982,0.006478416976624964,0.004710764065697585,0.0017676529109273793,0.006135661661450818,0.006425648676518748,-2.899870150679298e-4,4.51296094241239,3.899885884289691e-4,-6.799756034969012e-4,-2.899870150679321e-4,2.3310346708438345e-18,0.7314077488730764,0.26859225112692375,0.006442451447808473,0.3975911641622981,0.0019955089633052286,-1.3831774283379574,2.3471309565076126,NA,0,0.10513081263625393
0.7151540138292828,0.9032912736382425,-0.18813725980895968,0.2848459861707172,0.09670872636175754,0.08930182064348145,0.045425647350483746,0.05171566217320327,0.07680386879244024,0.07680386879244024,0,0.10310754946470237,0.09683212679230499,0.10376938895274065,0.10250066133067312,0.10250066133067312,0,0.009207691889285743,0.004398662043864575,0.005366502662999667,-9.678406191350915e-4,0.00787244734397937,0.007837859040442338,3.458830353703264e-5,0.44129785134641325,-5.608947953316867e-5,9.067778307020095e-5,3.458830353703228e-5,3.5914196963582334e-19,0.8401424137316973,0.15985758626830276,0.0068031769665751595,0.33242480970063554,2.753415326609141e-4,-1.0353147036579264,-15.430375266708939,NA,0,0.0955028236770102
0.7188838758535153,0.891987031918522,-0.1731031560650067,0.2811161241464847,0.10801296808147798,0.08147246930416971,0.04343877185931394,0.04533367527180424,0.0707805836915118,0.0707805836915118,0,0.08086617919558166,0.0900608904890109,0.07210072109416034,0.08185932725303724,0.08185932725303723,-1.3877787807814457e-17,0.006588367302257514,0.003912134475398801,0.003268590676945591,6.435437984532101e-4,0.005794050963564455,0.005836035102657402,-4.198413909294735e-5,0.7193949034650277,7.067261217430256e-5,-1.1265675126725027e-4,-4.1984139092947714e-5,3.6591823321385775e-19,0.8115562943815774,0.18844370561842258,0.0052502508888281575,0.3029098894014314,3.4970886742708644e-4,-1.1421127783407037,9.794857893294648,NA,0,0.09167446050850608
0.7065277553149326,0.899949776081201,-0.19342202076626835,0.2934722446850674,0.10005022391879903,0.08037939850421587,0.06034752834486885,0.07368506442618715,0.0745006006033125,0.07450060060331248,-1.3877787807814457e-17,0.09468319637222361,0.2072629195100991,0.17583835670192569,0.10594682288088446,0.10594682288088444,-1.3877787807814457e-17,0.0076105783728558874,0.012507804909975977,0.01295666064217627,-4.488557322002932e-4,0.007893101936638664,0.009047778437435799,-0.001154676500797135,12.761989131161549,4.6760369480305773e-4,-0.0016222801956001967,-0.0011546765007971389,3.903127820947816e-18,0.594298909019941,0.405701090980059,0.010059191641415933,0.43003487006061025,0.0022551823964731565,-3.0125758536184533,1.8410324144807664,NA,0,0.10120150249548497
0.697398844896118,0.8895583891835777,-0.19215954428745963,0.30260115510388197,0.11044161081642234,0.09496037712955732,0.09097322597829809,0.10654091123855283,0.0937538605856125,0.09375386058561251,1.3877787807814457e-17,0.0849419844069974,0.18669131049749274,0.1607564995318985,0.09617934387991711,0.09617934387991714,2.7755575615628914e-17,0.008066122873421452,0.01698391077807302,0.017127143947648457,-1.4323316957543658e-4,0.009017184797333431,0.010764655794340442,-0.001747470997007011,16.23341266448808,8.561424804356213e-5,-0.001833085245050571,-0.0017474709970070087,-2.168404344971009e-18,0.5225717275299969,0.47742827247000313,0.012525016825747236,0.38112112319706043,4.056899426615698e-4,-22.816598249496163,1.8348161867082091,NA,0,0.10826350590565864
0.7238148047704189,0.9041208859535255,-0.18030608118310654,0.27618519522958107,0.09587911404647453,0.11549019483796703,0.06745214482928909,0.07441331719205277,0.10222279661787194,0.10222279661787194,0,0.08635193513382973,0.15782305419543052,0.12091173884872145,0.0932045227093661,0.09320452270936612,1.3877787807814457e-17,0.009972801813241486,0.010645503508990921,0.008997443575192558,0.0016480599337983636,0.009527626968785358,0.010158592062413315,-6.309650936279568e-4,6.211147073840292,6.863471088798117e-4,-0.0013173122025077675,-6.309650936279558e-4,-9.75781955236954e-19,0.710576972981689,0.28942302701831096,0.010309152661116204,0.4155911886451839,0.0034333331916573547,-1.404139943588552,2.2082074027608716,NA,0,0.10693535054992227
0.7210050868710973,0.8961646578582766,-0.17515957098717927,0.2789949131289027,0.10383534214172341,0.08989285899210221,0.06646615824602105,0.06746482453808403,0.0833569286525525,0.0833569286525525,0,0.0863272358546032,0.17874680924106248,0.1548758645652204,0.09592365387777832,0.0959236538777783,-1.3877787807814457e-17,0.007760202039855796,0.011880613708987797,0.01044867302807666,0.0014319406809111378,0.007995901172382108,0.008909775935540595,-9.138747631584863e-4,10.256989286488018,4.355216040460929e-4,-0.0013493963672045802,-9.138747631584873e-4,9.75781955236954e-19,0.627978210267306,0.37202178973269406,0.009820407874421797,0.4085812088768294,0.0021650856888050687,-2.837196708424235,1.9340795752607456,NA,0,0.1036116927219405
0.7154180754174772,0.8894161432907854,-0.1739980678733083,0.28458192458252285,0.11058385670921456,0.08316520916789429,0.1180814921839413,0.14427607608819595,0.09310175218786898,0.09310175218786901,2.7755575615628914e-17,0.10444960527909386,0.15837965184647215,0.1384766663235501,0.1104133978210221,0.1104133978210221,0,0.008686573270539837,0.018701705621604545,0.019978870046936235,-0.0012771644253316908,0.010279680802153392,0.011536698909954518,-0.001257018107801126,10.895821392343867,-3.8337697038078435e-4,-8.736411374203402e-4,-0.0012570181078011245,-1.5178830414797062e-18,0.5386750213113615,0.4613249786886386,0.01369413944607219,0.23113265323399357,0.0018830367690151754,3.3818460037591276,2.9367608954054623,NA,0,0.09764913973594502
0.7198091728568287,0.8901729047960636,-0.17036373193923493,0.28019082714317134,0.10982709520393641,0.09050746429283892,0.10718304260241371,0.1162610059181973,0.09517980837248939,0.0951798083724894,1.3877787807814457e-17,0.09614532558941363,0.139887395749717,0.10749493337882898,0.10094939009332653,0.10094939009332654,1.3877787807814457e-17,0.008701869622707225,0.014993556698182624,0.01249746908573226,0.002496087612450364,0.009608343604402499,0.010464742628510678,-8.563990241081797e-4,8.18366064517404,-1.4711316096215508e-4,-7.092858631460236e-4,-8.563990241081787e-4,-1.0842021724855044e-18,0.5985513258934575,0.4014486741065425,0.011847713160444924,0.1895222639484491,7.294243163810537e-4,6.42754575659132,3.198005838248301,NA,0,0.10231217988618634
0.6955371822142637,0.8943547928701289,-0.19881761065586512,0.30446281778573625,0.10564520712987113,0.12596614281058532,0.09875705118176535,0.12455012374489038,0.11768198610388451,0.11768198610388451,0,0.10450522062278686,0.13178206570468282,0.13304028790454336,0.10738688857131315,0.10738688857131316,1.3877787807814457e-17,0.013164119545421696,0.013014408207636125,0.01657018432156672,-0.003555776113930594,0.012637502328588669,0.01311853800966503,-4.810356810763614e-4,3.6668390999207405,1.5716751782348032e-4,-6.382031988998396e-4,-4.8103568107635926e-4,-2.168404344971009e-18,0.6979538884751164,0.3020461115248836,0.01308926387652891,0.16581092814954881,7.421781771784345e-4,-3.629560755977664,4.831279618629668,NA,0,0.10777725219536785
0.7149266674863973,0.9033631068842389,-0.1884364393978416,0.2850733325136027,0.09663689311576107,0.07833656719579662,0.08749472069933965,0.10636840912024947,0.08094731253472277,0.08094731253472276,-1.3877787807814457e-17,0.0961673545833443,0.13959179932771243,0.10658710899738325,0.10036375800871708,0.10036375800871708,0,0.007533420434360151,0.012213545494096468,0.011337501216778284,8.760442773181835e-4,0.008124176486690907,0.008867599281719606,-7.434227950286997e-4,8.383585809535306,-8.105135547965497e-5,-6.623714395490462e-4,-7.434227950287012e-4,1.5178830414797062e-18,0.6073620373232075,0.3926379626767927,0.00987348296422831,0.18399166750050586,3.9768773077504565e-4,9.553751273713685,3.2145903108137404,NA,0,0.08711005766805452
0.72071768702929,0.897640308012784,-0.1769226209834941,0.27928231297071004,0.10235969198721595,0.08927954473864902,0.07866690685768526,0.09435192575103539,0.0863156226845329,0.08631562268453288,-1.3877787807814457e-17,0.0909720398241671,0.12870167243991587,0.1431228968720778,0.09483403339750596,0.09483403339750596,0,0.008121942299447887,0.01012456247825918,0.013503920938947379,-0.0033793584606881984,0.008185658644391516,0.008681238694988122,-4.955800505966057e-4,5.708632926804737,8.059619422930684e-5,-5.761762448259137e-4,-4.955800505966069e-4,1.1926223897340549e-18,0.674284819702385,0.32571518029761504,0.009123252388853535,0.18680981984177403,4.00410928332741e-4,-7.412568650702078,3.4111562588127176,NA,0,0.10738952936045809
0.7158269424475207,0.8942016770964821,-0.17837473464896147,0.28417305755247935,0.10579832290351787,0.10475325791399293,0.12103920162894082,0.14481777733250847,0.10938128433459726,0.10938128433459725,-1.3877787807814457e-17,0.09260230711662283,0.13227257428201855,0.11688639696395645,0.0967993548518562,0.09679935485185619,-1.3877787807814457e-17,0.009700393360818373,0.016010166788500296,0.01692722820872544,-9.170614202251431e-4,0.01058803775645646,0.011493460968226133,-9.054232117696737e-4,7.8777246842594355,-1.3142227939152287e-4,-7.740009323781525e-4,-9.054232117696754e-4,1.734723475976807e-18,0.6041524775878306,0.39584752241216936,0.012855280074659334,0.17956375782711476,6.460677382125801e-4,7.43212697694922,3.334300062324753,NA,0,0.08036782153740465
0.7237357891912024,0.8915583398501069,-0.1678225506589045,0.2762642108087976,0.1084416601498931,0.06043646702357978,0.08510927032749153,0.10215157975668447,0.06725267955677565,0.06725267955677565,0,0.09421186185686929,0.1363799539047263,0.12247011741311575,0.09878463976389243,0.09878463976389242,-1.3877787807814457e-17,0.005693832082342734,0.011607198364128185,0.012510515966736406,-9.03317602608221e-4,0.006643531723172575,0.007327483551403546,-6.839518282309711e-4,9.334061597449281,-2.0802097328777666e-4,-4.759308549431946e-4,-6.839518282309712e-4,1.0842021724855044e-19,0.5623799803477116,0.43762001965228836,0.008650515223235459,0.21613521929838395,0.0010404050407980213,3.4495176441502235,3.2341978799976836,NA,0,0.08722153707628186
0.7223066720572853,0.8969884808337018,-0.17468180877641648,0.27769332794271473,0.10301151916629825,0.10137584614309489,0.11005453594299669,0.12343215569547793,0.1037858603958121,0.10378586039581211,1.3877787807814457e-17,0.09659708419165987,0.20289716369421942,0.17728709664094477,0.10754721686871682,0.10754721686871681,-1.3877787807814457e-17,0.009792611144885294,0.022329753194517556,0.02188292851538434,4.4682467913321686e-4,0.011161880435894772,0.013274091843538224,-0.0021122114076434512,15.91228562029023,-1.8504392290399324e-4,-0.0019271674847394589,-0.002112211407643452,8.673617379884035e-19,0.5328626960085724,0.4671373039914276,0.016061182169701427,0.34467753434264176,9.225454157076141e-4,12.681008133767145,1.9087207144500202,NA,0,0.1213009353348694
0.7279676141751619,0.8999245380775438,-0.17195692390238193,0.27203238582483813,0.1000754619224562,0.07069904019530071,0.08981881080700466,0.10145653376139946,0.07590023701122617,0.07590023701122617,0,0.07958843048433074,0.16174602164327026,0.12926299859660584,0.08781038936999792,0.08781038936999792,0,0.005626825645892596,0.014527835316762572,0.01311457578121627,0.0014132595355463018,0.006664829365230897,0.008048188542909313,-0.0013833591776784152,17.188453902427455,-3.110735204816353e-4,-0.001072285657196781,-0.0013833591776784163,1.0842021724855044e-18,0.5089526443101127,0.49104735568988733,0.010077330481327584,0.32041428534728517,0.0015708342969690797,4.697692908094991,1.9687288704748103,NA,0,0.0868139838932741
0.7101861429595304,0.8923702555182811,-0.18218411255875067,0.2898138570404696,0.10762974448171891,0.07885615826178712,0.05664747923356512,0.06432322884639467,0.07241977533284431,0.07241977533284431,0,0.08692092362405701,0.09524755952384063,0.08215314698727004,0.08781711731834303,0.08781711731834303,0,0.00685425010955935,0.00539553415017452,0.0052843556741136695,1.1117847606085043e-4,0.006359695906572434,0.006431494011043543,-7.179810447110937e-5,1.1163518825925138,3.80613022215133e-5,-1.098594066926233e-4,-7.179810447110999e-5,6.2341624917916505e-19,0.7568682237485391,0.24313177625146093,0.006124892129866935,0.16664762094818253,1.849235840831649e-4,-2.5506910681891313,11.438900495975304,NA,0,0.10018168833452516
0.7252292006282065,0.9008158885914502,-0.17558668796324373,0.2747707993717935,0.09918411140854977,0.062056604620706356,0.0981701784237944,0.11337788700691652,0.07197956016275313,0.07197956016275311,-1.3877787807814457e-17,0.10136285385163056,0.14059715876931353,0.11069271953419041,0.10525427352162305,0.10525427352162305,0,0.00629023454469708,0.013802448162262058,0.012550106647835742,0.0012523415144263163,0.0075761563133365396,0.008354371485447081,-7.782151721105416e-4,9.315065453650888,-2.8234642342937386e-4,-4.958687486811698e-4,-7.782151721105437e-4,2.0599841277224584e-18,0.5460448794455862,0.4539551205544139,0.010046341353479569,0.2356766220865441,0.0014168909662576042,2.7183734005134643,3.583526178539387,NA,0,0.11001615550656738
0.7375056146620156,0.8931121092211252,-0.15560649455910958,0.2624943853379844,0.10688789077887484,0.11450654488802933,0.048169461679606444,0.05521164424025774,0.09709343300611964,0.09709343300611964,0,0.08288262479816004,0.11137160620805238,0.08876954595366301,0.08592775193150201,0.08592775193150201,0,0.009490602996888206,0.005364710317434998,0.004901112590562854,4.6359772687214456e-4,0.008343020425527758,0.008407579334024647,-6.455890849688811e-5,0.7678655880846055,3.6586312809217946e-4,-4.304220365890683e-4,-6.455890849688882e-5,7.047314121155779e-19,0.8325075171645934,0.1674924828354067,0.007427656657161602,0.4265066969292777,0.0018898759303112406,-0.7261317403459536,3.909287054025048,NA,0,0.1042417929472169
0.7286874200271859,0.8908466314551693,-0.1621592114279834,0.2713125799728141,0.10915336854483071,0.09606086319006327,0.053557312581776005,0.06695894398148446,0.08452911521652377,0.08452911521652377,0,0.10130357268645053,0.1231605872195648,0.12184631651216626,0.10368933944907327,0.10368933944907328,1.3877787807814457e-17,0.009731308636497755,0.006596150067473319,0.008158700681688365,-0.0015625506142150462,0.008764768121015959,0.008880700676511859,-1.1593255549590016e-4,1.3054437900663023,1.8366536039153306e-4,-2.99597915887433e-4,-1.1593255549589992e-4,-2.439454888092385e-19,0.7984822867155839,0.20151771328441623,0.008163729351985536,0.2926824963396273,9.290007233542925e-4,-1.2600667900750273,5.634831190370098,NA,0,0.08339356339583168
0.7253432813174605,0.9023776070768503,-0.17703432575938982,0.2746567186825395,0.09762239292314967,0.145876534481639,0.08262327064113581,0.09173719260387661,0.12850360058924545,0.12850360058924548,2.7755575615628914e-17,0.09820476946858908,0.11604218511293436,0.09162217802809117,0.09994610066735489,0.09994610066735489,0,0.014325771439646045,0.009587784866374757,0.008405161392549671,0.0011826234738250858,0.012843433800610291,0.013024451594269425,-1.8101779365913354e-4,1.3898304458268234,2.247753548745127e-4,-4.0579314853364236e-4,-1.8101779365912966e-4,-3.876022766635678e-18,0.7978149397099192,0.20218506029008068,0.0119567781530104,0.28120589367007554,0.0011282747579844914,-1.3062293646929464,6.505549202118941,NA,0,0.09900915203639483
0.7363337243500879,0.8995796115136871,-0.16324588716359922,0.2636662756499121,0.10042038848631285,0.11159086815745504,0.08067550595513033,0.08701919958900702,0.10343952974520002,0.10343952974520002,0,0.09581892356382622,0.11856860680263655,0.10346452668923276,0.09810345559260811,0.09810345559260812,1.3877787807814457e-17,0.010692516866400194,0.009565582344197611,0.009003400298352488,5.621820458451224e-4,0.010147775312878495,0.010395382238029724,-2.476069251512291e-4,2.3818934165345222,1.36545995968353e-4,-3.841529211195825e-4,-2.476069251512295e-4,3.7947076036992655e-19,0.7573805932897407,0.2426194067102593,0.010129049605298902,0.1894929626956001,7.033146973159768e-4,-2.6095604323556607,5.211879460385708,NA,0,0.118156381398163
0.7250408109729031,0.8997890426921609,-0.1747482317192578,0.27495918902709693,0.10021095730783913,0.10007635909388873,0.08059901632951806,0.08847365728615789,0.09472088472299456,0.09472088472299457,1.3877787807814457e-17,0.08788114356652049,0.13668933544238526,0.10138586559087229,0.0927722591988656,0.0927722591988656,0,0.008794824881144695,0.011017025979391781,0.008969978325947302,0.002047047653444479,0.00878747046906752,0.009405839492973838,-6.183690239063185e-4,6.574309761167412,1.895191576154987e-4,-8.078881815218147e-4,-6.183690239063161e-4,-2.3852447794681098e-18,0.6779412905092779,0.32205870949072213,0.009905925430268237,0.2505436887228263,9.506538828753902e-4,-4.138090975990599,2.8005408557241998,NA,0,0.10987350250239526
0.7214601584478189,0.8984011782950846,-0.17694101984726573,0.27853984155218114,0.10159882170491541,0.09797618621468754,0.05156969014753349,0.06106215919311644,0.08505012815315055,0.08505012815315054,-1.3877787807814457e-17,0.08860373929892204,0.09922544823457395,0.08074763616269479,0.08968289241127683,0.08968289241127685,1.3877787807814457e-17,0.008681056460868815,0.0051170256202071026,0.004930625013834315,1.8640060637278768e-4,0.007627541492724307,0.007688331875223814,-6.07903824995067e-5,0.7906836422528526,9.905419013973634e-5,-1.5984457263924328e-4,-6.079038249950694e-5,2.439454888092385e-19,0.8146157672948469,0.1853842327051531,0.006899041040537958,0.3086504491996523,4.929162939487855e-4,-1.1112601579078039,9.341759300287583,NA,0,0.0952463274934184
0.7196635211213819,0.8941064643816456,-0.17444294326026377,0.2803364788786181,0.10589353561835435,0.1088190654658838,0.09500118508220631,0.10053188730709922,0.10494540953355773,0.10494540953355772,-1.3877787807814457e-17,0.10983666465070643,0.16854615975695036,0.15567960035051473,0.11605362066187509,0.11605362066187508,-1.3877787807814457e-17,0.011952323201179548,0.016012084917965155,0.01565076403845219,3.6132087951296424e-4,0.012179294748212638,0.01309042250594944,-9.111277577368015e-4,6.960262415691357,1.6366615432577877e-4,-0.0010747939120625816,-9.111277577368028e-4,1.3010426069826053e-18,0.6570949865546596,0.3429050134453403,0.013982204059572352,0.22766657843595206,8.112407807641772e-4,-6.875235741252143,2.870850097619473,NA,0,0.07872735335010302
0.7254212119137676,0.9044833477827466,-0.179062135868979,0.2745787880862324,0.09551665221725336,0.09371232821515335,0.12781637119163863,0.1336490074114881,0.10307657500447746,0.10307657500447746,0,0.08149358179642002,0.09876655668190187,0.10223343397708431,0.08314343853131395,0.08314343853131395,0,0.00763695328473456,0.012623982870173987,0.013663396975305222,-0.0010394141051312342,0.008570140877903145,0.009006285824454703,-4.361449465515588e-4,4.842672718284129,-1.173357200727009e-4,-3.1880922647885897e-4,-4.3614494655155986e-4,1.0842021724855044e-18,0.6151268142188236,0.38487318578117646,0.010130468077454274,0.16525201570294545,5.89078277826224e-4,3.7478363277857687,5.717981837912379,NA,0,0.10294856632610185
0.714767656544082,0.8973689207634062,-0.1826012642193242,0.28523234345591797,0.10263107923659376,0.07604630920345709,0.05528015416539759,0.07100036431248405,0.07012313013738246,0.07012313013738247,1.3877787807814457e-17,0.09317223696630755,0.00825846067382965,-0.02163060058738774,0.08445744446335585,0.08445744446335586,1.3877787807814457e-17,0.007085404741517599,4.565289792181763e-4,-0.0015357805220023609,0.001992309501220537,0.005922420369174654,0.0051946349733588,7.277853958158539e-4,14.010327954675803,-3.594991846933008e-4,0.0010872845805091555,7.277853958158547e-4,-7.589415207398531e-19,0.9749324387053627,0.025067561294637334,0.0037709668603678878,0.8230441750834095,0.0017633326433566974,-2.662031274642899,-0.09725701805304386,NA,0,0.10790445288292302
0.7132952934853805,0.890437539598976,-0.17714224611359553,0.28670470651461955,0.10956246040102402,0.09984045959546593,0.07437813078579814,0.08607572649873675,0.09254029008691138,0.09254029008691139,1.3877787807814457e-17,0.10128378313851734,0.14383099840863656,0.14157080986717663,0.10594536072672361,0.10594536072672361,0,0.010112219458117074,0.010697880810689493,0.012185810310331757,-0.001487929499642264,0.009804214415013472,0.010280131324323304,-4.7591690930983213e-4,4.629482778919263,2.21550861711607e-4,-6.974677710214391e-4,-4.759169093098321e-4,-5.421010862427522e-20,0.7016445917475663,0.29835540825243373,0.010405050134403283,0.22935062450779387,0.0010833511851434943,-2.9211047953146174,3.3805032243708,NA,0,0.11007539419647451
0.7300510135186307,0.8959680676658925,-0.16591705414726188,0.26994898648136934,0.10403193233410746,0.09615485462554223,0.06836745078235956,0.06064567075299838,0.08865367312112657,0.08865367312112657,0,0.08071016170568117,0.11235735751058219,0.09294484876607215,0.08400248063822087,0.08400248063822087,0,0.007760673865613778,0.007681586109640705,0.005636702696454439,0.0020448834131862664,0.007447128459864597,0.007739324206045761,-2.9219574618116403e-4,3.77546848280252,1.7330780285054946e-4,-4.6550354903171395e-4,-2.9219574618116447e-4,4.336808689942018e-19,0.7320649284537012,0.2679350715462988,0.0077211299876272415,0.23634358110979464,8.79393410335061e-4,-2.460375613648152,3.5503100560076177,NA,0,0.11431137362818614
0.7130908625047105,0.9013228584119829,-0.18823199590727235,0.28690913749528946,0.0986771415880171,0.09886791331321508,0.08987304561924823,0.09366589221503212,0.09628720358125481,0.09628720358125481,0,0.09253899864436736,0.12511847000204623,0.1119994153473859,0.09575384775239178,0.09575384775239179,1.3877787807814457e-17,0.00914913769606304,0.011244777962304444,0.010490525166074863,7.542527962295809e-4,0.009219870232223025,0.00975039603735076,-5.30525805127734e-4,5.441069297036278,5.9955366772850966e-5,-5.904811719005845e-4,-5.305258051277335e-4,-5.421010862427522e-19,0.6691181020614839,0.33088189793851613,0.010196957829183742,0.15951212126686187,2.9304803440170383e-4,-9.991591725082188,3.8404082321782744,NA,0,0.103754407559565
0.7320720807895436,0.898880113306183,-0.16680803251663945,0.26792791921045644,0.101119886693817,0.11879577398651187,0.05248231620202956,0.06892403720503558,0.10102854722666507,0.10102854722666507,0,0.09167648587979124,0.18789576353450413,0.1687192867417065,0.10140616833399672,0.10140616833399672,0,0.010890779096453326,0.009861204874839621,0.011628814396592444,-0.001767609521752823,0.010244917866606336,0.010614927417583641,-3.700095509773047e-4,3.4857473482520795,0.0012515136242182028,-0.0016215231751955071,-3.700095509773043e-4,-4.336808689942018e-19,0.7510965455451762,0.2489034544548237,0.010375991985646474,0.5695913041897029,0.006380633006809184,-0.7914278331345089,1.9527870933387834,NA,0,0.08795309988265004
0.7134846603972286,0.8852784283550751,-0.1717937679578465,0.2865153396027714,0.11472157164492491,0.09275011872523307,0.025016330522225988,0.03262671249019473,0.07334334939566631,0.07334334939566631,0,0.08394907657488179,0.17604782941207395,0.16371051230719566,0.09451479024690196,0.09451479024690196,0,0.007786286819193969,0.0044040706882929,0.005341335816669358,-9.372651283764584e-4,0.006932031284136645,0.006817230015838878,1.1480126829776713e-4,1.6839870157093495,0.0012752391391223827,-0.0011604378708246154,1.1480126829776735e-4,-2.168404344971009e-19,0.8149052025589342,0.18509479744106588,0.006095178753743434,0.7634330956121005,0.006238197418435471,-0.36933310812690334,1.911511545908586,NA,0,0.09544851232291664
0.7198512013028315,0.8961796086667626,-0.17632840736393107,0.28014879869716847,0.1038203913332374,0.10397508338507078,0.11177207153463393,0.12708274561901906,0.10615940024862694,0.10615940024862695,1.3877787807814457e-17,0.08899902917995997,0.14510575105311638,0.11565898744791307,0.09482405100125617,0.09482405100125618,1.3877787807814457e-17,0.009253681480176685,0.016218770386795707,0.014698261680396455,0.0015205087063992519,0.010066464383438568,0.011204942770184977,-0.0011384783867464093,10.160501575927412,-8.822126229408895e-5,-0.0010502571244523197,-0.0011384783867464086,-6.505213034913027e-19,0.5944942215772676,0.4055057784227325,0.012736225933486195,0.23562581768664081,4.3746344555583655e-4,14.33528811261515,2.5862453946456725,NA,0,0.11179811152070819
0.7209761040535072,0.8981068809319663,-0.17713077687845913,0.2790238959464928,0.10189311906803367,0.1044487274777696,0.06967597031763324,0.05405134144396437,0.09474629730214706,0.09474629730214706,0,0.08158504756755386,0.1220367274653258,0.10178152005061177,0.08570679540387953,0.08570679540387952,-1.3877787807814457e-17,0.008521454399644303,0.008503027400535138,0.005501427692941322,0.0030015997075938158,0.008120401518150262,0.008516312826562261,-3.959113084119996e-4,4.648858214521638,2.8296841270841294e-4,-6.788797211204146e-4,-3.959113084120017e-4,2.1141942363467336e-18,0.7214113806109671,0.27858861938903295,0.00851224090008972,0.2851782528970754,0.0014066164418047936,-2.003751672516497,3.016851902658498,NA,0,0.11994226475793865
0.7230123652861429,0.8971859652167259,-0.174173599930583,0.2769876347138571,0.10281403478327411,0.07619541828485685,0.07688560683526113,0.0694303343620954,0.0763865919789399,0.07638659197893992,1.3877787807814457e-17,0.08052018076277698,0.14118083541920134,0.1035834826704369,0.08675694742059877,0.08675694742059877,0,0.006135268853592076,0.010854774204714424,0.00719183583619875,0.003662938368515674,0.0066270675439556205,0.0074425134778188465,-8.15445933863226e-4,10.956593310761544,-8.384572995126867e-6,-8.070613608680976e-4,-8.154459338632245e-4,-1.5178830414797062e-18,0.5960184363417528,0.40398156365824733,0.00849502152915325,0.2727507832917211,4.186728930389253e-5,111.3979749305092,2.327387269702823,NA,0,0.09059098782390075
0.7368396594193082,0.8867605384681868,-0.14992087904887863,0.2631603405806918,0.11323946153181319,0.10530243695886962,0.0501647348107077,0.04107959786483401,0.09079238048272259,0.09079238048272259,0,0.10994574398984232,0.10118991665047092,0.09778532169421951,0.10895423881666638,0.10895423881666638,0,0.011577554775386389,0.005076165334288489,0.004016981692281967,0.0010591836420065217,0.009892214705848197,0.009866646915819352,2.5567790028845072e-5,0.259133525776136,-9.361367287497515e-5,1.1918146290381857e-4,2.556779002884342e-5,1.6534083130403943e-18,0.8646099926740586,0.13539000732594147,0.008326860054837439,0.3638740295347991,4.8277619989899333e-4,-0.9098082229815955,-11.556865242815029,NA,0,0.09545825961708879
0.7105433129636314,0.8976195482422727,-0.18707623527864137,0.2894566870363686,0.10238045175772725,0.10580840927415285,0.01982617369343274,0.024336276828367667,0.08092027621897703,0.08092027621897703,0,0.08532995479701769,0.10100241593249805,0.07966132333678139,0.08693450844822359,0.08693450844822359,0,0.009028626780507809,0.0020024914417340446,0.0019386600172380173,6.383142449602739e-5,0.007034764436591246,0.006994864922677202,3.989951391404362e-5,0.5704114997945172,2.771533153396522e-4,-2.3725380142560935e-4,3.9899513914042864e-5,7.589415207398531e-19,0.91713427708034,0.08286572291966,0.0055155591111209264,0.6872962942821609,0.0013475532454805526,-0.23058453364846432,6.444579128918179,NA,0,0.11386310772425669
0.7251325263040013,0.898775613160161,-0.1736430868561597,0.27486747369599873,0.10122438683983903,0.10516046269861193,0.08267833396492813,0.10824878288019847,0.09898085677027602,0.09898085677027604,2.7755575615628914e-17,0.0911027431908819,0.17303708475427856,0.16862896203142608,0.09939649667676266,0.09939649667676266,0,0.009580406627065958,0.014306417881631816,0.018253879898253073,-0.003947462016621257,0.009838350401029861,0.010879433401267333,-0.0010410830002374714,9.569275915749408,3.671505095488331e-4,-0.0014082335097863024,-0.0010410830002374693,-2.168404344971009e-18,0.6385502079266994,0.3614497920733006,0.011943412254348886,0.3521678303879835,0.001842058414737903,-3.677513590652806,2.1118993751892323,NA,0,0.09699564914337908
0.7395627288340345,0.8919349613795666,-0.15237223254553212,0.2604372711659655,0.10806503862043337,0.08532804832261412,0.0836429539333688,0.09345441259561632,0.08488918693822198,0.08488918693822198,0,0.08137595660596683,0.09865012199079362,0.07254290259204915,0.0832426899554139,0.0832426899554139,0,0.0069436515575728875,0.008251387609197164,0.0067794543497209665,0.0014719332594761974,0.007066404268865583,0.007284234766263268,-2.1783049739768513e-4,2.9904376284872236,5.606598522876267e-6,-2.2343709592056055e-4,-2.1783049739768429e-4,-8.402566836762659e-19,0.704983578752176,0.29501642124782407,0.007597519583385026,0.09694503671157233,2.9108599168867255e-5,-49.636954741051085,5.710847371963077,NA,0,0.1164144825661422
0.7233915365784259,0.8958652675847054,-0.1724737310062795,0.2766084634215741,0.10413473241529458,0.10590032887145057,0.06728768611887502,0.0738939454344265,0.09521974509101447,0.09521974509101447,0,0.10403060222352052,0.13635786756694257,0.09391178676182209,0.107396993349776,0.107396993349776,0,0.01101687498816588,0.00917520539268356,0.006939512446627578,0.002235692946055982,0.010226314330307046,0.010507453591229284,-2.8113926092223837e-4,2.6756174412886216,2.497683370668788e-4,-5.309075979891153e-4,-2.8113926092223653e-4,-1.8431436932253575e-18,0.7584629384072662,0.2415370615927338,0.01009604019042472,0.2557678550734832,0.001248241147873272,-1.7426335345665194,4.218045235759129,NA,0,0.08789146550724151
0.7227099305780683,0.8956727812493941,-0.17296285067132577,0.2772900694219317,0.10432721875060591,0.09375538106810269,0.09018057219694091,0.13464632863514936,0.09276412206804811,0.0927641220680481,-1.3877787807814457e-17,0.09907009520119124,0.13625151253209544,0.12814938790162367,0.10294912906053005,0.10294912906053005,0,0.009288354528040896,0.012287239362843032,0.017254844597795253,-0.004967605234952221,0.009549985574970249,0.010119915512071559,-5.6992993710131e-4,5.631765763473698,2.6636496810937035e-5,-5.965664339122476e-4,-5.699299371013106e-4,5.421010862427522e-19,0.6633243180871978,0.3366756819128021,0.010787796945441963,0.16076870314197492,1.329164605168847e-4,-25.22668356466091,3.664505613637456,NA,0,0.09695928625622403
0.7335684583809345,0.8976567610040417,-0.16408830262310714,0.26643154161906546,0.10234323899595832,0.09213243291534359,0.07241428294780156,0.09252860557740485,0.08687889582161545,0.08687889582161544,-1.3877787807814457e-17,0.1022708308286685,0.15373938505025653,0.12356084508894798,0.10753828937414493,0.10753828937414492,-1.3877787807814457e-17,0.009422460460518754,0.01113292732925029,0.011432912700046089,-2.9998537079579946e-4,0.009342807839371074,0.009878182785243233,-5.353749458721583e-4,5.419771606898602,1.9835101234886755e-4,-7.337259582210283e-4,-5.353749458721608e-4,2.4936649967166602e-18,0.6997258447681028,0.30027415523189704,0.010277693894884522,0.24075588973911474,0.0010148646707538414,-3.6724684144811963,2.9870546662018325,NA,0,0.08557119337090183
0.7210432552477635,0.8853993420748631,-0.16435608682709968,0.27895674475223653,0.11460065792513685,0.12386877156757758,0.05290957386715171,0.06446658424483555,0.10407422476683642,0.10407422476683639,-2.7755575615628914e-17,0.09446393338613356,0.13244150626387594,0.11200310165422503,0.09881618822432267,0.09881618822432267,0,0.011701131385981844,0.00700742365874538,0.0072204573884749775,-2.1303372972959755e-4,0.010284218183860171,0.01039178995757354,-1.0757177371336843e-4,1.0351611623459545,5.420434333952596e-4,-6.496152071086315e-4,-1.075717737133719e-4,3.469446951953614e-18,0.8118930327764389,0.18810696722356124,0.009354277522363612,0.43024006040639595,0.002694858102014053,-0.745633766753174,3.4873609930321874,NA,0,0.11056815791816471
0.7232672954643113,0.8929615821345874,-0.16969428667027608,0.27673270453568866,0.10703841786541257,0.09325056662861408,0.027263140943628868,0.029276617651020187,0.07498968785346036,0.07498968785346036,0,0.08409159791825271,0.22597193674742724,0.20152990939018114,0.09927824491273622,0.09927824491273621,-1.3877787807814457e-17,0.00784158915458265,0.0061607047608498965,0.005900114102461076,0.00026059065838882067,0.007444844596645478,0.007376433470293154,6.841112635232356e-5,0.9274282297513187,0.0018738840649565693,-0.0018054729386042453,6.8411126352324e-5,-4.336808689942018e-19,0.7688763143893534,0.23112368561064647,0.007001146957716273,0.8923320092204823,0.009362318314650678,-0.4131566076509683,1.5926938053023676,NA,0,0.11692905325476204
0.7168538796408407,0.9057019452764488,-0.18884806563560808,0.2831461203591593,0.09429805472355124,0.09856927408110105,0.07457596602769005,0.07528632439370839,0.09177566199119555,0.09177566199119556,1.3877787807814457e-17,0.09636303358625127,0.17257747321684785,0.1401747839666616,0.10354990698526205,0.10354990698526206,1.3877787807814457e-17,0.009498434268849549,0.012870131779764236,0.010553244257532079,0.002316887522232157,0.009503361262699149,0.010453117338089676,-9.497560753905267e-4,9.085864481112733,3.711663927704081e-4,-0.0013209224681609336,-9.497560753905256e-4,-1.0842021724855044e-18,0.6513836242254089,0.34861637577459126,0.011184283024306893,0.3318396554853089,0.0018286365281749996,-3.1081985802740517,2.2643671468728606,NA,0,0.099613494430586
0.7268645653574752,0.9056868430198765,-0.17882227766240122,0.27313543464252477,0.09431315698012355,0.09938586283568919,0.08482156292520196,0.1074781771738122,0.09540783644937417,0.09540783644937417,0,0.08584592094534113,0.20356960570251356,0.17767897466003538,0.0969488133061229,0.09694881330612291,1.3877787807814457e-17,0.008531870924077091,0.017267092119754305,0.01909661231857257,-0.001829520198818265,0.009249676523871484,0.010917769362056982,-0.001668092838185498,15.278696433931792,3.4039643581944344e-4,-0.00200848927400494,-0.0016680928381854964,-1.5178830414797062e-18,0.5680203020653449,0.43197969793465496,0.012899481521915699,0.43878382986167996,0.0017145630513711134,-5.823936848768474,1.729215375159338,NA,0,0.09681032757739028
0.7228036675500655,0.9019442675581089,-0.17914060000804333,0.27719633244993447,0.09805573244189114,0.08677299952860541,0.05723759247423246,0.07554655290726622,0.0785858930157173,0.0785858930157173,0,0.0841729795123933,0.1152210052340459,0.10086772804635342,0.08721741641540462,0.08721741641540462,0,0.007303941911550217,0.0065949729420577245,0.00762020915348958,-0.0010252362114318552,0.006854058555528254,0.007107418313386089,-2.533597578578345e-4,3.5647227542616644,1.837319894400414e-4,-4.3709174729787573e-4,-2.533597578578343e-4,-2.168404344971009e-19,0.7427895430466062,0.2572104569533938,0.006949457426803971,0.2552795696357219,9.170160779236508e-4,-1.937931390918751,3.71105738789993,NA,0,0.0976224139533581
0.7357370733970453,0.9029037439903047,-0.1671666705932594,0.2642629266029547,0.09709625600969529,0.06318233972384056,0.07431916627808062,0.07590782712973355,0.06612539010213356,0.06612539010213354,-1.3877787807814457e-17,0.09787923898709767,0.19595484496992474,0.1775010350145963,0.10740201313391226,0.10740201313391226,0,0.006184239329593785,0.014563200706315347,0.013473717881236759,0.001089482825078588,0.00710200001623442,0.008398488184899347,-0.0012964881686649268,15.43716130953234,-2.1236421516102367e-4,-0.001084123953503906,-0.0012964881686649296,2.8189256484623115e-18,0.5417610938267655,0.45823890617323454,0.010373720017954566,0.3178545683780153,0.0010922510130327338,6.673280392409947,1.9979977998222742,NA,0,0.08952468199458083
0.7212553149283872,0.890665022079131,-0.16940970715074377,0.27874468507161276,0.10933497792086899,0.10989199179757084,0.05745692451420636,0.07136494559786363,0.09527599548096058,0.09527599548096058,0,0.09501538810179871,0.13773804497917302,0.13164970125687833,0.0996864688482073,0.0996864688482073,0,0.010441430249925873,0.007914004453102705,0.009395173768172121,-0.001481169315069416,0.009497727555494715,0.00973692374214853,-2.3919618665381448e-4,2.456588887703807,4.503764823674412e-4,-6.89572669021255e-4,-2.3919618665381383e-4,-6.505213034913027e-19,0.7734411054914264,0.22655889450857358,0.009177717351514288,0.36092899074902157,0.002240165387889216,-1.0957728766457617,3.2240046627839374,NA,0,0.10900097816703305
0.7129575433147843,0.8927623898450213,-0.17980484653023698,0.28704245668521566,0.10723761015497868,0.08139822662774437,0.10568953825371849,0.09973014479372781,0.08837086439297014,0.08837086439297012,-1.3877787807814457e-17,0.09014644674777868,0.12073656421633594,0.09116255248629815,0.09342685783946682,0.09342685783946682,0,0.007337760902061579,0.012760591722364977,0.009091654559224326,0.003668937163140651,0.00825621218479282,0.008894343582909768,-6.381313981169475e-4,7.174575528463946,-1.5206942957264182e-4,-4.8606196854430675e-4,-6.381313981169486e-4,1.0842021724855044e-18,0.5881841574253217,0.4118158425746784,0.010049176312213278,0.17561689852623927,7.430740761038789e-4,4.3509193690762755,3.9469140430872067,NA,0,0.11039160242915132
0.7044572216151613,0.890164389733427,-0.1857071681182657,0.29554277838483867,0.10983561026657296,0.10081017322130094,0.10205484490890127,0.13388119076165853,0.1011780269500313,0.10117802695003128,-1.3877787807814457e-17,0.09223321637591937,0.16791442134044388,0.1502300737878285,0.1005457077089075,0.10054570770890751,1.3877787807814457e-17,0.009298046519614162,0.0171364802278669,0.0201129811669263,-0.0029765009390593997,0.010173016324281811,0.011614638995936549,-0.001441622671654737,12.41211777791025,-1.961181673549115e-5,-0.0014220108549192465,-0.0014416226716547377,6.505213034913027e-19,0.5639500306421488,0.4360499693578513,0.013217263373740532,0.2897081405380375,9.419825310282094e-5,81.9933850232093,2.2187070279754875,NA,0,0.11228485840394174
0.724215419208595,0.9052541860523228,-0.18103876684372777,0.275784580791405,0.09474581394767723,0.09812157220778217,0.03004245430134296,0.03946093892623559,0.07934640121530619,0.0793464012153062,1.3877787807814457e-17,0.08005188967543644,0.13432569316599144,0.12392612124838542,0.08519410536318536,0.08519410536318536,0,0.007854817273157748,0.004035473498435515,0.0048902411019478035,-8.54767603512289e-4,0.006759845665326374,0.0068015011513477145,-4.165548602134018e-5,0.6124454748211895,7.379754694066166e-4,-7.796309554279564e-4,-4.1655486021339744e-5,-4.336808689942018e-19,0.8363712153690751,0.16362878463092492,0.005945145385796631,0.6075456252364688,0.0036949126670644053,-0.44128736131144,2.474963693844812,NA,0,0.10177074754331018
0.7383873706763846,0.8956129744842384,-0.15722560380785378,0.2616126293236154,0.10438702551576162,0.11780760652562558,0.07906049820613092,0.097326082939572775,0.10767087363947567,0.10767087363947564,-2.7755575615628914e-17,0.09022606919700163,0.14755138719391603,0.13533129775774658,0.09621008862944469,0.09621008862944469,0,0.010629317258314234,0.011665486182556728,0.013171265109890463,-0.0015057789273337351,0.010359024295663695,0.010900392135008735,-5.413678393450406e-4,4.966498751969961,4.2907057766012566e-4,-9.704384170051691e-4,-5.413678393450434e-4,2.8189256484623115e-18,0.7200248876592801,0.2799751123407199,0.01114740172043548,0.32342404487288484,0.0022211903058759184,-2.0404231860149826,2.573930548485717,NA,0,0.10045664861036514
0.7396376832935114,0.8946478703054433,-0.15501018701193192,0.2603623167064886,0.10535212969455665,0.11223607576879435,0.05955659955427756,0.051341775917844126,0.09852032529869838,0.0985203252986984,2.7755575615628914e-17,0.09774290400990512,0.13804345131041873,0.10964190380428705,0.10198865249587045,0.10198865249587044,-1.3877787807814457e-17,0.010970279980317705,0.008221398550785021,0.0056292100563255275,0.002592188494459494,0.010047955220669064,0.010254574842973131,-2.0661962230406755e-4,2.0149018898199573,4.088363940558512e-4,-6.154560163599172e-4,-2.0661962230406603e-4,-1.5178830414797062e-18,0.7912597639563237,0.20874023604367625,0.009595839265551364,0.3480981717038177,0.0021230117229494153,-1.1305465398280794,3.4253492956573184,NA,0,0.10040682842529967
0.7465417851394626,0.9058865095556224,-0.15934472441615988,0.25345821486053743,0.09411349044437756,0.10100544631457209,0.09655918483667676,0.0977198424481324,0.09987850481758156,0.09987850481758156,0,0.08843198852992301,0.13452411628964603,0.10715406968590502,0.09276987955539873,0.09276987955539873,0,0.008932112469949993,0.01298953900980253,0.010471078807382838,0.0025184602024196923,0.009265716862100353,0.009960500557668785,-6.947836955684319e-4,6.9753893546394545,3.877771808365806e-5,-7.335614136520888e-4,-6.947836955684308e-4,-1.0842021724855044e-18,0.669463863766259,0.33053613623374095,0.010960825739876261,0.21084427562048078,2.0493765209228632e-4,-21.716937997623972,2.9185920205488562,NA,0,0.0947235131314608
0.7122327218924747,0.9002686060788289,-0.1880358841863542,0.28776727810752534,0.09973139392117114,0.10008049254607099,0.07677614271947504,0.09780512838778635,0.09337426322840589,0.09337426322840589,0,0.07843113837684304,0.12062483689405368,0.1119516486002188,0.08263917474465411,0.08263917474465411,0,0.007849426959703502,0.009261109692891263,0.010949445364568742,-0.0016883356716774784,0.007716372055585565,0.008255663057384337,-5.39291001798772e-4,6.532376600767388,2.0153381115851096e-4,-7.40824812957282e-4,-5.39291001798771e-4,-9.75781955236954e-19,0.6771859134688435,0.3228140865311564,0.008555268326297383,0.25629315833168537,9.832967107229994e-4,-3.2944983786612547,2.858835350611687,NA,0,0.08877342449962342
0.7073148545098359,0.8894502135345373,-0.18213535902470146,0.2926851454901641,0.11054978646546265,0.09797833410874063,0.06477117614123307,0.07139639621428874,0.08825909224770583,0.08825909224770581,-1.3877787807814457e-17,0.08136659499332166,0.13402188855565547,0.08564581802714528,0.08718762645291393,0.0871876264529139,-2.7755575615628914e-17,0.007972163429546252,0.008680755350419069,0.006114802757962938,0.002565952592456131,0.007695100765966248,0.008179557759000068,-4.844569930338204e-4,5.922777334761973,3.619821930566373e-4,-8.464391860904596e-4,-4.844569930338223e-4,1.8973538018496328e-18,0.6893807443432584,0.3106192556567415,0.00832645938998266,0.32879500541431844,0.0017485326511499028,-1.9505185058176364,2.5452690411268746,NA,0,0.10173016068945454
0.711753938921981,0.9045261413844147,-0.19277220246243365,0.288246061078019,0.09547385861558533,0.10828519477811877,0.06593373513312549,0.08033594545605659,0.09607755335454478,0.09607755335454476,-1.3877787807814457e-17,0.08728825026385892,0.04877028037536716,0.0323543725436437,0.08361079105256569,0.08361079105256568,-1.3877787807814457e-17,0.00945202518166314,0.0032156067486377262,0.002599219107931095,6.163876407066313e-4,0.008033120238368576,0.007654402133109213,3.7871810525936297e-4,4.947716342484974,-3.3467635685441733e-4,7.133944621137789e-4,3.7871810525936156e-4,1.4094628242311558e-18,0.8789081154671162,0.12109188453288378,0.006333815965150433,0.4043325616179817,0.0016312922473395248,-1.5568232048153285,-1.2661695441518726,NA,0,0.11251613072009799
0.7056764768740302,0.8878373618221047,-0.18216088494807448,0.29432352312596977,0.11216263817789529,0.13474416149000654,0.07440042552265538,0.07683511094750399,0.11698358052151243,0.11698358052151245,1.3877787807814457e-17,0.0772444179844801,0.12271000181080279,0.10702391200513446,0.08234395781273872,0.0823439578127387,-1.3877787807814457e-17,0.010408234331102353,0.00912967635060954,0.00822319415295041,9.064821976591288e-4,0.009632891019246543,0.010031924641762884,-3.990336225163406e-4,3.9776377591111913,5.698303557102913e-4,-9.688639782266322e-4,-3.990336225163409e-4,3.2526065174565133e-19,0.7321472594276731,0.2678527405723268,0.009768955340855947,0.3725415703790521,0.002743563186017087,-1.2329436407932974,2.6989646119920447,NA,0,0.11057777221989096
0.7324359891403153,0.8892134471531921,-0.1567774580128768,0.26756401085968473,0.11078655284680794,0.10352373799479234,0.04175513506356031,0.07080048115350586,0.0869966828493126,0.08699668284931263,2.7755575615628914e-17,0.095099039260398,0.10239908719398903,0.09797083864552728,0.09590778640657703,0.09590778640657702,-1.3877787807814457e-17,0.009845008023949914,0.004275687716170301,0.006936382515115818,-0.0026606947989455164,0.008343659276792596,0.008354858344638106,-1.1199067845510391e-5,0.13404258197504465,8.836715311290654e-5,-9.956622095841617e-5,-1.1199067845509632e-5,-7.589415207398531e-19,0.8630712685564312,0.1369287314435688,0.007060347870060107,0.4219362886827951,4.509137621889451e-4,-0.675992868254556,14.027180112448526,NA,0,0.10151249679481897
0.7204403850039173,0.8949309415905861,-0.1744905565866688,0.27955961499608273,0.10506905840941394,0.07085587591880274,0.13061808080774062,0.1557996555285324,0.0875629749088712,0.08756297490887122,1.3877787807814457e-17,0.09821596724757575,0.19974152626012479,0.17030609360972576,0.10888316213751367,0.10888316213751367,0,0.006959178388539422,0.026089854817706426,0.026533630718805264,-4.437759010988383e-4,0.009534133594245665,0.012307342925691984,-0.0027732093314463187,22.532965467770893,-0.0012220092263712438,-0.0015512001050750723,-0.002773209331446316,-2.6020852139652106e-18,0.4073725082514824,0.5926274917485176,0.016524516603122923,0.33335042307512686,0.006067391259171909,2.185630216463421,1.9674013933322525,NA,0,0.09950523204219211
0.7343518107016236,0.899564053684272,-0.16521224298264836,0.2656481892983764,0.10043594631572805,0.10920236757289961,0.05303467212223857,0.07286971626782655,0.09428152097936886,0.09428152097936886,0,0.06841466768281798,0.07197939274083319,0.06274887354077512,0.06877269421737513,0.06877269421737513,0,0.007471043687676865,0.0038174034935679274,0.004572492611042011,-7.550891174740839e-4,0.0064839942126631725,0.0065004607857640576,-1.6466573100885028e-5,0.2533139364050415,3.905922971165232e-5,-5.552580281253776e-5,-1.646657310088544e-5,4.1335207826009857e-19,0.8439977781100603,0.15600222188993967,0.005644223590622397,0.3434836488247659,2.0022239142393825e-4,-0.9442201909249671,20.192130267940037,NA,0,0.09359616666407203
0.7186155605499198,0.8883813513995229,-0.16976579084960308,0.2813844394500802,0.1116186486004771,0.11365348056998699,0.066555045464092355,0.08584898686432278,0.10040071380873886,0.10040071380873884,-1.3877787807814457e-17,0.09043028495100809,0.07539570222549696,0.058088938237093685,0.08875214514491446,0.08875214514491446,0,0.010277716633617784,0.00501796438941512,0.004986876495678713,3.1087893736406885e-5,0.008910778724606208,0.008797704196736516,1.1307452786969187e-4,1.2852731274101776,-1.431840198052437e-4,2.5625854767493506e-4,1.1307452786969135e-4,5.149960319306146e-19,0.8395061864639861,0.16049381353601389,0.007647840511516452,0.29055814846718764,7.081053188416904e-4,-1.4131052404278845,-5.014818409131055,NA,0,0.11395577532135474
0.7287179621744446,0.8832938092831875,-0.15457584710874284,0.2712820378255554,0.11670619071681254,0.10712579150756926,0.08374337828632047,0.10404558099281697,0.10078256279962969,0.10078256279962969,0,0.06956236445310293,0.159918457502106,0.1539651925855446,0.08010747988090594,0.08010747988090594,0,0.007451923351176652,0.013392111881563728,0.016019397915233945,-0.002627286033670217,0.008073437121817476,0.009063389800768049,-9.899526789505734e-4,10.922543338770256,4.176642360934304e-4,-0.0014076169150440047,-9.899526789505743e-4,8.673617379884035e-19,0.5991522507714973,0.4008477492285028,0.01042201761637019,0.44602522003740974,0.0021127435047293953,-3.581468580420887,1.7698691046255948,NA,0,0.10127044766092952
0.7452814423729104,0.8998804238997309,-0.1545989815268205,0.2547185576270896,0.10011957610026911,0.10490264936910096,0.06063772461658427,0.07360394579322936,0.09362755158266825,0.09362755158266825,0,0.08332141536283222,0.1514787397795039,0.1271167867975494,0.09014529779155789,0.0901452977915579,1.3877787807814457e-17,0.00874063722074441,0.009185326108016787,0.00935629708485632,-1.7097097683953233e-4,0.008440083518914076,0.008853907732703226,-4.138242137891497e-4,4.673916041169352,5.727342537311919e-4,-9.865584675203386e-4,-4.138242137891468e-4,-2.927345865710862e-18,0.7357468489391916,0.2642531510608084,0.008962981664380597,0.419852519364672,0.003016978836636841,-1.3698820218402539,2.2224865937145166,NA,0,0.09432257433844855
0.732567745000751,0.892838887655168,-0.160271142654417,0.26743225499924905,0.10716111234483205,0.09608274020428675,0.08403503446042432,0.09371386881974396,0.09286079508963821,0.09286079508963822,1.3877787807814457e-17,0.08456862059796312,0.1885671605779075,0.1619845451235896,0.09571321982445244,0.09571321982445245,1.3877787807814457e-17,0.008125584802348984,0.015846247837268825,0.015180198412537971,6.660494247308531e-4,0.008888005693487976,0.010190339127866942,-0.001302333434378966,12.780079426577165,2.454670329088283e-4,-0.0015478004672877937,-0.0013023334343789654,-6.505213034913027e-19,0.5841357447262074,0.41586425527379256,0.011985916319808904,0.4057256326171945,0.0012529438074696832,-6.9751898201228055,1.8131712292717932,NA,0,0.0884340134158328
0.7413049186707247,0.8918395060358257,-0.15053458736510106,0.2586950813292753,0.10816049396417426,0.09190704017930973,0.0579701758604795,0.08236286423517845,0.08312774030428935,0.08312774030428935,0,0.0927027692881774,0.12741084544249293,0.10137195033229193,0.09645681194957435,0.09645681194957435,0,0.0085200371417018,0.007386029116833687,0.008349284182473814,-9.632550656401267e-4,0.008018236814323891,0.008226674843480494,-2.084380291566025e-4,2.5336850321948274,2.2588495556862147e-4,-4.3432298472522346e-4,-2.08438029156602e-4,-5.149960319306146e-19,0.767739768565922,0.23226023143407792,0.007953033129267744,0.27432706790300837,0.001177883271216633,-1.708177140818344,3.670927909573892,NA,0,0.08717523843207214
0.752972904292067,0.8934643901591247,-0.14049148586705773,0.24702709570793302,0.10653560984087529,0.10571505168184801,0.024022068744518663,0.026410501943423054,0.08553467136712183,0.08553467136712181,-1.3877787807814457e-17,0.09071209457446348,0.06282010994932567,0.03246278676652214,0.0877406049827521,0.08774060498275212,1.3877787807814457e-17,0.009589633766108092,0.0015090689997409221,8.573584929861611e-4,6.51710506754761e-4,0.0075048638127521525,0.007593515320192558,-8.865150744040515e-5,1.1674633381546546,-4.2382650428887794e-4,3.35174996848473e-4,-8.865150744040494e-5,-2.168404344971009e-19,0.95090798971096,0.04909201028903994,0.005549351382924507,0.6806560941144426,0.002278579424069636,-0.2940530248839996,-2.2522638956536887,NA,0,0.10309256558119964
0.7388295698074265,0.8931433967953849,-0.15431382698795837,0.26117043019257347,0.1068566032046151,0.12074207353364144,0.02539242530983941,0.03891278495536437,0.0958395648883205,0.09583956488832052,1.3877787807814457e-17,0.08483953003822381,0.1847814762729459,0.14963524289940158,0.09551898693052449,0.09551898693052449,0,0.0102437007744348,0.004692049834902642,0.005822724028688127,-0.001130674193785485,0.00915449814599464,0.008793773710278181,3.607244357164592e-4,4.102043645890543,0.001838802860577601,-0.0014780784248611429,3.607244357164581e-4,1.0842021724855044e-18,0.8606486004484927,0.13935139955150738,0.007467875304668721,0.8849408139918825,0.009529429416282886,-0.2663085368730362,1.8488881118941893,NA,0,0.1065557114708452
0.7272618041453314,0.8957086932370559,-0.16844688909172456,0.27273819585466863,0.10429130676294407,0.10144390216750518,0.050367341069611035,0.07756203479653395,0.08751337304320478,0.08751337304320478,0,0.08927521582761225,0.10325269276211028,0.09575517078493959,0.09073294516235997,0.09073294516235995,-1.3877787807814457e-17,0.009056426260399207,0.005200563592704968,0.007426965888369536,-0.002226402295664568,0.00794034607730225,0.00800478523294891,-6.443915564665996e-5,0.8050079267763315,1.416078000418275e-4,-2.060469556884885e-4,-6.443915564666102e-5,1.0570971181733668e-18,0.822806947291539,0.177193052708461,0.007128494926552088,0.33618885406773347,7.139214546392951e-4,-0.9861145697157684,7.387076598013955,NA,0,0.07792234781289309
0.7118193248578611,0.8846044959430784,-0.1727851710852173,0.28818067514213885,0.11539550405692156,0.11108649514294384,0.08481670424878789,0.09789972076646941,0.10351604906722318,0.10351604906722317,-1.3877787807814457e-17,0.0878288133042972,0.12169989238457841,0.10583494855137768,0.0917373835477181,0.0917373835477181,0,0.009756595042538334,0.0103221837794921,0.010361211910513531,-3.902813102143153e-5,0.00949629149662426,0.00991958678660646,-4.232952899822003e-4,4.267267367968779,1.825241259536838e-4,-6.058194159358843e-4,-4.2329528998220054e-4,2.168404344971009e-19,0.7001232052799135,0.2998767947200865,0.010039389411015218,0.21189268041956047,8.897861647984077e-4,-3.2286783168744755,3.5930326310574694,NA,0,0.09281051030214932
0.7308341499713116,0.8955270228285863,-0.16469287285727474,0.2691658500286884,0.10447297717141368,0.10233165225748017,0.05652818472860747,0.05520291105865974,0.09000292298580974,0.09000292298580972,-1.3877787807814457e-17,0.10416413764514389,0.16927519702784766,0.1519905954939556,0.11096648386563966,0.11096648386563965,-1.3877787807814457e-17,0.010659288311203163,0.009568819607561597,0.00839032332480556,0.0011784962827560367,0.009987307901365266,0.0103657713756578,-3.784634742925331e-4,3.651088380950484,5.86667338047987e-4,-9.651308123405236e-4,-3.7846347429253667e-4,3.577867169202165e-18,0.7515284323664669,0.2484715676335331,0.01011405395938238,0.38348922345102887,0.0029823122942061746,-1.2341464037187648,2.599791780884681,NA,0,0.10244426451975082
0.716189082344407,0.8962158154755169,-0.18002673313110984,0.28381091765559296,0.10378418452448313,0.10365563189517478,0.0774989971878332,0.08922615466012135,0.09623209339610203,0.09623209339610203,0,0.0784785874886235,0.11145489116032847,0.08415089509944446,0.08190100627382313,0.08190100627382313,0,0.008134747576374028,0.008637642296604551,0.007508460780930678,0.0011291815156738725,0.007881505284977285,0.008277474588406806,-3.959693034295206e-4,4.783696998407025,1.753237031831313e-4,-5.712930066126507e-4,-3.959693034295194e-4,-1.1926223897340549e-18,0.7038399622496525,0.2961600377503474,0.008386194936489288,0.228278983803179,8.625491291391539e-4,-2.9628810454764256,3.3798479135174078,NA,0,0.10433571729573138
0.7098075406193034,0.8992965051691643,-0.18948896454986086,0.2901924593806966,0.10070349483083574,0.08986286302519994,0.06842496324566193,0.07902868304915356,0.0836417461642189,0.08364174616421892,1.3877787807814457e-17,0.10026855970313,0.11811923049081527,0.08744305854649859,0.10206618463652463,0.10206618463652463,0,0.009010419846336454,0.008082304004939905,0.006910509758719815,0.0011717942462200898,0.008536993907318493,0.008741087627731405,-2.040937204129123e-4,2.334877867662805,7.882491457446701e-5,-2.829186349873797e-4,-2.0409372041291267e-4,3.7947076036992655e-19,0.7316782788888849,0.26832172111111513,0.00854636192563818,0.154975412769646,3.8268089134392357e-4,-3.1917754980351196,6.6170751730127035,NA,0,0.09191124872688876
0.7224350480714721,0.9015060769601333,-0.17907102888866122,0.2775649519285279,0.0984939230398667,0.11006739134095132,0.06176257022479163,0.07907195910604822,0.09665966598992831,0.09665966598992831,0,0.0800619634438234,0.15915152472996832,0.12671812378852845,0.08785180460639778,0.08785180460639777,-1.3877787807814457e-17,0.008812211461896249,0.009829607222517332,0.010019850302201679,-1.9024307968434732e-4,0.008491726089866855,0.009094604867285328,-6.028787774184727e-4,6.628971639956774,7.660781554600603e-4,-0.0013689569328785326,-6.028787774184723e-4,-4.336808689942018e-19,0.7000029692319412,0.29999703076805884,0.00932090934220679,0.46903356044306,0.0038204071100827798,-1.278600537123816,2.0122949494454816,NA,0,0.12086709659119248
0.7149905581351821,0.8849303638472671,-0.169939805712085,0.2850094418648179,0.11506963615273291,0.10263355620799489,0.027200355812617434,0.045460210788022586,0.08113438186523139,0.08113438186523139,0,0.07582594659452796,0.17883805373015835,0.17060216059107625,0.08767951228195128,0.08767951228195128,0,0.0077822865518339035,0.004864458694296301,0.007755610181362406,-0.0028911514870661043,0.007113823031241081,0.006950678062699493,1.631449685415877e-4,2.347180621371287,0.0015834718936035765,-0.0014203269250619883,1.6314496854158813e-4,-4.336808689942018e-19,0.8005350492528214,0.19946495074717868,0.006323372623065102,0.842763305060799,0.0077705329207121,-0.36058864889794956,1.7360877153468193,NA,0,0.11115069730390921
0.7005292994609235,0.8940640596892799,-0.19353476022835647,0.29947070053907654,0.10593594031072007,0.09666992310666492,0.044268708119941325,0.04866503878572866,0.08097729454549203,0.08097729454549205,1.3877787807814457e-17,0.10228968773213135,0.1513613116901181,0.13439882482905643,0.10748813635869472,0.10748813635869474,1.3877787807814457e-17,0.009888336247669903,0.006700569727861301,0.006540524023062384,1.6004570479891643e-4,0.008704098478064035,0.008933693574827806,-2.2959509676377145e-4,2.5699907304935383,5.394515311741695e-4,-7.690466279379402e-4,-2.295950967637707e-4,-7.589415207398531e-19,0.7753869333432751,0.22461306665672492,0.008294452987765603,0.41552696515252585,0.00257141271677012,-0.8448030857902298,3.0844977093015684,NA,0,0.09947161326527461
0.7281601500319992,0.8946234453101106,-0.16646329527811143,0.2718398499680008,0.10537655468988938,0.11970992224250591,0.05813077119944963,0.04868389386245934,0.10297025506180466,0.10297025506180463,-2.7755575615628914e-17,0.0871625484519252,0.14968996343623295,0.1221399186394034,0.09375147201663651,0.09375147201663651,0,0.01043422189763862,0.008701593015365638,0.005946246835410135,0.0027553461799555033,0.009653612985972703,0.009963224322231307,-3.0961133625860386e-4,3.1075415572823823,7.621565759523794e-4,-0.0010717679122109855,-3.0961133625860614e-4,2.2768245622195593e-18,0.7625829085769448,0.2374170914230553,0.009567907456502128,0.45191237985110405,0.0038503851316505477,-0.944000854425623,2.393989316107183,NA,0,0.09656891326487586
0.7004405555844186,0.8947092546226276,-0.19426869903820898,0.29955944441558136,0.10529074537737237,0.09051625757828,0.03608971658665465,0.04864397371698149,0.07421227319736685,0.07421227319736684,-1.3877787807814457e-17,0.08831250344437692,0.045207373930934214,0.014679482299398791,0.08377393222831837,0.08377393222831836,-1.3877787807814457e-17,0.00799371730915396,0.0016315213127943355,7.140683511508498e-4,9.174529616434857e-4,0.006217053945345659,0.006087861411221435,1.2919253412422334e-4,2.122133297681342,-4.922593668413434e-4,6.214519009655656e-4,1.2919253412422215e-4,1.1926223897340549e-18,0.9197193258847866,0.08028067411521339,0.004812619310974148,0.5786638446693255,0.002346063098412709,-0.6630903954048412,-1.0487701682194435,NA,0,0.10967284650266218
0.724016940486843,0.8932111761780535,-0.1691942356912105,0.27598305951315705,0.10678882382194654,0.1138732026268863,0.09652170069972729,0.10007495663609668,0.10908448203788051,0.10908448203788051,0,0.09097545426712503,0.20797725190905136,0.18187455003663938,0.10346993862235974,0.10346993862235973,-1.3877787807814457e-17,0.010359666337833357,0.020074318061117244,0.01820108770812628,0.0018732303529909629,0.0112869646611114,0.013040745642530008,-0.0017537809814186078,13.448471655631192,4.056586677056847e-4,-0.0021594396491242908,-0.001753780981418606,-1.734723475976807e-18,0.57516449841034345,0.42483550158965655,0.0152169921994753,0.42349817427001535,0.002030156917264953,-5.562728869519306,1.7775560384597455,NA,0,0.10878842709542275
0.7413273836127344,0.9029631047198456,-0.16163572110711122,0.2586726163872656,0.09703689528015436,0.08411317760712289,0.114554466943355,0.12704129258555893,0.09198750556592783,0.09198750556592782,-1.3877787807814457e-17,0.08715701334752717,0.15000616626558944,0.1442214257901648,0.09325570001768357,0.09325570001768359,1.3877787807814457e-17,0.007331053343406933,0.017183876414770878,0.018322076350914804,-0.0011381999361439257,0.008578359224431164,0.009879708866077459,-0.0013013496416462954,13.171943214992432,-3.668790983906397e-4,-9.344705432556557e-4,-0.0013013496416462954,0,0.5500881319340936,0.4499118680659065,0.012257464879088905,0.26272611865246304,0.00191320924851583,3.763127956837523,2.3867651241243544,NA,0,0.09968637985732626
0.7197662461547116,0.9010016611445659,-0.1812354149898543,0.28023375384528837,0.09899833885543408,0.1080754574681234,0.06210304439103144,0.07873635372827742,0.09519243557820369,0.0951924355782037,1.3877787807814457e-17,0.09978651621308814,0.07686504606201398,0.045083422323131825,0.09751732874400738,0.09751732874400737,-1.3877787807814457e-17,0.010784473388879813,0.004773553367707931,0.003549704287315426,0.0012238490803925047,0.009282912034222433,0.009100010707283016,1.8290132693941745e-4,2.0099023267416154,-2.1254539023125537e-4,3.9544671717067314e-4,1.8290132693941777e-4,-3.2526065174565133e-19,0.8529989884140465,0.1470010115859535,0.0077790133782938715,0.32047095554456645,0.0010537552941194143,-1.3508763241748858,-3.353408204421474,NA,0,0.09683131662910388
0.708784703244983,0.9009991432727549,-0.19221444002777188,0.291215296755017,0.09900085672724512,0.113137804352638,0.13221759717859463,0.14260989877940927,0.11869413188247321,0.11869413188247321,0,0.08431650590648314,0.12392016356336238,0.1003799985652701,0.08823730194404672,0.0882373019440467,-1.3877787807814457e-17,0.009539384348945735,0.01638442626832621,0.014315181434870417,0.002069244833455792,0.01047324995390029,0.011532765262798651,-0.0010595153088983605,9.187001423813324,-1.559687071213801e-4,-9.035466017769821e-4,-0.0010595153088983622,1.734723475976807e-18,0.5862748049435769,0.4137251950564231,0.012961905308635972,0.19260700929710958,7.556295832433672e-4,6.929718702119367,3.1290080486249523,NA,0,0.10480872627882266
0.720424512389135,0.8942333428345662,-0.17380883044543127,0.27957548761086504,0.10576665716543376,0.07537208631314754,0.048184571150397405,0.07786049934728106,0.06777112350459388,0.06777112350459388,0,0.0913389732552981,0.14134229949842136,0.13018344301768492,0.09662765791918586,0.09662765791918587,1.3877787807814457e-17,0.006884408975952603,0.006810518086742464,0.010136147880105258,-0.003325629793362794,0.006548564938800794,0.006863750894571677,-3.151859557708834e-4,4.59203663728755,2.73814210493005e-4,-5.890001662638891e-4,-3.1518595577088404e-4,6.505213034913027e-19,0.7225928003171713,0.2774071996828288,0.0068474635313475335,0.3130947794814614,0.0013594661904228554,-1.7723050768690891,2.8266579469372712,NA,0,0.10549952320974805
0.7176598130305869,0.8989265707967226,-0.18126675776613566,0.2823401869694131,0.10107342920327744,0.08153663609607668,0.09009488062188538,0.09846813156118743,0.08395297245562347,0.08395297245562347,0,0.09636379279892064,0.12501947659456278,0.09769332593155948,0.099260121026311,0.09926012102631097,-2.7755575615628914e-17,0.007857179506283327,0.011263614819197727,0.009619679270478762,0.0016439355487189652,0.00833318220646374,0.00881895308943079,-4.857708829670501e-4,5.508260198698978,-4.9692036187976834e-5,-4.360788467790756e-4,-4.857708829670524e-4,2.2768245622195593e-18,0.6393935786079797,0.36060642139202026,0.009560397162740528,0.13343107611517038,2.452423489773592e-4,10.527261794190443,4.3628160293133655,NA,0,0.07467014250109025
0.7341680416129428,0.8923438169392686,-0.15817577532632576,0.2658319583870572,0.10765618306073144,0.10173438521356908,0.10042779098230413,0.10540330722229813,0.10138705071025468,0.10138705071025468,0,0.08009976287218502,0.13347558041472413,0.12644019640775622,0.08584599965656083,0.08584599965656081,-1.3877787807814457e-17,0.008148900131554409,0.013404657691131642,0.013327214867214445,7.74428239171971e-5,0.008703672720452239,0.009546048456424405,-8.423757359721663e-4,8.824339618821597,1.3610934464820795e-5,-8.559866704369888e-4,-8.42375735972168e-4,1.734723475976807e-18,0.6267160781963634,0.3732839218036365,0.010776778911343026,0.2511315794639217,6.974053529013189e-5,-76.86226418210765,2.5006751476611604,NA,0,0.10954045275124955
0.7346905925647607,0.8877042040956028,-0.15301361153084214,0.26530940743523934,0.1122957959043972,0.09309515561200139,0.05605998285464092,0.07947587346181702,0.08326937587348437,0.08326937587348436,-1.3877787807814457e-17,0.08511020771174849,0.11808691693853948,0.1153653770485746,0.08881335352067886,0.08881335352067886,0,0.007923348031094986,0.00661995053893193,0.009168764108187323,-0.0025488135692553933,0.007395432516898055,0.007577544414796629,-1.8211189789857363e-4,2.403310200900502,2.3805582802295013e-4,-4.201677259215248e-4,-1.8211189789857468e-4,1.0570971181733668e-18,0.7682184282146816,0.23178157178531844,0.007271649285013458,0.29462113997612704,0.0012212981231834476,-1.5136957297843145,3.5809187668308367,NA,0,0.10496493051327212
0.7331370945947931,0.8920664076669584,-0.1589293130721653,0.26686290540520685,0.10793359233304156,0.09415638408882629,0.06871637211824376,0.07832588272291585,0.08736738858081339,0.0873673885808134,1.3877787807814457e-17,0.08558045447208412,0.11807768929790605,0.1023423972321085,0.08908799776772551,0.08908799776772551,0,0.008057946141769865,0.00811387043665728,0.008016058603184198,9.781183347308195e-5,0.00778338571885951,0.008072870261586259,-2.8948454272674853e-4,3.585893657974716,1.617473313606421e-4,-4.5123187408738924e-4,-2.894845427267471e-4,-1.4094628242311558e-18,0.7317817617965393,0.2682182382034606,0.008085908289213573,0.2246409560153851,8.267300429797412e-4,-2.7011139852333286,3.633468814524579,NA,0,0.11325466822834257
0.7406469318584766,0.899146540019325,-0.1584996081608484,0.25935306814152337,0.10085345998067496,0.09764216234722234,0.05932494121121954,0.07378749886024767,0.08770447348294277,0.08770447348294279,1.3877787807814457e-17,0.08756040814385847,0.1804625338224298,0.13444669084758226,0.0969299089581019,0.09692990895810191,1.3877787807814457e-17,0.008549587587171678,0.010705929209843366,0.009920485047680047,7.85444162163319e-4,0.008501186629919905,0.009108841402972852,-6.076547730529472e-4,6.671043507845321,6.837892591348025e-4,-0.0012914440321877471,-6.076547730529447e-4,-2.4936649967166602e-18,0.6951735720228229,0.304826427977177,0.009627758398507522,0.4650359974082477,0.0035597512936305416,-1.5482579230015698,1.9425016651051186,NA,0,0.08842237558594557
0.7296019780232068,0.9000924115488772,-0.1704904335256704,0.2703980219767932,0.0999075884511228,0.11187579421253274,0.06831447865059453,0.0791005931236567,0.10009690064987774,0.10009690064987775,1.3877787807814457e-17,0.09412649876840178,0.16718994581907576,0.14906050755170588,0.10142609156716091,0.10142609156716091,0,0.010530476806159934,0.011421493984251309,0.011790774558653246,-3.692805744019371e-4,0.010152437410903508,0.010771406088663187,-6.189686777596792e-4,5.746405554342051,6.279002529486218e-4,-0.0012468689307082977,-6.189686777596759e-4,-3.3610267347050637e-18,0.7132826154784139,0.28671738452158607,0.010975985395205622,0.38923257050503574,0.0031827398730173728,-1.5682372712885755,2.2882843962059343,NA,0,0.10780974857877879
0.7329057945093452,0.900601238804666,-0.1676954442953208,0.26709420549065477,0.09939876119533397,0.10980359319190891,0.05097742619496279,0.06635138773235162,0.09409146485579901,0.094091464855799,-1.3877787807814457e-17,0.08939068393472326,0.1253591231148877,0.09935925312190776,0.09296590223136131,0.09296590223136131,0,0.009815418293914859,0.0063904854464544416,0.0065926243286885695,-2.021388822341279e-4,0.00874729792258978,0.008900638576163572,-1.5334065357379238e-4,1.7228050803506119,4.1419491752462003e-4,-5.675355710984134e-4,-1.533406535737934e-4,1.0299920638612292e-18,0.8082315534537695,0.19176844654623051,0.00810295187018465,0.39684968215549443,0.0021158854098318534,-0.8665773888958158,3.4852533491088944,NA,0,0.10895120970776317
0.6993203076241524,0.9008272538155501,-0.20150694619139764,0.3006796923758476,0.09917274618444993,0.1013494363440218,0.07598836067871116,0.09205567136155197,0.09372387591465561,0.0937238759146556,-1.3877787807814457e-17,0.09588202339417871,0.20450380763474704,0.1781918583976951,0.10665434403277067,0.10665434403277069,1.3877787807814457e-17,0.009717589026524325,0.015539909094718923,0.016403571155962426,-8.636620612435027e-4,0.009996058505886389,0.0114682424335428,-0.001472183927656412,12.837049235639684,5.792483952299388e-4,-0.002051432322886351,-0.0014721839276564124,4.336808689942018e-19,0.592567465047452,0.40743253495254805,0.012628749060621624,0.41705076881605313,0.0027547652890260997,-2.9962593732823994,1.8827144947446781,NA,0,0.07749828620209295
0.7182783750390235,0.8906120930472228,-0.1723337180081993,0.2817216249609765,0.10938790695277723,0.12230341878607696,0.09376120692944098,0.09877077960198034,0.11426246048184503,0.11426246048184502,-1.3877787807814457e-17,0.08541842683389003,0.18832061047406945,0.15435226185829423,0.09667468132315958,0.09667468132315958,0,0.010446965629113127,0.017657167727737875,0.015245493237072737,0.002411674490665138,0.011046286954282484,0.012478235480634734,-0.0014319485263522506,11.475569030369117,5.943266331328166e-4,-0.002026275159485069,-0.0014319485263522523,1.734723475976807e-18,0.6013534131338741,0.3986465868661258,0.014052066678425502,0.4297336559440564,0.002937055925968462,-3.2850014357819215,1.8300934325414777,NA,0,0.09965241207293178
0.7548437667000465,0.8904226394515595,-0.13557887275151304,0.2451562332999535,0.10957736054844047,0.10160588299110382,0.07661060206961902,0.09050304584506097,0.09547813407011842,0.09547813407011842,0,0.07823556918207167,0.14100383665049113,0.11305522092223712,0.0851135502574596,0.0851135502574596,0,0.007949194088055982,0.010802388819920338,0.010231841842148722,5.705469777716153e-4,0.00812648296266549,0.008648672561391119,-5.221895987256291e-4,6.037800541284871,2.903341866247321e-4,-8.125237853503595e-4,-5.221895987256274e-4,-1.734723475976807e-18,0.6937942863560982,0.3062057136439018,0.009375791453988161,0.33913951169719236,0.00156891047832804,-3.0650026423094947,2.2464191276497196,NA,0,0.09955532543980047
0.7213899986375217,0.9046070797524342,-0.18321708111491242,0.27861000136247827,0.09539292024756585,0.10660389509718324,0.0864120846710245,0.09015697083022371,0.10097825476684025,0.10097825476684025,0,0.09256380879063215,0.0911473799156273,0.06669789619359975,0.09242869150392248,0.09242869150392247,-1.3877787807814457e-17,0.009867662562112278,0.007876235110811224,0.006013280281563662,0.0018629548292475612,0.009333287958448767,0.009312830957192014,2.045700125675315e-5,0.21966469004738923,-5.748265924203866e-6,2.620526718095494e-5,2.0457001256751075e-5,2.0735366548785272e-18,0.7643683338566725,0.23563166614332753,0.008871948836461752,0.10548839334957834,2.8600263326235377e-5,-4.279561012472492,-64.35012835735554,NA,0,0.09062351281254322
0.7360973438873479,0.8887835840281091,-0.15268624014076115,0.26390265611265207,0.11121641597189091,0.12593275090482017,0.08008724499140626,0.09626609938959825,0.11383400012344194,0.11383400012344194,0,0.0832366770609436,0.0938042590100136,0.07883210005240589,0.08441196565080843,0.08441196565080843,0,0.01048222371846077,0.007512524672572287,0.007588858778735659,-7.633410616337145e-5,0.009608951708314103,0.009698512252395592,-8.956054408148888e-5,0.9234462126844958,9.411338756557562e-5,-1.8367393164706389e-4,-8.956054408148827e-5,-6.098637220230962e-19,0.7955794493414234,0.20442055065857656,0.008997374195516529,0.22520823112272964,4.844761407365746e-4,-1.7468941261693784,8.876605780026043,NA,0,0.08627276358706355
0.7236030056974786,0.8926957003704844,-0.1690926946730058,0.2763969943025214,0.1073042996295156,0.10239427459788687,0.058228701537339334,0.07185096105912633,0.09018704295230313,0.09018704295230312,-1.3877787807814457e-17,0.0870554280617177,0.13783842833846469,0.12857650391547057,0.09250466233949954,0.09250466233949954,0,0.00891397740618811,0.008026152704096396,0.009238345375949081,-0.0012121926718526854,0.008342721955700743,0.008668585327062429,-3.2586337136168535e-4,3.7591297664726624,4.4857586533036953e-4,-7.744392366920561e-4,-3.2586337136168654e-4,1.1926223897340549e-18,0.7440869069720444,0.25591309302795556,0.008470065055142252,0.36229907176106635,0.0022428603089564747,-1.3184183404008445,2.7142631901876717,NA,0,0.10055602965451058
0.7091308448744803,0.896453386919665,-0.18732254204518473,0.2908691551255197,0.10354661308033497,0.10422687933224652,0.0681825183113972,0.09108462564018609,0.09374268649507286,0.09374268649507286,0,0.08607031965550688,0.1182762436301082,0.08954736453110984,0.0894051340041996,0.08940513400419961,1.3877787807814457e-17,0.0089708408208224,0.00806437214711313,0.008156388175381418,-9.201602826828907e-5,0.008381077448005661,0.008707177043552835,-3.260995955471739e-4,3.7451816348288443,2.3944024045116438e-4,-5.655398359983372e-4,-3.260995955471728e-4,-1.0842021724855044e-18,0.7306041784477773,0.26939582155222264,0.008517606483967766,0.259218190655178,0.0011608419507505568,-1.8916278824295996,3.6724996222243096,NA,0,0.11088436668513707
0.7268393030705461,0.8969380729501666,-0.17009876987962047,0.2731606969294539,0.10306192704983341,0.09065538105889415,0.09272500638193418,0.09604319086719257,0.09122072135451861,0.0912207213545186,-1.3877787807814457e-17,0.0868224491283817,0.1905625780520193,0.1776132384673181,0.09751410672764994,0.09751410672764996,1.3877787807814457e-17,0.007870922210199895,0.01766991626603132,0.01705854216265682,6.113741033744978e-4,0.008895307157937744,0.010547622255698382,-0.0016523150977606378,15.665285101274554,-4.262801680694474e-5,-0.001609687080953693,-0.0016523150977606378,0,0.5423872295666868,0.45761277043331317,0.012770419238115607,0.37059868597329354,2.1470319783579788e-4,44.802798530572815,1.8369225104037719,NA,0,0.0911686371127934
0.7243052260986981,0.8982466524300886,-0.17394142633139054,0.2756947739013019,0.10175334756991139,0.059478656518169866,0.07021092165760622,0.10204449607653604,0.06243748592923559,0.06243748592923559,0,0.08024023095975281,0.1183135775687319,0.09525759704884285,0.08411432143040597,0.08411432143040598,1.3877787807814457e-17,0.004772581136193757,0.008306905325709352,0.009720513488310895,-0.0014136081626015436,0.0052518867607581725,0.0057469758445161615,-4.95089083757989e-4,8.614775790825872,-8.159482180702523e-5,-4.1349426195096307e-4,-4.950890837579883e-4,-7.589415207398531e-19,0.6014999109877466,0.39850008901225337,0.0065397432309515545,0.19441433446795467,4.0861325055322335e-4,6.542041288153793,3.1075171506155237,NA,0,0.09752410512825799
0.7257014166498713,0.9030009822411605,-0.17729956559128923,0.2742985833501287,0.09699901775883946,0.09011264200577335,0.03848378860561942,0.047463080100321915,0.07595092065811965,0.07595092065811965,0,0.08785758151834248,0.16348188326139287,0.12304912819303096,0.09519306450611646,0.09519306450611646,0,0.007917078790855445,0.006291402236279995,0.005840290627700608,4.511116085793871e-4,0.007230000889507317,0.00747115801494988,-2.411571254425631e-4,3.227841319377862,7.772046554788705e-4,-0.001018361780921434,-2.4115712544256354e-4,4.336808689942018e-19,0.7690153631814183,0.23098463681858175,0.00710424051356772,0.5320358867388353,0.0039043959881809535,-0.7453930519693603,2.1617638707839877,NA,0,0.11939312662432845
0.733281076528345,0.8915036642832683,-0.15822258775492337,0.26671892347165504,0.10849633571673167,0.10672569037801191,0.011213960589331114,0.03415369392718256,0.08125090462985936,0.08125090462985936,0,0.09990244872952388,0.12403236934842575,0.13066547450383917,0.10252045669781033,0.10252045669781033,0,0.010662157811112375,0.0013908941016746068,0.0044627086230541995,-0.0030718145213795927,0.008329879849763414,0.00818933633530931,1.4054351445410423e-4,1.7161770954275495,4.5075121995385916e-4,-3.1020770549975476e-4,1.405435144541044e-4,-1.6263032587282567e-19,0.9546998972478137,0.04530010275218646,0.006026525956393491,0.8285250256501991,0.002304690457974873,-0.11740925029985261,5.140189696739679,NA,0,0.09568214178338195
0.7454347924484779,0.898893627099685,-0.15345883465120713,0.2545652075515221,0.10110637290031499,0.11551533851926969,0.06286905762940839,0.07556053732248418,0.10211342709772643,0.10211342709772642,-1.3877787807814457e-17,0.07392427073065366,0.11185533773199931,0.1137987986525005,0.07775934333539854,0.07775934333539855,1.3877787807814457e-17,0.008539387158241598,0.007032239674030004,0.008598698372836127,-0.001566458698806123,0.007940273036846298,0.008155719846112519,-2.154468092662211e-4,2.641665154412033,3.789408822765759e-4,-5.943876915427968e-4,-2.1544680926622093e-4,-1.6263032587282567e-19,0.7805020787926169,0.2194979212073831,0.0077858134161358,0.36192008133735254,0.001996929607804992,-1.1941785168250283,2.9489109211726396,NA,0,0.08889072308903967
0.7202925209550243,0.8983658737145732,-0.17807335275954894,0.2797074790449757,0.10163412628542678,0.1286522840671991,0.05597918998675076,0.06557634557725286,0.10832507612755857,0.10832507612755855,-1.3877787807814457e-17,0.07527243402724851,0.124232944428872,0.11884187343329133,0.08024849272440607,0.08024849272440607,0,0.00968397056490308,0.006954459598797276,0.007793215761309659,-8.387561625123824e-4,0.008692924083493116,0.008920505933548008,-2.2758185005489207e-4,2.5512213292634907,7.168570683198493e-4,-9.444389183747427e-4,-2.2758185005489337e-4,1.3010426069826053e-18,0.7819390091783688,0.21806099082163127,0.008319215081850177,0.47377564740677297,0.0035581117786439545,-0.7702876930598604,2.5374111382783404,NA,0,0.11723231633014058
0.7094570331170565,0.8918693961030528,-0.18241236298599628,0.29054296688294345,0.10813060389694718,0.08120673420561988,0.09258205903741101,0.10245576434200566,0.08451175483150569,0.08451175483150569,0,0.09194815597265578,0.14462401290414958,0.10648496630661529,0.09764402819344742,0.0976440281934474,-1.3877787807814457e-17,0.007466809462768338,0.013389588900919269,0.01090999861387699,0.002479590287042279,0.008252068171445259,0.009187631372922002,-9.355632014767436e-4,10.182855226800424,-1.2351277578036404e-4,-8.120504256963819e-4,-9.35563201476746e-4,2.3852447794681098e-18,0.5765773868462495,0.42342261315375046,0.010428199181843803,0.21999025105697212,5.992049833886983e-4,8.138849694970274,2.7455464671839422,NA,0,0.11364788979728703
0.7272132515067837,0.8997126401294911,-0.17249938862270742,0.27278674849321627,0.10028735987050885,0.08889361963488263,0.08123526812353007,0.09476758671008274,0.08680452282728265,0.08680452282728265,0,0.08644963167303936,0.1669892859151286,0.13326602897926085,0.09452674096186212,0.09452674096186212,0,0.007684820675518862,0.013565419415072296,0.012629299956800502,9.361194582717947e-4,0.008205348643612595,0.00928897008487495,-0.0010836214412623547,11.665679094249581,1.2235736348780094e-4,-0.001205978804750156,-0.001083621441262355,4.336808689942018e-19,0.6016278855058734,0.3983721144941265,0.01062512004529558,0.33075325954487206,6.16800982788716e-4,-10.607409179783524,2.073379721909231,NA,0,0.08902527452025374
0.7298685647039899,0.901870071588365,-0.1720015068843751,0.27013143529601014,0.09812992841163504,0.08545918910199794,0.06260358559363421,0.058783375812554425,0.07928517212172713,0.07928517212172712,-1.3877787807814457e-17,0.07944730510708461,0.13991227293438085,0.11482054311578657,0.08538072807138902,0.08538072807138901,-1.3877787807814457e-17,0.006789502270790471,0.008759009954247424,0.0067495391369768905,0.0020094708172705335,0.0067694257210184575,0.007321528208149217,-5.521024871307598e-4,7.540809397090663,2.7246850245759847e-4,-8.245709895883596e-4,-5.521024871307611e-4,1.3010426069826053e-18,0.6768319586504727,0.32316804134952726,0.0077742561125189475,0.332889209374189,0.001381963330806652,-2.7390913379611788,2.3139394257846444,NA,0,0.08831919650730172
0.727044244795866,0.892814819926525,-0.16577057513065896,0.27295575520413395,0.107185180073475,0.10881739588239958,0.05644047332100069,0.08571303981070627,0.09452081342938451,0.09452081342938451,0,0.08125266644320961,0.20357915987642977,0.20173599610459633,0.09436425366960607,0.09436425366960606,-1.3877787807814457e-17,0.008841703570851303,0.011490104141717368,0.017291405465365752,-0.005801301323648384,0.008919386015507949,0.00956459974875511,-6.452137332471613e-4,6.745851893396164,0.0012714919088240126,-0.0019167056420711756,-6.45213733247163e-4,1.734723475976807e-18,0.6720939573258339,0.3279060426741661,0.010165903856284336,0.6184633275854554,0.006407085273759243,-1.0775828468127027,1.6642278721703623,NA,0,0.09456555183838242
0.7057912320776266,0.89641853454015,-0.19062730246252335,0.2942087679223734,0.10358146545985003,0.08503804893436197,0.09092550553267768,0.10649502824004299,0.08677019028634889,0.08677019028634889,0,0.07933021426642088,0.17253185869771254,0.14019162841255028,0.08898417717988195,0.08898417717988194,-1.3877787807814457e-17,0.006746086642761319,0.015687546472582026,0.014929711426812155,7.578350457698706e-4,0.007721173986372541,0.009376742522720263,-0.001655568536347722,17.656115994826624,-1.1394182304515641e-4,-0.001541626713302567,-0.0016555685363477232,1.3010426069826053e-18,0.5077806916165204,0.49221930838347966,0.011216816557671672,0.3612466888548288,5.487206364808832e-4,15.443936445950134,1.851167538410797,NA,0,0.09676040208445466
0.7210156518667727,0.8940394011376239,-0.17302374927085118,0.27898434813322726,0.10596059886237608,0.1265782748181925,0.10220143891320661,0.13432579794706284,0.11977751914368938,0.11977751914368936,-1.3877787807814457e-17,0.07485619689681766,0.1745116731427028,0.16431990671236749,0.08541575083974694,0.08541575083974695,1.3877787807814457e-17,0.009475168262650114,0.01783534410233542,0.02207240258772569,-0.004237058485390268,0.01023088673138039,0.011807526469563876,-0.001576639738183486,13.352836788023062,4.88655773138737e-4,-0.0020652955113222215,-0.0015766397381834845,-1.5178830414797062e-18,0.5785923613258152,0.4214076386741848,0.013655256182492768,0.4436653610156364,0.0024292851914791613,-4.192563764696916,1.7511498586602614,NA,0,0.11468494101797978
0.7140049912892913,0.9059834018497755,-0.19197841056048426,0.2859950087107087,0.09401659815022445,0.1400323068410877,0.08243985291520928,0.07832995799433254,0.123561152478885,0.123561152478885,0,0.08485012408508322,0.10730187751044501,0.1090178293227761,0.08696096156464339,0.08696096156464338,-1.3877787807814457e-17,0.011881758611386739,0.008845950999486889,0.008539361991486366,3.0658900800052333e-4,0.01074499663159936,0.011013532786977405,-2.685361553780453e-4,2.438238125513797,2.640435414192773e-4,-5.325796967973229e-4,-2.685361553780456e-4,3.2526065174565133e-19,0.7702918870733149,0.22970811292668517,0.010363854805436813,0.27621457833129615,0.0012930515747053319,-1.4314349762090273,4.7792203788072705,NA,0,0.12528577503832053
0.7276810465436113,0.8989438015041606,-0.17126275496054932,0.2723189534563887,0.10105619849583936,0.11896245115148855,0.06748921248736366,0.09381265139078689,0.10494531266746313,0.10494531266746314,1.3877787807814457e-17,0.08767523788767882,0.07505405295652764,0.049424518909523055,0.0863997889180237,0.08639978891802372,1.3877787807814457e-17,0.01043006120440813,0.005065338928020939,0.004636645162616441,4.2869376540449755e-4,0.009067252862404814,0.008969145648518195,9.810721388661854e-5,1.0938300896343116,-1.2873616204507507e-4,2.2684337593169513e-4,9.810721388662006e-5,-1.5178830414797062e-18,0.8462074483082501,0.15379255169174985,0.0077477000662145344,0.2994650045050608,6.496532641852013e-4,-1.311151468974913,-5.946672469023237,NA,0,0.09615714788405762
0.7316839512525344,0.8864992339701179,-0.1548152827175835,0.2683160487474656,0.11350076602988213,0.10367683766541667,0.0539521673931093,0.06619599439115728,0.09033491061268059,0.09033491061268059,0,0.09694280321908705,0.13716337189657396,0.12576261404047567,0.10150786857413928,0.1015078685741393,2.7755575615628914e-17,0.01005072327217572,0.007400261200767262,0.008324981293640605,-9.247200928733431e-4,0.009169704234128601,0.00933956176182038,-1.6985752769177985e-4,1.8186884141196877,3.926361638611342e-4,-5.624936915529115e-4,-1.6985752769177725e-4,-2.6020852139652106e-18,0.7873980711593869,0.21260192884061305,0.008725492236471491,0.3563777246739477,0.0019999545156527306,-1.0850181026369983,3.4102792776609814,NA,0,0.09195588097978871
0.7342834634158694,0.894173266894592,-0.15988980347872261,0.26571653658413064,0.10582673310540802,0.07785558022600357,0.10614011875384187,0.11595611408776742,0.08537124984250118,0.08537124984250116,-1.3877787807814457e-17,0.09197413085951431,0.22133223433383556,0.18535718957514943,0.10566367635091307,0.10566367635091306,-1.3877787807814457e-17,0.007160699323849867,0.02349222963624646,0.02149329942136396,0.0019989302148825,0.009020640113030984,0.011500256995578634,-0.00247961688254765,21.561404092977735,-7.138797584125554e-4,-0.0017657371241350994,-0.0024796168825476548,4.7704895589362195e-18,0.45720570436100927,0.5427942956389908,0.015326464480048164,0.3732341809399731,0.0036588342616075326,3.7525844252108373,1.7110040143544003,NA,0,0.10838547525314474
0.7149218519897984,0.8970290964674518,-0.18210724447765336,0.2850781480102016,0.10297090353254823,0.10886920447102204,0.10400304504591874,0.13384013009151116,0.1074819687541912,0.10748196875419119,-1.3877787807814457e-17,0.09223158509094101,0.16649912088300875,0.1599562938415942,0.09987898035458607,0.09987898035458609,1.3877787807814457e-17,0.010041179295952125,0.01731641556930143,0.021408571176714956,-0.004092155607413526,0.010735189445672097,0.012115190179095185,-0.0013800007334230872,11.390665049602644,7.36559521279264e-5,-0.0014536566855510122,-0.0013800007334230859,-1.3010426069826053e-18,0.5925337029220161,0.407466297077984,0.013678797432626778,0.29232115318859436,3.6139766927376673e-4,-21.372716337527528,2.2418829318528695,NA,0,0.09649325486461355
0.7268641825968363,0.9052997899501578,-0.17843560735332153,0.2731358174031637,0.09470021004984219,0.10097857841679557,0.053907167032807415,0.05644100273172502,0.08812168999210938,0.08812168999210937,-1.3877787807814457e-17,0.09174270181432864,0.10543984436700882,0.07222269390087467,0.09303982409115008,0.09303982409115008,0,0.009264047609326878,0.005683963302205562,0.004076321263751807,0.0016076420384537552,0.008198826535480718,0.008286198355729059,-8.737182024834075e-5,1.054425883830455,1.2800269677889844e-4,-2.1537451702723914e-4,-8.73718202483407e-5,-5.421010862427522e-20,0.8126409849259629,0.18735901507403707,0.0074740054557662205,0.30390675225145924,6.447438318823381e-4,-1.1452209621049203,7.697944586725279,NA,0,0.10382225069264497
0.7254855059490267,0.8996488633001604,-0.17416335735113364,0.2745144940509733,0.10035113669983964,0.09388482333981148,0.06093447412685695,0.06637859785902589,0.08483947489681438,0.08483947489681437,-1.3877787807814457e-17,0.0837159653877974,0.09191160103000362,0.05628769305047816,0.0845384067404705,0.08453840674047051,1.3877787807814457e-17,0.007859658621155131,0.0056005850749207544,0.003736298141409976,0.0018642869335107784,0.007172194036474831,0.007239510189586663,-6.731615311183266e-5,0.9298440274130763,5.3781967280863085e-5,-1.2109812039269452e-4,-6.731615311183145e-5,-1.2197274440461925e-18,0.7876317958025992,0.21236820419740066,0.006730121848037942,0.2132976489184717,2.7004905643283195e-4,-1.8492815882782931,11.214700731285983,NA,0,0.10143177261236763
0.7278902021388143,0.9010717305993506,-0.17318152846053636,0.2721097978611857,0.09892826940064936,0.09406851439316931,0.04018626454651658,0.05507418992730436,0.07940662627909073,0.07940662627909073,0,0.0753875173590463,0.10726327434808738,0.06996237958971525,0.07854093083380777,0.07854093083380778,1.3877787807814457e-17,0.007091591761754747,0.004310510319077826,0.0038531213812901402,4.573889377876856e-4,0.006236670342332088,0.006334832252552436,-9.816191022034813e-5,1.5495581620302046,3.401858786833841e-4,-4.3834778890373114e-4,-9.816191022034705e-5,-1.0842021724855044e-18,0.8148440171986837,0.18515598280131626,0.005701051040416287,0.43247695379870366,0.001717537502134699,-0.745816380364322,3.3650424171876008,NA,0,0.10337210835679686
0.7325982767335257,0.9057349135456463,-0.17313663681212055,0.26740172326647427,0.09426508645435372,0.09107719773695723,0.03217660361822781,0.05005220273075739,0.07532707736818982,0.07532707736818983,1.3877787807814457e-17,0.08825466974541801,0.14365288613392677,0.12188221854902119,0.0934767874026978,0.0934767874026978,0,0.008037988007613293,0.004622261975745775,0.006100473512090088,-0.0014782115363443128,0.0070413331968128485,0.007124616980485762,-8.328378367291386e-5,1.1689580492681517,6.392129314230715e-4,-7.224967150959864e-4,-8.328378367291494e-5,1.0842021724855044e-18,0.8265168750700692,0.17348312492993087,0.006330124991679534,0.5456882905072535,0.0032629878584010986,-0.5462865714625479,2.5930958702079203,NA,0,0.10829653671083353
0.7295784410364906,0.9038868477241474,-0.1743084066876568,0.2704215589635094,0.0961131522758526,0.09195496847741004,0.06258996774891136,0.07638300356825586,0.08401403920144485,0.08401403920144483,-1.3877787807814457e-17,0.08510561100031075,0.1570196133974313,0.12136719223249925,0.09201749246347123,0.09201749246347123,0,0.007825883776784295,0.009827852538491756,0.009270390677364185,5.574618611275707e-4,0.007730761219044727,0.008367259290321474,-6.364980712767468e-4,7.607007852774362,4.166359879497193e-4,-0.0010531340592264665,-6.364980712767472e-4,4.336808689942018e-19,0.6823735093525092,0.31762649064749077,0.008826868157638026,0.37490623300671516,0.002111754732780701,-2.1314478527551306,2.183435884020806,NA,0,0.11657413547286008
0.7239857087495245,0.9006375377378192,-0.17665182898829468,0.2760142912504755,0.09936246226218082,0.11397653191707793,0.09332278702426663,0.10179616261016038,0.1082758031588205,0.10827580315882049,-1.3877787807814457e-17,0.08774776393066237,0.08117457150139482,0.05192326404212119,0.08709463534596722,0.08709463534596722,0,0.01000118581629536,0.0075754372480107725,0.005285589029682062,0.0022898482183287107,0.009430241592909196,0.009331644544468434,9.859704844076243e-5,1.0565881283938134,-2.7129183149768325e-5,1.2572623159053152e-4,9.859704844076319e-5,-7.589415207398531e-19,0.7759313556192412,0.22406864438075885,0.008788311532153066,0.11006158532314496,1.3576103956545072e-4,-4.5184438710070625,-12.34933746043397,NA,0,0.10752769319126683
0.7280182238080494,0.9026999486917155,-0.17468172488366618,0.27198177619195063,0.09730005130828445,0.10727648797466986,0.03445693022993839,0.050863467322285534,0.08747089531774548,0.08747089531774548,0,0.08230519621077523,0.12212203791096456,0.08898681901649715,0.08617937695113749,0.08617937695113749,0,0.008829412391558072,0.004207950539835997,0.00452617816115974,-3.182276213237424e-4,0.007538187259841475,0.007572458988523361,-3.427172868188631e-5,0.45258387973877084,5.741123666770329e-4,-6.083840953589186e-4,-3.427172868188566e-5,-6.505213034913027e-19,0.8488620587200237,0.15113794127997623,0.006518681465697035,0.550511454079544,0.002899444803399769,-0.47318236057855434,3.06709504562196,NA,0,0.10142678576077858
0.7191746587115876,0.8982611031422556,-0.179086444430668,0.2808253412884124,0.1017388968577444,0.07724025174511728,0.047488176226590274,0.047323050448639006,0.06888511498358832,0.06888511498358832,0,0.10065934543723445,0.1044089882180867,0.079366891242256,0.10104082995736896,0.10104082995736896,0,0.007774953182070712,0.0049581924321404885,0.003755883398208926,0.0012023090339315624,0.006960209189650556,0.006983935383143752,-2.3726193493196247e-5,0.3397252722363552,2.253086339925046e-5,-4.625705689244681e-5,-2.372619349319635e-5,1.0164395367051604e-19,0.8006301597105118,0.19936984028948831,0.0063665728071056,0.236960339557974,1.115596551834155e-4,-1.5961298631760585,27.8450493341011,NA,0,0.09842076027500575
0.7211172824296292,0.8906415528349204,-0.16952427040529117,0.27888271757037075,0.10935844716507959,0.10240154753775858,0.05908555311640672,0.08024015141663952,0.09032146529926896,0.09032146529926896,0,0.07928117898965306,0.11506579941744352,0.0923482264975333,0.08319452951202799,0.08319452951202802,2.7755575615628914e-17,0.008118515419158505,0.00679872640336116,0.007410035677220194,-6.113092738590335e-4,0.0075142518104096435,0.007750449071813416,-2.3619726140377238e-4,3.0475300103934235,3.1172541364350004e-4,-5.479226750472714e-4,-2.3619726140377135e-4,-1.0299920638612292e-18,0.7553629115140854,0.24463708848591456,0.007458620911259832,0.3245074249287622,0.0015500464188203656,-1.3640585632562905,3.2155098486969846,NA,0,0.09928858869660931
0.7351539248413331,0.9036914473692191,-0.168537522527886,0.26484607515866687,0.09630855263078086,0.0992259529902104,0.08743253964800914,0.08528365903192331,0.09610251375380455,0.09610251375380455,0,0.0948618075170805,0.09875719782173385,0.10102630647281982,0.09523696691925364,0.09523696691925362,-1.3877787807814457e-17,0.009412753253256217,0.008634592614075027,0.008615893074482552,1.869953959247536e-5,0.0091525119232282,0.00920666046212612,-5.4148538897919735e-5,0.5881452793949898,8.944628771062775e-6,-6.309316766898123e-5,-5.414853889791845e-5,-1.2874900798265365e-18,0.7516104809296205,0.24838951907037943,0.009023672933665622,0.06560042765247204,4.593994799198037e-5,-7.413675507763526,25.352324182703963,NA,0,0.08878746293378895
0.7044438014976122,0.8913067329730974,-0.18686293147548516,0.2955561985023878,0.10869326702690263,0.08774188550055852,0.07635726218573899,0.10554472429719405,0.0843770895122488,0.0843770895122488,0,0.09652249246122355,0.15617155498761362,0.1470044759015051,0.10300594394230887,0.10300594394230887,0,0.008469065481761198,0.011924832370143766,0.015515546879477862,-0.003590714509334096,0.008691341752313878,0.009490438806201975,-7.990970538880975e-4,8.42002219503159,1.4138675014631469e-4,-9.404838040344125e-4,-7.990970538880978e-4,3.2526065174565133e-19,0.6286306465835186,0.37136935341648136,0.010196948925952482,0.2534005773003911,6.790821079450683e-4,-6.707052141667581,2.6181728324484537,NA,0,0.10506038803630177
0.7198976576196002,0.8981732837958383,-0.17827562617623804,0.28010234238039977,0.10182671620416173,0.08272976726209931,0.06624726654232757,0.08833639720918014,0.07811298020220463,0.07811298020220461,-1.3877787807814457e-17,0.0979159144927712,0.15410408264497047,0.14143042222591945,0.10363737114523693,0.10363737114523691,-1.3877787807814457e-17,0.008100560817242579,0.010208974238242236,0.01249345395521088,-0.002284479716968645,0.008095423920476425,0.008691132355170855,-5.957084346944301e-4,6.854209674301058,1.8674779298899656e-4,-7.82456227683427e-4,-5.957084346944304e-4,3.2526065174565133e-19,0.6709798584839761,0.32902014151602377,0.009154767527742406,0.25722794242990865,9.261215220112799e-4,-4.019248515054517,2.7426429391245186,NA,0,0.10840448568281635
0.7342301079599064,0.900153759216826,-0.16592365125691966,0.2657698920400936,0.09984624078317395,0.10097888419783867,0.09859438034281416,0.10679657210918864,0.1003451548657196,0.10034515486571963,2.7755575615628914e-17,0.08642665514092959,0.12513448099873756,0.11320802807381308,0.09029148604172145,0.09029148604172146,1.3877787807814457e-17,0.008727267201082467,0.012337556613590182,0.01209022933352403,2.4732728006615114e-4,0.009060313149912498,0.009686773428478136,-6.264602785656381e-4,6.4671717903910935,1.8010873531180284e-5,-6.444711520968156e-4,-6.264602785656353e-4,-2.8189256484623115e-18,0.66150224185149,0.33849775814851,0.010532411907336324,0.18467305275664206,9.229895997756034e-5,-41.34796433021531,3.2327953902245845,NA,0,0.11087230527060095
0.7335117326200331,0.903562332198504,-0.1700505995784709,0.2664882673799669,0.09643766780149599,0.06948357889904497,0.05434617626555886,0.07082109544218197,0.0654496386986143,0.06544963869861431,1.3877787807814457e-17,0.08968328971566211,0.09745556052058117,0.10786132031461095,0.09043282938561018,0.09043282938561016,-1.3877787807814457e-17,0.006231515936884116,0.005296337070110344,0.007638856860520823,-0.0023425197904104796,0.005918796009781616,0.005982301740987213,-6.35057312055971e-5,1.0615601478356262,2.2997702139622506e-5,-8.650343334521942e-5,-6.350573120559691e-5,-1.8973538018496328e-19,0.7640687898432416,0.2359312101567584,0.00576392650349723,0.1266825918939607,1.1765199255054894e-4,-3.590191632039788,12.53887865807528,NA,0,0.0834956784481925
0.7140496051776293,0.903353902795947,-0.18930429761831769,0.2859503948223707,0.09664609720405304,0.06238870196278807,0.08793778695035942,0.10101685483050321,0.06969447290233441,0.0696944729023344,-1.3877787807814457e-17,0.08039768857508316,0.11566799781873592,0.07859386904782563,0.08380642631066222,0.08380642631066222,0,0.005015907431007914,0.010171587749158637,0.007939305460171782,0.0022322822889868556,0.005840844707549934,0.006490176253561039,-6.493315460111048e-4,10.004836858703623,-1.839940175184287e-4,-4.6533752849267716e-4,-6.493315460111059e-4,1.0842021724855044e-18,0.5518504553329467,0.44814954466705326,0.007593747590083275,0.21464543624955268,9.011241284040079e-4,3.4419153168552916,3.279472176432689,NA,0,0.09316471526209781
0.7332273164810265,0.8896581521165159,-0.15643083563548943,0.26677268351897354,0.11034184788348411,0.08460035793455879,0.07798037933614506,0.0971823590939084,0.0828343284790218,0.08283432847902178,-1.3877787807814457e-17,0.08529269999093499,0.12447613785509253,0.10818875904611906,0.0896162729312938,0.08961627293129382,1.3877787807814457e-17,0.007215792948438039,0.0097066964482384,0.010514038831544274,-8.07342383305874e-4,0.00742330378905646,0.007880297959466584,-4.56994170410124e-4,5.799199126235296,5.073867438268364e-5,-5.077328447928082e-4,-4.5699417041012455e-4,5.421010862427522e-19,0.6713980267091413,0.3286019732908588,0.00846124469833822,0.19497760189445776,2.5939352007299727e-4,-11.779551576621495,3.176753869495336,NA,0,0.09989794216656778
0.722659628125077,0.8954036460868328,-0.17274401796175576,0.277340371874923,0.10459635391316724,0.09212623594211221,0.09089022031479828,0.11001323456460126,0.09178343890838975,0.09178343890838975,0,0.1008466754960554,0.18919124976196644,0.16799770607187142,0.11008719585228073,0.11008719585228072,-1.3877787807814457e-17,0.009290624620727226,0.017195634372497156,0.018481971044399727,-0.0012863366719025708,0.010104181415103745,0.011483002964957991,-0.001378821549854246,12.007499728615548,2.188521062709024e-5,-0.0014007067604813368,-0.0013788215498542465,4.336808689942018e-19,0.5846867194890586,0.4153132805109414,0.013243129496612192,0.30618557511190037,1.0919527438106212e-4,-73.53484721897735,2.141515212835979,NA,0,0.0983672147663335
0.7172569088899557,0.8902734771956567,-0.173016568305701,0.28274309111004425,0.10972652280434325,0.09415381266183427,0.12114873487567042,0.14304049790003187,0.1017864404128495,0.10178644041284951,1.3877787807814457e-17,0.09026152677217913,0.21011054333710394,0.2054320838567255,0.10341214262136847,0.10341214262136847,0,0.008498466882278894,0.025454626509329864,0.02938510755950712,-0.003930481050177254,0.010525953892895016,0.013292703868586619,-0.002766749975691603,20.814049594755506,-6.561200313705996e-4,-0.0021106299443210044,-0.002766749975691604,1.3010426069826053e-18,0.45856615377493903,0.541433846225061,0.016976546695804378,0.3685773832503145,0.003235314879574905,4.487834190297318,1.7531269705770387,NA,0,0.09968190037658106
0.7198175866019756,0.8980840021487267,-0.17826641554675116,0.2801824133980244,0.10191599785127325,0.1094925985129997,0.020702850046887433,0.04195521763082743,0.08461527250276081,0.08461527250276082,1.3877787807814457e-17,0.08416217533123531,0.16892177121746568,0.1442790035374481,0.09280053412345116,0.09280053412345116,0,0.009215135273523635,0.0034971620991698176,0.006053256992972556,-0.002556094893802738,0.007852342483257573,0.00761305974978802,2.3928273346955284e-4,3.1430560291637732,0.0015178016760877637,-0.0012785189426182094,2.3928273346955436e-4,-1.5178830414797062e-18,0.8712944139159312,0.1287055860840687,0.006356148686346727,0.8593125510479654,0.0075257831988277185,-0.23316712125599656,1.9929515879736266,NA,0,0.09977092061856337
0.7236083310685244,0.9062237389794938,-0.18261540791096942,0.2763916689314756,0.09377626102050618,0.07825894471320902,0.05985980461686663,0.07262063126019518,0.07317357567507692,0.07317357567507692,0,0.09344377029757472,0.17257174183132723,0.14727160643777948,0.10086409561014707,0.10086409561014709,1.3877787807814457e-17,0.0073128108535117035,0.010330110748415599,0.01069495702621457,-3.648462777989716e-4,0.0073805865330272905,0.008146767407130957,-7.661808741036662e-4,9.404722582763558,2.9117632842246563e-4,-0.0010573572025261316,-7.66180874103666e-4,-2.168404344971009e-19,0.6495350355157543,0.3504649644842458,0.008821460800963651,0.3446263734561848,0.0014558866337889048,-3.253402295076079,2.1809195722616965,NA,0,0.09434069225380493
0.738516213960477,0.8947614440920895,-0.1562452301316125,0.26148378603952305,0.10523855590791054,0.1345933333853593,0.006581600319582554,0.018383534492153727,0.1011203407658392,0.1011203407658392,0,0.09047416088844477,0.11757471663401277,0.08373279201597839,0.09332618423941019,0.09332618423941018,-1.3877787807814457e-17,0.012177218899219083,7.738297925732467e-4,0.0015393046701500728,-7.654748775768261e-4,0.009437175552664651,0.009195417541931476,2.4175801073317467e-4,2.629114008480293,6.699351630426116e-4,-4.2817715230943803e-4,2.4175801073317358e-4,1.0842021724855044e-18,0.9779951325766845,0.022004867423315446,0.006475524345896165,0.946419238847934,0.003469189108035853,-0.051414039650574096,4.3384614595308015,NA,0,0.10037864043560982
0.7118232815672015,0.902211551468247,-0.19038826990104551,0.28817671843279846,0.09778844853175295,0.10498093733415534,0.060432305303782324,0.08023204414438724,0.09214305874497218,0.0921430587449722,1.3877787807814457e-17,0.09254639029851182,0.12897622766847466,0.10881439573141195,0.09610880757518456,0.09610880757518456,0,0.00971560680043035,0.007794330767391398,0.008730401401867467,-9.360706344760687e-4,0.008855759502309457,0.0091619397780256,-3.0618027571614227e-4,3.3418717338712325,3.3290681437573953e-4,-6.390870900918811e-4,-3.0618027571614157e-4,-7.047314121155779e-19,0.7548396172267033,0.24516038277329666,0.008754968783910874,0.310710079504685,0.0016228994199208066,-1.3565468242117942,3.54040086313474,NA,0,0.11194805343966756
0.7500824771306668,0.89204511448743,-0.14196263735676318,0.24991752286933322,0.10795488551257004,0.09048209040314802,0.05208193549537441,0.0675847463767728,0.08088521881079858,0.08088521881079856,-1.3877787807814457e-17,0.08653722147982715,0.1812775744215552,0.17092750579858207,0.09676490543507188,0.09676490543507188,0,0.007830068697174963,0.009441286937781372,0.01155209212821153,-0.002110805190430158,0.007826850549322022,0.008232740368669202,-4.0588981934717994e-4,4.9301909348659665,6.819832404613216e-4,-0.0010878730598085026,-4.05889819347181e-4,1.0842021724855044e-18,0.7133951833136303,0.2866048166863698,0.008635677817478166,0.4930973579669345,0.003638044228979502,-1.3562949321548468,1.9134145988779838,NA,0,0.11248455222278035
0.7105489430694507,0.8974384550364735,-0.18688951196702275,0.2894510569305493,0.10256154496352654,0.11255726650384441,0.10785220860504052,0.12739020255995168,0.11119538252211619,0.1111953825221162,1.3877787807814457e-17,0.09035442726972914,0.18224231621169484,0.16148354767682432,0.0997785911230541,0.09977859112305408,-1.3877787807814457e-17,0.01017004735000113,0.01965523630472947,0.020571421848650264,-9.161855439207937e-4,0.011094918607445827,0.012915545318133222,-0.0018206267106873949,14.096398300203893,8.891855237533389e-5,-0.0019095452630627273,-0.0018206267106873934,-1.5178830414797062e-18,0.5595053261408899,0.44049467385911006,0.0149126418273653,0.34294019223047056,4.323378376708104e-4,-22.9226102897604,1.9833116018890689,NA,0,0.09005816501572794
0.7107201501474679,0.885300128720144,-0.17457997857267604,0.2892798498525321,0.11469987127985604,0.10383905753612448,0.10422109000097751,0.1206648524932091,0.10394957183019594,0.10394957183019596,1.3877787807814457e-17,0.08925307107459482,0.11574278209682429,0.11579873175435797,0.09229143751908511,0.09229143751908513,1.3877787807814457e-17,0.009267954782590659,0.012062838909876653,0.013972836886040292,-0.0019099979761636396,0.00959365541370218,0.010076458443287178,-4.8280302958499804e-4,4.791396027704912,-2.080627350372594e-6,-4.807224022346226e-4,-4.828030295849952e-4,-2.8189256484623115e-18,0.6536941775441857,0.34630582245581426,0.010665396846233657,0.12910067394956468,1.0119929595066945e-5,272.8068936263583,4.369348612361079,NA,0,0.10915023891839383
0.7247202188850852,0.9001132353741577,-0.17539301648907246,0.2752797811149148,0.09988676462584234,0.10193150793250638,0.018722392992230438,0.03863483949464396,0.07902572098498142,0.07902572098498142,0,0.09125924602660788,0.12087969466893743,0.09147081995465292,0.09421793680825612,0.0942179368082561,-1.3877787807814457e-17,0.009302192560275733,0.002263157148372669,0.0035339604473914915,-0.0012708032990188223,0.007445640385989859,0.007364488432826923,8.115195316293553e-5,1.1019360530353177,4.917079464682305e-4,-4.1055599330529473e-4,8.115195316293574e-5,-2.168404344971009e-19,0.9154046597920259,0.08459534020797405,0.0057826748543242015,0.7074392575724008,0.0024646913156621394,-0.22500411169700094,4.080954212698605,NA,0,0.08891511085743121
0.7134574211164681,0.8923914196579525,-0.1789339985414844,0.28654257888353185,0.10760858034204746,0.1232237370644155,0.06796350623291911,0.08016907884665994,0.10738932801225928,0.10738932801225927,-1.3877787807814457e-17,0.09627946882909884,0.1930665423374993,0.190012504402246,0.1066945884047992,0.1066945884047992,0,0.011863915951698464,0.013121479153522773,0.01523312744727498,-0.0021116482937522073,0.011457860151335977,0.012224261354658233,-7.664012033222565e-4,6.269509306836016,0.0010934206665952203,-0.0018598218699174775,-7.664012033222571e-4,6.505213034913027e-19,0.692426203405397,0.307573796594603,0.012492697552610618,0.47826779634867045,0.005348476023579218,-1.2298809688319705,1.9947554496597364,NA,0,0.09679284882327867
0.7420015637032379,0.8942639178623915,-0.15226235415915357,0.2579984362967621,0.10573608213760854,0.11137632459753286,0.09017508906652955,0.10766484519880455,0.10590643898297465,0.10590643898297465,0,0.08853904622056903,0.10554274967491867,0.07700055339470664,0.09033695120566168,0.0903369512056617,1.3877787807814457e-17,0.009861153551418061,0.009517326852262224,0.008290252661463375,0.0012270741907988488,0.009567264810770366,0.009772446800678779,-2.0518198990841265e-4,2.099596898231884,6.901231362341734e-5,-2.7419430353182783e-4,-2.0518198990841048e-4,-2.168404344971009e-18,0.7487368828205555,0.25126311717944444,0.009689240201840144,0.13566052827866304,3.6049952183500123e-4,-4.2532940561253305,6.207044833396003,NA,0,0.10236939878753051
0.7333225728577033,0.898436126172085,-0.1651135533143817,0.2666774271422967,0.10156387382791499,0.09440930027055829,0.02277562359377627,0.027898204913665462,0.0753062156776509,0.07530621567765092,1.3877787807814457e-17,0.09804510007458116,0.1300472244530583,0.10051574005282737,0.10129535979718204,0.10129535979718204,0,0.009256369292998069,0.0029619066335581927,0.002804208713042509,1.576979205156837e-4,0.007628170212031839,0.007577778185735384,5.039202629645526e-5,0.6649973786685204,4.483089004119917e-4,-3.9791687411553517e-4,5.039202629645651e-5,-1.2468324983583301e-18,0.8957644812090331,0.10423551879096697,0.006109137963278131,0.6257754676158669,0.0022924298306979955,-0.3179457575037235,4.0637059876100246,NA,0,0.10861095857773254
0.7344421817273785,0.8964139370285311,-0.1619717553011526,0.2655578182726215,0.10358606297146888,0.10584467398598219,0.07648903429511993,0.09172727800806886,0.09804905435567962,0.09804905435567962,0,0.08595475942340745,0.20610601353635788,0.1815615194492315,0.09840075479805249,0.09840075479805249,0,0.009097853488714091,0.01576484993781293,0.01665414397008706,-8.892940322741301e-4,0.009648100955834151,0.010868326520168094,-0.0012202255643339426,11.227354662832397,6.87917821825201e-4,-0.0019081433861591424,-0.0012202255643339413,-1.3010426069826053e-18,0.6148000203055985,0.3851999796944014,0.012431351713263511,0.4878669290820511,0.0035271169241450047,-2.6055993022331996,1.7153879504462275,NA,0,0.09779295385090424
0.734091907911395,0.8865741151000163,-0.15248220718862127,0.265908092088605,0.11342588489998373,0.08232517672273171,0.03403538052050342,0.031489560621611935,0.06948452914724963,0.06948452914724962,-1.3877787807814457e-17,0.084405044045818,0.19859715030185904,0.19131142788863853,0.09735738474650243,0.09735738474650242,-1.3877787807814457e-17,0.006948660167361921,0.006759329580811383,0.006024312806106423,7.350167747049597e-4,0.006764832038118345,0.00689831563231825,-1.3348359419990477e-4,1.9350172029609818,0.001076399399399415,-0.0012098829935993228,-1.334835941999078e-4,3.0357660829594124e-18,0.7394493774377205,0.2605506225622795,0.006853994874086652,0.672806519114136,0.005514313539007419,-0.7048151617366505,1.7391495508154073,NA,0,0.10676646628696877
0.715683956548526,0.9057757885230936,-0.19009183197456758,0.284316043451474,0.0942242114769064,0.1022146871230018,0.07870345211961476,0.09443181965552863,0.095530065810181,0.095530065810181,0,0.09398623169585861,0.1596578710112694,0.12970647485265116,0.10017409012674898,0.10017409012674901,2.7755575615628914e-17,0.009606773266662143,0.01256562560665507,0.012248418441439915,3.172071652151557e-4,0.009569637422283334,0.010448022457126067,-8.783850348427335e-4,8.407189383897538,3.141781285806779e-4,-0.0011925631634234117,-8.783850348427338e-4,3.2526065174565133e-19,0.6580588364317689,0.3419411635682312,0.011086199436658607,0.30222899953290977,0.0015440213450022952,-3.3474826868208614,2.4311540365919173,NA,0,0.08672720691374979
0.7316222991673255,0.8988008487723652,-0.16717854960503975,0.26837770083267454,0.10119915122763479,0.08977280616389308,0.10124079820175534,0.12381706532168095,0.09285055950018195,0.09285055950018198,2.7755575615628914e-17,0.06854926854673155,0.12643030892559556,0.08673031787186375,0.07440678070524505,0.07440678070524503,-1.3877787807814457e-17,0.006153860197922383,0.012799905392521807,0.010738693433310707,0.0020612119592110997,0.006908711219089345,0.007937510526879021,-0.001028799307789676,12.961233932299344,-1.3033380470514337e-4,-8.984655030845324e-4,-0.0010287993077896756,-4.336808689942018e-19,0.5672183150512989,0.43278168494870106,0.009476882795222095,0.2870989366399542,6.637793102079969e-4,8.82811898259981,2.184312999525198,NA,0,0.09836702100524859
0.7355805669225266,0.8948304382000226,-0.159249871277496,0.2644194330774734,0.10516956179997738,0.09438641818663443,0.05017953766047128,0.05974113265783616,0.08269725989978279,0.08269725989978277,-1.3877787807814457e-17,0.09145915318715761,0.10642833635533981,0.06164043167458557,0.09303345562145894,0.09303345562145893,-1.3877787807814457e-17,0.008632501879718518,0.005340524712284078,0.003682469205757703,0.0016580555065263754,0.007693611858902698,0.0077620391434015164,-6.842728449881885e-5,0.8815632494843658,1.2870979228249757e-4,-1.9713707678131842e-4,-6.842728449882085e-5,2.0057740190981832e-18,0.8180711935781918,0.18192880642180823,0.006986513296001298,0.3073767113288307,6.61740891890083e-4,-1.1351069576323827,7.1098292511751024,NA,0,0.10398000753176517
0.7087976013342218,0.8860799972127968,-0.17728239587857508,0.29120239866577824,0.11392000278720316,0.1104225681480877,0.08075784160420303,0.08956234256965483,0.1017841286227441,0.10178412862274411,1.3877787807814457e-17,0.0928360843102566,0.16978850320251934,0.1387160831807587,0.1016025040849452,0.1016025040849452,0,0.010251198846350925,0.013711753047843776,0.012423737361755845,0.0012880156860879313,0.010341522344174944,0.01125892053053858,-9.173981863636362e-4,8.148189552233669,4.711723669295471e-4,-0.0013885705532931823,-9.173981863636353e-4,-8.673617379884035e-19,0.64535717552898475,0.3546428244710152,0.01198147594709735,0.350225168593239,0.0022827724633294384,-2.7223524708624405,2.2064089166609797,NA,0,0.12101299187241438
0.7356907252118554,0.89446607806656,-0.15877535285470457,0.2643092747881446,0.10553392193344002,0.09944225747424026,0.07112418520590477,0.06699261364064615,0.09195752832959826,0.09195752832959823,-2.7755575615628914e-17,0.10194511654764034,0.085151809609438,0.07178650762250706,0.1001728530042198,0.1001728530042198,0,0.010137652527971882,0.006056353077279609,0.004809165769765916,0.0012471873075136936,0.009211647967992224,0.009058927229966155,1.5272073802606936e-4,1.6858589781015378,-9.24714346668167e-5,2.4519217269288406e-4,1.5272073802606736e-4,2.0057740190981832e-18,0.8232958220017954,0.1767041779982045,0.008097002802625746,0.19944458664141934,4.755540795003538e-4,-2.5116181826202175,-5.0705801973838724,NA,0,0.08513533938854828
0.7283038759395493,0.8995902721052585,-0.1712863961657093,0.27169612406045074,0.10040972789474145,0.11774230620715813,0.07832346071722496,0.08908589525425958,0.1070323586726055,0.10703235867260551,1.3877787807814457e-17,0.0857757155472538,0.10876969070907291,0.08772098538845588,0.08808453433647051,0.0880845343364705,-1.3877787807814457e-17,0.010099430565102851,0.00851921859747678,0.007814702515916415,7.045160815603649e-4,0.009427895472610547,0.009670093098304909,-2.421976256943622e-4,2.504604901237378,1.7935522059404357e-4,-4.215528462884069e-4,-2.4219762569436336e-4,1.1655173354219173e-18,0.7606394634024891,0.239360536597511,0.009309324581289816,0.2285853754688283,9.063959541031087e-4,-1.9869547102090368,4.730356101701028,NA,0,0.08749639744744188
0.7166627129477778,0.8985499601488004,-0.18188724720102256,0.28333728705222216,0.1014500398511996,0.08396447544935444,0.09956552076592287,0.11770391072109401,0.08838483330452972,0.08838483330452972,0,0.09319700474059332,0.10217761700913065,0.10375503458175095,0.0941080882131246,0.09410808821312461,1.3877787807814457e-17,0.007825237616494918,0.010173367648135112,0.012212373327274435,-0.002039005679139323,0.008317727689324995,0.0084905504093057,-1.7282271998070482e-4,2.0354713375388473,-2.8449732370115977e-5,-1.443729876105866e-4,-1.7282271998070257e-4,-2.2497195079074217e-18,0.6605055914339527,0.3394944085660472,0.008999302632315015,0.09273013646070095,1.401069389719813e-4,6.381977537119485,11.377578048559077,NA,0,0.10428655751839308
0.7300000907249639,0.9030743488402153,-0.17307425811525146,0.26999990927503614,0.09692565115978469,0.08983275688903995,0.07038135642857524,0.08369828250732599,0.08458088052944208,0.08458088052944207,-1.3877787807814457e-17,0.0992202358992297,0.11126726274609378,0.09716645363192938,0.10038790182090139,0.1003879018209014,1.3877787807814457e-17,0.008913227330008695,0.007831140878164757,0.008132665286320217,-3.0152440815546e-4,0.008490897130515021,0.008621064086183086,-1.3016695566806478e-4,1.5098711060121033,4.6186737455477714e-5,-1.7635369312354117e-4,-1.3016695566806346e-4,-1.328147661294743e-18,0.7547394027596598,0.2452605972403402,0.008372184104086727,0.13153986622287026,2.3433154355632278e-4,-3.618318206528444,9.236076598854543,NA,0,0.09598807803468715
0.7320287132472028,0.9041375946239357,-0.17210888137673297,0.26797128675279724,0.09586240537606427,0.09327984377384638,0.08696084490883439,0.09001392506591303,0.09158653351699965,0.09158653351699965,0,0.07882779696580455,0.1537914740313096,0.148102280268117,0.08601399536513836,0.08601399536513837,1.3877787807814457e-17,0.0073530445860067305,0.013373836521537747,0.013331267558145135,4.2568963392611986e-5,0.007877723669440296,0.008966443948241842,-0.0010887202788015457,12.142163438327456,9.292135547734949e-5,-0.0011816416342788928,-0.0010887202788015433,-2.3852447794681098e-18,0.6003093085525011,0.3996906914474989,0.010363440553772238,0.3322807584924541,4.736953902940514e-4,-13.761807331590564,2.051546562969729,NA,0,0.10854315958621556
0.7146017106953158,0.8995957477783137,-0.184994037082998,0.28539828930468425,0.10040425222168625,0.10459606504564975,0.08695599180543352,0.0988898148793104,0.09956161831968272,0.0995616183196827,-1.3877787807814457e-17,0.10223226189729295,0.1470558482723459,0.11308757075091243,0.10673274056917431,0.10673274056917431,0,0.010693092315173154,0.012787387137311186,0.011183208936708646,0.0016041782006025393,0.010626484378761849,0.011290800474711007,-6.643160959491582e-4,5.88369352055317,1.612584209912556e-4,-8.255745169404163e-4,-6.643160959491607e-4,2.4936649967166602e-18,0.6767723934330929,0.323227606566907,0.01174023972624217,0.20628262360369443,7.906913465450925e-4,-4.92945752669492,3.280769348572059,NA,0,0.09927468676467402
0.7299323288341442,0.8944519108400231,-0.1645195820058789,0.27006767116585584,0.10554808915997693,0.10220579859152189,0.03167934394496216,0.04395373949651197,0.08315888322954114,0.08315888322954115,1.3877787807814457e-17,0.10630695334850916,0.11780799183168515,0.08062971212819563,0.10752086598376374,0.10752086598376374,0,0.01086518706281604,0.003732079892701247,0.0035439773625614624,1.881025301397844e-4,0.008941315139082952,0.00893876542120667,2.5497178762819844e-6,0.028524273276407233,1.5989846979300683e-4,-1.573487519167243e-4,2.5497178762825265e-6,-5.421010862427522e-19,0.8872423564404623,0.11275764355953773,0.007298633477758644,0.5236008438295172,8.111274689720496e-4,-0.449183843193619,10.243248207891632,NA,0,0.09033850046037392
0.7311088148589995,0.9022051966931499,-0.17109638183415043,0.2688911851410005,0.09779480330685009,0.09566691475713283,0.08020069332620268,0.09270327351183548,0.0915081841469169,0.09150818414691689,-1.3877787807814457e-17,0.0916749643048961,0.18852996028240732,0.16689902717212657,0.10114687958580257,0.10114687958580257,0,0.008770260995519691,0.01512023352741052,0.015472086164796912,-3.5185263738639165e-4,0.009255767283023651,0.010477712635232617,-0.0012219453522089654,11.66232931508373,2.944861244535848e-4,-0.001516431476662551,-0.001221945352208966,6.505213034913027e-19,0.6119670719807021,0.3880329280192979,0.011945247261465106,0.37671986819802833,0.0014979808144800378,-5.185538929748747,1.9465176615791935,NA,0,0.1006168851461498
0.7200525920230777,0.8875267648363981,-0.16747417281332044,0.2799474079769223,0.11247323516360186,0.12596646531570008,0.08046440936940479,0.08627203612138691,0.11322828269591381,0.1132282826959138,-1.3877787807814457e-17,0.07845803299321398,0.15024910818564396,0.13307267738683237,0.08653260747597998,0.08653260747597999,1.3877787807814457e-17,0.009883081091777742,0.012089705748437643,0.01148045083028647,6.092549181511732e-4,0.009797938541704805,0.010500819944787647,-7.028814030828421e-4,6.693585898801506,6.584793296806899e-4,-0.0013613607327635309,-7.02881403082841e-4,-1.0842021724855044e-18,0.6776935700950867,0.3223064299049133,0.010986393420107692,0.41106210694224893,0.003266641519850641,-1.768368652712627,2.09286610881525,NA,0,0.12895866399965664
0.7317744374299181,0.9041077809376128,-0.1723333435076947,0.2682255625700819,0.09589221906238721,0.08731711735488454,0.038325228439717564,0.04178726504433204,0.07417624038924292,0.07417624038924292,0,0.10070260807839139,0.16829769111453285,0.12123515101817735,0.10718445058843333,0.10718445058843332,-1.3877787807814457e-17,0.008793061447523844,0.006450047457841497,0.005066085388286199,0.001383962069555298,0.00795053957283656,0.008164605202031725,-2.1406562919516411e-4,2.621873610519402,6.500049882828871e-4,-8.640706174780526e-4,-2.1406562919516552e-4,1.4094628242311558e-18,0.7881014984591364,0.21189850154086357,0.00762155445268267,0.4763117800423258,0.0033116107993181303,-0.7822770113248846,2.4897919131861723,NA,0,0.09436065651173756
0.7297620788404141,0.9014085506206891,-0.17164647178027503,0.2702379211595859,0.09859144937931086,0.10112243522272142,0.0799228879906278,0.08306194929506115,0.09539351364919599,0.09539351364919599,0,0.09079625062309098,0.15070211188399937,0.1274815364625169,0.09670245631111986,0.09670245631111984,-1.3877787807814457e-17,0.009181537972099496,0.01204454800805594,0.010588864917706067,0.0014556830903498727,0.009224787086025591,0.009955231852475398,-7.304447664498066e-4,7.337295376683562,2.5045141251376013e-4,-9.808961789635677e-4,-7.304447664498075e-4,8.673617379884035e-19,0.6730469301732506,0.32695306982674943,0.010613042990077717,0.2860263103067722,0.001269977135279875,-3.7700280631292893,2.515648864935694,NA,0,0.10167696887810304
0.7131755027397457,0.8987042707570118,-0.18552876801726603,0.2868244972602543,0.10129572924298824,0.07895650217864544,0.08269892398176792,0.09675350579771504,0.08002992043086185,0.08002992043086186,1.3877787807814457e-17,0.0963849305401488,0.11194095955306486,0.11278417794090066,0.09796068984313722,0.09796068984313722,0,0.007610216978181848,0.009257396904525069,0.010912264614295456,-0.0016548677097703874,0.007839786213498607,0.008082668532452425,-2.4288231895381804e-4,3.004976858553956,-1.190869403006813e-5,-2.309736249237481e-4,-2.4288231895381622e-4,-1.81603863891322e-18,0.671488667088345,0.328511332911655,0.008433806941353459,0.07694064348693617,5.821722214794299e-5,22.097702592681635,7.19598552176272,NA,0,0.09955083299825605
0.7013796706113871,0.8967446440099284,-0.1953649733985413,0.29862032938861294,0.10325535599007163,0.11190266738405728,0.08878737057893907,0.0905722320320285,0.10499996983819733,0.10499996983819732,-1.3877787807814457e-17,0.0844568686994662,0.2180887056173439,0.22468889353758922,0.09825507159202884,0.09825507159202886,1.3877787807814457e-17,0.009450948886375364,0.01936352272472826,0.02035057460050628,-9.870518757780188e-4,0.010316779553612947,0.012411044951073254,-0.0020942653974603074,16.874206851367532,6.469667428953435e-4,-0.0027412321403556482,-0.002094265397460305,-2.6020852139652106e-18,0.5340971242165863,0.4659028757834136,0.014407235805551814,0.4932925738408703,0.0030889395729698965,-3.8410655648289,1.6320115823250148,NA,0,0.10431636888869662
0.7288938737784361,0.8983113545989699,-0.16941748082053387,0.27110612622156394,0.10168864540103006,0.09674241663852538,0.06704879272180118,0.07586577951821476,0.08869229328498231,0.08869229328498231,0,0.09454909544980489,0.1268864428514368,0.09485103619032689,0.09783743650293936,0.09783743650293936,0,0.009146907984800728,0.008507582805952657,0.007195947798689549,0.0013116350072631079,0.008677426612569532,0.00897358301216732,-2.961563995977877e-4,3.300313812177677,1.897453875471192e-4,-4.8590178714490834e-4,-2.961563995977891e-4,1.4094628242311558e-18,0.7429724765566137,0.2570275234433862,0.008827245395376692,0.23123681825846515,9.602130322085165e-4,-2.258019866818533,3.923835844526736,NA,0,0.12325341105743637
0.7153302383969709,0.8922878164951973,-0.17695757809822643,0.28466976160302915,0.10771218350480272,0.09072564636233608,0.061619147045095475,0.07963216267275453,0.08243990614059848,0.08243990614059847,-1.3877787807814457e-17,0.0878926336589333,0.08700690305390016,0.07886771796739282,0.08779722968146814,0.08779722968146815,1.3877787807814457e-17,0.00797411599919474,0.0053612911532166406,0.00628040694680835,-9.191157935917096e-4,0.0072379953743448005,0.007230323773179683,7.67160116511758e-6,0.10610314843126085,-5.249761193019619e-6,1.2921362358136874e-5,7.671601165117254e-6,3.2526065174565133e-19,0.7889171325726906,0.2110828674273094,0.00666770357620569,0.1917086585758396,2.5780517250656085e-5,-2.1170236370059348,-98.23179029773411,NA,0,0.08753398960421405
0.7271471797763291,0.8993069601139371,-0.17215978033760793,0.27285282022367086,0.10069303988606293,0.0861991289956391,0.10940026546000672,0.12499136295030552,0.09252962451233605,0.09252962451233605,0,0.10257840797034805,0.10204671962168194,0.07204954813678974,0.10252487065424887,0.10252487065424887,0,0.008842169420803325,0.011163938215934881,0.009005571221570995,0.0021583669943638865,0.009486587784813469,0.009475670584462284,1.0917200351184472e-5,0.11521295779409992,2.4474688495146626e-6,8.469731501669113e-6,1.0917200351183776e-5,6.962610826430349e-19,0.6785333555162306,0.32146664448376944,0.010003053818369103,0.11892379354033987,1.2335773933916745e-5,4.715297702249369,-191.92957656058186,NA,0,0.09718037156861817
0.7299695288646325,0.9065772467476922,-0.17660771788305973,0.2700304711353675,0.09342275325230776,0.11768876569323718,0.10695461777508866,0.11451952228069731,0.11479021867366282,0.1147902186736628,-1.3877787807814457e-17,0.09096193823133354,0.0864082944055936,0.051791906755481815,0.09053652428780254,0.09053652428780254,0,0.010705198235510126,0.009241766100747595,0.005931184419644197,0.0033105816811033976,0.01039270742095024,0.010310026966685563,8.268045426467613e-5,0.8019421727201941,-9.634831852675584e-6,9.231528611735042e-5,8.268045426467484e-5,1.2874900798265365e-18,0.7579484066946136,0.24205159330538645,0.00997348216812886,0.05532114995355075,4.887948639205627e-5,-9.96395974702916,-18.975637470186346,NA,0,0.09380891410592414
0.7273300238811629,0.8923925118338172,-0.16506248795265432,0.27266997611883714,0.10760748816618282,0.11394003024126825,0.0651800204842632,0.07912635921177233,0.1006446395452714,0.10064463954527142,1.3877787807814457e-17,0.09840219529242283,0.14533825317494603,0.12613348661913118,0.10345286658558371,0.10345286658558372,1.3877787807814457e-17,0.011211949107425841,0.009473150319090014,0.009980483570858652,-5.073332517686376e-4,0.010411976467431125,0.010737830883334848,-3.2585441590372334e-4,3.0346391132817203,4.5387810209879617e-4,-7.797325180025175e-4,-3.2585441590372133e-4,-2.0057740190981832e-18,0.7594445564154562,0.24055544358454384,0.010342549713257928,0.3341001737481026,0.0022886026403071847,-1.3367515882192618,3.0965159779441818,NA,0,0.09560569189258372
0.7337468176995116,0.8952543622203756,-0.16150754452086402,0.26625318230048844,0.10474563777962442,0.1344010633261762,0.0812104401110536,0.07527233205415051,0.12023889062660356,0.12023889062660358,1.3877787807814457e-17,0.10110530771527208,0.09715821840356874,0.0638937098961465,0.10069186732794456,0.10069186732794458,1.3877787807814457e-17,0.013588660864852815,0.007890261676959685,0.004809428547474302,0.003080833129485383,0.012107078422633203,0.012071443947057751,3.563447557545195e-5,0.2951964630887207,-4.10159778731619e-5,7.665045344861774e-5,3.5634475575455845e-5,-3.8963515573697816e-18,0.8259688493035543,0.1740311506964457,0.010739461270906251,0.2503314302941864,2.0994814037525022e-4,-1.526781135513462,-24.615155810001333,NA,0,0.09829920043472519
0.7184672342133812,0.9055423469533075,-0.18707511273992627,0.2815327657866188,0.09445765304669251,0.10282491073236588,0.09882466523124815,0.10786919084555806,0.10169871055261073,0.10169871055261072,-1.3877787807814457e-17,0.08221307515428819,0.048589583025548166,0.010821983229794404,0.07903707900057348,0.07903707900057347,-1.3877787807814457e-17,0.00845355211377297,0.004801849276225735,0.0011673585743421215,0.003634490701883614,0.00803796902020315,0.007425478114087452,6.124909061156984e-4,8.248504631017553,-2.720604276390892e-5,6.396969488796042e-4,6.124909061156952e-4,3.144186300207963e-18,0.8179406245826041,0.18205937541739597,0.006627700694999353,0.25906807349860966,1.3450222311985969e-4,-24.70465005301175,-1.4451081654310298,NA,0,0.10376996609271535
0.7178682410565658,0.8978487880732188,-0.179980547016653,0.28213175894343423,0.10215121192678123,0.08946061789482412,0.08576611070579526,0.09801107813592659,0.08841828008315426,0.08841828008315425,-1.3877787807814457e-17,0.08208458507598002,0.12856323013716786,0.09383579469585139,0.08683243499769505,0.08683243499769507,1.3877787807814457e-17,0.007343337700537431,0.011026368228638972,0.009196947405881856,0.001829420822757116,0.007677574557928488,0.008382437581673084,-7.048630237445966e-4,8.40880730547486,3.477816726004844e-5,-7.39641191004646e-4,-7.048630237445976e-4,9.75781955236954e-19,0.6288801875595956,0.37111981244040443,0.009184852964588201,0.22439467536012841,1.717156883148793e-4,-23.214492845076787,2.7660709551218186,NA,0,0.08917600055968583
0.7312437804251846,0.9047236473357779,-0.17347986691059336,0.26875621957481544,0.09527635266422207,0.0881331074368705,0.0951149671569635,0.11653096885387908,0.09000952566084439,0.09000952566084437,-1.3877787807814457e-17,0.10355318274020926,0.1916925559090811,0.17331071832927059,0.11195078074185018,0.11195078074185016,-1.3877787807814457e-17,0.009126463779872748,0.01823283115952664,0.02019606591967164,-0.0019632347601450002,0.010076636671935127,0.011573856650887945,-0.0014972199789528174,12.93622362981272,-1.2093772230145598e-4,-0.0013762822566513642,-0.0014972199789528202,2.8189256484623115e-18,0.5766159092523117,0.4233840907476884,0.013679647469699694,0.29137426227379687,6.153767392819926e-4,13.623156432552396,2.1748799545216317,NA,0,0.09744884877988728
0.726860661485946,0.8981875719204916,-0.17132691043454562,0.27313933851405403,0.10181242807950841,0.11091702369798899,0.05935141662935776,0.08643252753459496,0.09683242789318745,0.09683242789318743,-2.7755575615628914e-17,0.08361684117075922,0.14956975735775965,0.14363253323840428,0.09033166770668205,0.09033166770668205,0,0.009274531153688082,0.008877176984092341,0.012414522883992004,-0.0035373458998996625,0.00874703469967866,0.0091659980986489,-4.1896339897024015e-4,4.57084317999146,6.751955267929342e-4,-0.0010941589257631775,-4.189633989702433e-4,3.144186300207963e-18,0.7354672973732586,0.2645327026267415,0.00907585406889021,0.4354748405283684,0.0034009021611292327,-1.1509884204478384,2.2678262919212724,NA,0,0.10012122974681986
0.7293315242107166,0.9010467337078591,-0.17171520949714258,0.27066847578928344,0.09895326629214085,0.11109537984101316,0.0137133343207492,0.03327756747209735,0.08473713001080069,0.08473713001080069,0,0.0854711047195364,0.13710429382196093,0.11667857503691882,0.09058037743030108,0.09058037743030108,0,0.009495444844247908,0.0018801570179907794,0.0038827791533392396,-0.00200262213534846,0.007675521218738819,0.007434226495618206,2.4129472312061327e-4,3.245727356609788,9.925913943183739e-4,-7.512966711977602e-4,2.412947231206137e-4,-4.336808689942018e-19,0.9315464447304588,0.06845355526954124,0.005687800931119344,0.8655696601506173,0.005028145571528703,-0.1408199452731318,2.655352036264654,NA,0,0.10902381469968543
0.7285423365332233,0.9065476910306683,-0.17800535449744503,0.2714576634667767,0.09345230896933165,0.11108564574499523,0.03309733155055128,0.0482971033891016,0.08991512019605864,0.08991512019605863,-1.3877787807814457e-17,0.08175835763941472,0.1919771671697555,0.1879135407883787,0.09205855988187606,0.09205855988187603,-2.7755575615628914e-17,0.009082179953424648,0.006353931951953005,0.009075679707668488,-0.0027217477557154824,0.008277456476854947,0.008341576125587252,-6.411964873230536e-5,0.7686754609314471,0.0016999734923526517,-0.0017640931410849601,-6.411964873230839e-5,3.0357660829594124e-18,0.7932257051262445,0.20677429487375562,0.007718055952688827,0.7927930653392099,0.008595779147789789,-0.42438834449006724,1.741782260104238,NA,0,0.10586329607672637
0.7145361460176549,0.8961948340958337,-0.18165868807817875,0.2854638539823451,0.10380516590416633,0.06299974103245755,0.05222759904584353,0.062021284368048706,0.059924683865313674,0.059924683865313674,0,0.08231828132600541,0.08544762346579365,0.07009059674085863,0.08264312320599702,0.08264312320599702,0,0.005186030405775327,0.004462724217791682,0.004347108831991021,1.1561538580066085e-4,0.00495236303176154,0.004979552633744237,-2.718960198269671e-5,0.5460249942624312,6.875914149153423e-6,-3.4065516131850224e-5,-2.71896019826968e-5,9.147955830346444e-20,0.7441644765760311,0.2558355234239689,0.004824377311783505,0.09428985058749233,3.37097178544935e-5,-4.848394972025439,27.305299212688748,NA,0,0.08616044992329075
0.7353053359796076,0.8933837484870321,-0.1580784125074245,0.26469466402039243,0.10661625151296794,0.09003943153470978,0.03204504363469866,0.03293832209262671,0.07468862651444802,0.07468862651444802,0,0.09022496679633893,0.06754445383104485,0.036346355520159114,0.08780685552158801,0.08780685552158801,0,0.008123804720580422,0.002164464970297721,0.0011971879650161216,9.672770052815995e-4,0.0065581734374599845,0.006546399287595973,1.1774149864011811e-5,0.17985688539226913,-2.5600694426936184e-4,2.6778109413337327e-4,1.1774149864011432e-5,3.7947076036992655e-19,0.912482831717517,0.08751716828248307,0.005144134845439071,0.5216297856318589,0.0013153424666804965,-0.5525542176589213,-2.978083164803281,NA,0,0.10861760352810595
0.7244618876917993,0.8815348405264809,-0.1570729528346816,0.2755381123082007,0.1184651594735191,0.10988970988512875,0.0573167697241874,0.05489538879001772,0.09540386119469098,0.09540386119469098,0,0.10435807902038205,0.13776099204463843,0.1125319979972494,0.10831516043868065,0.10831516043868067,1.3877787807814457e-17,0.011467879027719124,0.007896015057998154,0.006177487781376501,0.0017185272766216527,0.010333684531772573,0.010483694372080533,-1.5000984030795993e-4,1.4308871947608088,3.505450431625623e-4,-5.005548834705201e-4,-1.500098403079578e-4,-2.1141942363467336e-18,0.7924726716917662,0.20752732830823375,0.00968194704285864,0.33699337798950346,0.0017560893476253592,-1.090233293947871,4.124220900871722,NA,0,0.08725904433463201
0.725529716177998,0.8929085279525757,-0.1673788117745777,0.274470283822002,0.10709147204742431,0.0726956115306543,0.016129822618216976,0.03179990213832824,0.057169983393242176,0.05716998339324218,6.938893903907228e-18,0.09433236205716108,0.09227890431667522,0.0891357398467413,0.09411245424494528,0.09411245424494527,-1.3877787807814457e-17,0.006857548746876416,0.0014884423580313882,0.0028345078041538585,-0.0013460654461224704,0.005380407446280786,0.005383888592459597,-3.4811461788108664e-6,0.06465858494335087,-2.3130773422822193e-5,1.964962724401092e-5,-3.481146178811273e-6,4.0657581468206416e-19,0.9241193071799934,0.07588069282000673,0.004172995552453903,0.6380116418886644,1.1615545708893376e-4,-0.2851515541166695,-44.93830211224187,NA,0,0.08737882099597935
0.7272962526236042,0.9003808659016628,-0.17308461327805857,0.2727037473763958,0.09961913409833723,0.10898599128989932,0.060935498546083273,0.07861398458640491,0.09588244185537838,0.09588244185537836,-1.3877787807814457e-17,0.09085627411527372,0.11694851440261501,0.08139189448552892,0.09345556049938442,0.09345556049938442,0,0.009902061099359927,0.007126316029347146,0.006398541138543665,7.277748908034809e-4,0.008960747345644022,0.009145105017005885,-1.8435767136186325e-4,2.015916394825853,2.486632873128424e-4,-4.3302095867470646e-4,-1.8435767136186406e-4,8.131516293641283e-19,0.7874958152391228,0.21250418476087726,0.008514188564353537,0.30187594101922144,0.0012537450025967975,-1.268155539443984,4.482118557652286,NA,0,0.10729088879142516
0.7118776413760913,0.8982572163656766,-0.18637957498958524,0.28812235862390867,0.10174278363432343,0.11593250521780729,0.06658407028763524,0.09544633384045872,0.10171411775132765,0.10171411775132765,0,0.10488912768011889,0.13936418423671382,0.14253748963261023,0.1083967159001376,0.1083967159001376,0,0.012160059342066638,0.0092794346387963,0.01360468082025504,-0.00432524618145874,0.011025476324923804,0.011330086958250092,-3.0461063332628754e-4,2.688510992446381,3.489479772648977e-4,-6.535586105911854e-4,-3.046106333262877e-4,1.6263032587282567e-19,0.7640254126311382,0.2359745873688618,0.010719746990431468,0.298333247383547,0.0017012900851971259,-1.3492640725455953,4.042464267112393,NA,0,0.09241091056036868
0.7340255095858659,0.884435605412206,-0.15041009582634013,0.2659744904141341,0.115564394587794,0.09355646346501707,0.04125322102793364,0.04849234052360067,0.07964513521080689,0.07964513521080689,0,0.08729847053662759,0.14830265919221494,0.11032560231252929,0.0943483826659301,0.09434838266593013,2.7755575615628914e-17,0.008167336169311869,0.0061179623786867575,0.005349946675810516,7.68015702876242e-4,0.007514389694348951,0.007622255019682273,-1.0786532533332144e-4,1.415136663032008,6.229302299519327e-4,-7.307955552852518e-4,-1.0786532533331916e-4,-2.2768245622195593e-18,0.7865169924330498,0.21348300756695013,0.007142649273999314,0.4847779404303304,0.00319071686893076,-0.7887316178831155,2.431024204411445,NA,0,0.10070295401195645
0.7441445048379802,0.9031303076268826,-0.1589858027889024,0.2558554951620198,0.09686969237311738,0.09028050832512567,0.04345445079228649,0.057676148315359874,0.07829980418857588,0.07829980418857588,0,0.09000206206533343,0.15023102743179248,0.14257534787360476,0.09583642341233345,0.09583642341233346,1.3877787807814457e-17,0.008125431913567812,0.006528206789009469,0.008223196910072058,-0.0016949901210625892,0.007503973187319158,0.007716773088438719,-2.1279990111956054e-4,2.757628074335601,5.369638209759136e-4,-7.497637220954732e-4,-2.1279990111955967e-4,-8.673617379884035e-19,0.78355232668115,0.21644767331884998,0.007326819351288641,0.4442514186221868,0.00282028499739319,-0.9279972109932985,2.4943318637091303,NA,0,0.09387323760892059
0.722030813584793,0.9047667706383851,-0.18273595705359202,0.27796918641520696,0.09523322936161494,0.12500159171794237,0.07003848892928871,0.08294095534940002,0.10972354275292491,0.10972354275292492,1.3877787807814457e-17,0.0710278384551216,0.13057022481326871,0.09873530483993363,0.07669825219190492,0.07669825219190493,1.3877787807814457e-17,0.008878592863175078,0.009144941245078858,0.008189200510138335,9.557407349405234e-4,0.008415603953453097,0.008952629506195879,-5.370255527427821e-4,5.9985231419564595,6.56825289721648e-4,-0.0011938508424644296,-5.370255527427816e-4,-5.421010862427522e-19,0.7160597480382517,0.2839402519617483,0.009011767054126967,0.431391715348436,0.0032726343016845688,-1.2742819341659721,2.1928953943479788,NA,0,0.12420609864803124
0.7363816166686691,0.8988183035734952,-0.16243668690482616,0.2636183833313309,0.10118169642650476,0.1151223747880194,0.07401307772670515,0.07713166363044527,0.10428520835682831,0.10428520835682831,0,0.10592081974165057,0.15082800030303448,0.12553895357188563,0.11046460445258277,0.11046460445258276,-1.3877787807814457e-17,0.012193856308152541,0.011163244509792,0.009683028339424768,0.001480216170367232,0.011519824291392219,0.01192216809202654,-4.0234380063432044e-4,3.3747536314590723,3.58372330101374e-4,-7.607161307356974e-4,-4.0234380063432337e-4,2.927345865710862e-18,0.753162642257001,0.246837357742999,0.01167855040897227,0.279286456731482,0.0018461026258840077,-1.8003975503720029,3.3586610964557604,NA,0,0.10850789742632212
0.7255188634616915,0.9007418747588669,-0.17522301129717543,0.2744811365383085,0.09925812524113309,0.1090076782429631,0.07856063524206247,0.0821994111124256,0.10065053927584514,0.10065053927584514,0,0.0704602980299744,0.15052519707393028,0.11934580347152624,0.07840738980669805,0.07840738980669805,0,0.007680713496554737,0.011825355102064606,0.009810154764098735,0.0020152003379658705,0.007891746067255562,0.008818339434979046,-9.265933677234835e-4,10.507572027087493,4.854544571219833e-4,-0.0014120478248454656,-9.265933677234824e-4,-1.0842021724855044e-18,0.6319219811942416,0.36807801880575847,0.0097530342993096715,0.4308783787894168,0.0024377394240540926,-2.5802385880211296,1.8800398036009698,NA,0,0.10000815897718075
0.7323982842430706,0.9022053942149941,-0.1698071099719235,0.26760171575692937,0.09779460578500587,0.08906170068899384,0.0835922863276102,0.10799158094250967,0.08759807602170198,0.08759807602170198,0,0.09471427940515201,0.20858429573957352,0.20187152441294784,0.10585015276330893,0.10585015276330895,1.3877787807814457e-17,0.008435414803355381,0.017436038172905354,0.021800425068628674,-0.00436438689572332,0.009272269728669104,0.010843997059928868,-0.0015717273312597646,14.493985221258207,1.2206366944586543e-4,-0.0016937910007056294,-0.001571727331259764,-6.505213034913027e-19,0.5697238107602922,0.4302761892397078,0.012935726488130368,0.38620100151847925,6.228023026704744e-4,-15.283589942975771,1.8317754089626932,NA,0,0.09724186377664787
0.7231970855564555,0.89637189808384,-0.17317481252738454,0.27680291444354455,0.10362810191616001,0.1026850570385182,0.070661571835628,0.09339867837900122,0.09382086300371847,0.09382086300371846,-1.3877787807814457e-17,0.08754481803528287,0.13289590999359208,0.09280822487153971,0.0922444656147477,0.09224446561474768,-1.3877787807814457e-17,0.008989544633379719,0.00939063389067336,0.008668165545702959,7.224683449704016e-4,0.008654455371292462,0.009100567308750595,-4.461119374581327e-4,4.902023382972801,2.907258639454399e-4,-7.368378014035737e-4,-4.4611193745813376e-4,1.0299920638612292e-18,0.7143744185144025,0.2856255814855975,0.00919008926202654,0.28181296595652294,0.0014523000222618275,-2.206554701586654,2.9303794959504375,NA,0,0.10525345232267164
0.7161995212034095,0.8993408165802221,-0.18314129537681267,0.28380047879659054,0.10065918341977786,0.09834732725479065,0.03207736924022734,0.04207601017797612,0.07953988144042762,0.07953988144042763,1.3877787807814457e-17,0.08205275972202138,0.1579672634831652,0.131288091874518,0.08969425168033578,0.08969425168033576,-1.3877787807814457e-17,0.008069669612540341,0.005067174238617771,0.005524079089959283,-4.569048513415122e-4,0.007134270144541783,0.007217559987836568,-8.328984329478498e-5,1.1539889302638238,0.0010225595358421507,-0.0011058493791369346,-8.328984329478389e-5,-1.0842021724855044e-18,0.8007544824720567,0.19924551752794323,0.006568421925579056,0.6449800789927248,0.00503085097694741,-0.48404088671941065,2.0808574864717664,NA,0,0.08992958450277276
0.73098734401254994,0.8899716386862409,-0.1589842946736909,0.26901265598745006,0.11002836131375915,0.1117859365323071,0.027553323088311796,0.028277743653493895,0.08912629746897374,0.08912629746897373,-1.3877787807814457e-17,0.08603303200498714,0.1422224087354675,0.10796973065120359,0.09221545704988338,0.09221545704988338,0,0.009617283055391439,0.0039186999782862735,0.0030531403656915176,8.655596125947559e-4,0.008218822256265277,0.008084292086454243,1.3453016981103405e-4,1.664093384706474,9.307157440120349e-4,-7.961855742010011e-4,1.3453016981103373e-4,3.2526065174565133e-19,0.8696014594842385,0.13039854051576144,0.006767991516838856,0.6827720316400641,0.0047329780497975754,-0.32710991576477066,2.531126291321147,NA,0,0.11479373052591077
0.7071236212941842,0.8989709582041482,-0.19184733690996403,0.29287637870581584,0.10102904179585181,0.11028883841441323,0.08366655386370828,0.09540662836143692,0.10249180012232698,0.10249180012232698,0,0.07823572735970885,0.13972724709504863,0.09799731375705635,0.08444815667714094,0.08444815667714094,0,0.008628527493009018,0.011690497245305562,0.009349593294038604,0.0023409039512669576,0.008655243594852481,0.009525306105768374,-8.700625109158925e-4,9.134221003028935,3.390316463924782e-4,-0.0012090941573083703,-8.700625109158921e-4,-4.336808689942018e-19,0.6405500820176301,0.3594499179823698,0.01015951236915729,0.32931526677290013,0.0016370447358495049,-3.142726301507164,2.272301086335747,NA,0,0.09678349268508565
0.7197834326567912,0.8999620926924291,-0.18017866003563787,0.28021656734320877,0.1000379073075709,0.08310323521611593,0.05031636734670762,0.07542908999628717,0.07391581164781501,0.073915811647815,-1.3877787807814457e-17,0.09253274179777413,0.1468407574523224,0.11763681714807539,0.09796560203388194,0.09796560203388194,0,0.007689770206812545,0.007388493493439848,0.008873238067538956,-0.0014847445740991073,0.00724120698790122,0.007605347480370804,-3.64140492469584e-4,4.787953389498912,3.5913647850322475e-4,-7.23276970972811e-4,-3.641404924695862e-4,2.222614453595284e-18,0.7277733476461218,0.2722266523538783,0.007539131850126196,0.3409604328008055,0.0017805897335154317,-1.5346500174130742,2.7038505399713415,NA,0,0.09874778140058012
0.7286435797681936,0.8875407484247217,-0.15889716865652814,0.2713564202318064,0.11245925157527825,0.12961153084152088,0.10253655702594205,0.13607724847644917,0.12226456286905554,0.12226456286905552,-2.7755575615628914e-17,0.09434928202422141,0.10754969786198433,0.10233458289616627,0.09583379090981867,0.09583379090981867,0,0.012228754876957725,0.011027775727948195,0.013925408464495402,-0.0028976327365472076,0.011717076553673447,0.011902861474309457,-1.8578492063600974e-4,1.5608425002424724,7.066606389251956e-5,-2.564509845285302e-4,-1.857849206360106e-4,8.673617379884035e-19,0.748593415867773,0.2514065841322271,0.01162826530245296,0.1313907994601543,3.574009131621832e-4,-3.7871341159688563,8.147447715572179,NA,0,0.11531404656663038
0.7265856503508639,0.8924855096924462,-0.16589985934158236,0.27341434964913613,0.10751449030755378,0.0716520699376082,0.06194347223352213,0.08118986165831926,0.06899760001034042,0.06899760001034042,0,0.0827159585268539,0.1817357509814766,0.1553064653509722,0.09336202104297243,0.09336202104297242,-1.3877787807814457e-17,0.0059267696453224345,0.011257343444759389,0.012609310436487987,-0.0013519669917285981,0.0064417553840799965,0.007384225013952214,-9.424696298722174e-4,12.763284272776854,1.9097944978807666e-4,-0.0011334490796602954,-9.424696298722188e-4,1.4094628242311558e-18,0.5831764022750875,0.4168235977249125,0.008592056545040912,0.4010676864173475,9.613433296840287e-4,-6.380269748683883,1.8353477267159466,NA,0,0.09170330370913178
0.7260588304355178,0.8966475410119681,-0.1705887105764503,0.2739411695644822,0.10335245898803191,0.13479387536165716,0.0917616723846262,0.11783111933274815,0.12300558334919309,0.1230055833491931,1.3877787807814457e-17,0.10261319046987054,0.09167920447736327,0.10322017522052274,0.10148313613100422,0.10148313613100421,-1.3877787807814457e-17,0.013831629606657715,0.008412637125734963,0.012162548783956588,-0.0037499116582216246,0.012482992359899749,0.012347144468572602,1.358478913271472e-4,1.1002373194297934,-9.358391516363013e-5,2.2943180649077747e-4,1.3584789132714735e-4,-1.3552527156068805e-19,0.8133521755405653,0.18664782445943476,0.01112213336619634,0.20542175496779752,4.705135045775859e-4,-2.132395416372368,-8.384792566973134,NA,0,0.10068744426859093
0.7237579401774911,0.900245027365363,-0.17648708718787198,0.27624205982250893,0.09975497263463695,0.08051760190382885,0.06274753992553396,0.0873444900882849,0.07560876337977104,0.07560876337977102,-2.7755575615628914e-17,0.09464251032634606,0.13254934565836285,0.1102060816549967,0.09842390564755708,0.09842390564755708,0,0.007620387969635743,0.008317145358801525,0.009625894006783575,-0.0013087486479820502,0.007441709793019054,0.007812861666015452,-3.711518729963975e-4,4.750524057156184,1.3467581619169776e-4,-5.058276891880974e-4,-3.711518729963996e-4,2.0599841277224584e-18,0.7059278067404594,0.29407219325954076,0.007968766664218634,0.21067236265121655,6.73606813250957e-4,-3.531081658700823,3.4967135741455397,NA,0,0.0919296682657732
0.7309245252873113,0.8963421316590324,-0.1654176063717211,0.26907547471268867,0.10365786834096757,0.09806662359616833,0.07830271313444763,0.0884072863781059,0.09274864000650176,0.09274864000650175,-1.3877787807814457e-17,0.0976299625689413,0.1767137091119294,0.16160702108269168,0.1058276151560048,0.1058276151560048,0,0.00957424079095637,0.013837162871515632,0.01428723819357012,-4.500753220544884e-4,0.0098153673808509,0.010721288573446055,-9.059211925951556e-4,8.449741711447777,3.0740205238052415e-4,-0.0012133232449756802,-9.05921192595156e-4,4.336808689942018e-19,0.6527244703074783,0.3472755296925217,0.011705701831236,0.3257938090510725,0.0015630040856530309,-3.961903859365612,2.2345136243118158,NA,0,0.10979438753947186
0.7326191196418578,0.8991261289396806,-0.1665070092978228,0.2673808803581422,0.10087387106031942,0.08469623019142757,0.05901306435277563,0.06958644060270572,0.07782904269910464,0.07782904269910465,1.3877787807814457e-17,0.0986369530340175,0.11417093786179419,0.07153566677116743,0.10020392621658761,0.10020392621658761,0,0.008354178079550176,0.006737576903254809,0.004977912426746792,0.0017596644765080173,0.007798775652128728,0.007921929833844312,-1.2315418171558474e-4,1.554598239300753,7.815198803825597e-5,-2.0130616975383997e-4,-1.23154181715584e-4,-7.318364664277155e-19,0.7725933854934519,0.22740661450654812,0.007545877491402493,0.18840665191238873,3.9896190846689186e-4,-2.297733259346237,7.349752116253028,NA,0,0.10343012812891221
0.7024225363547834,0.8930945348062104,-0.19067199845142702,0.29757746364521664,0.10690546519378963,0.12407351856066862,0.08096862236613152,0.10824706446343128,0.11124647288040791,0.11124647288040793,1.3877787807814457e-17,0.09241880125459553,0.1178271042715223,0.11619250078313141,0.09513508770840486,0.09513508770840487,1.3877787807814457e-17,0.011466725852816804,0.009540298310255692,0.012577497122438915,-0.003037198812183223,0.01058344295472829,0.01089346443080518,-3.100214760768903e-4,2.845940132692712,2.2892896163295343e-4,-5.389504377098437e-4,-3.1002147607689026e-4,-5.421010862427522e-20,0.7393870616994529,0.2606129383005471,0.010503512081536248,0.2370905200765859,0.0010952222640239723,-1.8784089399197552,4.637346468712491,NA,0,0.09125623835909766
0.7277155464815225,0.8980562196667022,-0.17034067318517976,0.2722844535184775,0.10194378033329776,0.12152400981094372,0.08592041528747985,0.10797956838371539,0.1118297045328289,0.1118297045328289,0,0.08386589643768574,0.1252684006530293,0.10746510821832451,0.08808662423266317,0.08808662423266315,-1.3877787807814457e-17,0.010191720021496911,0.010763113006506689,0.011604036001723947,-8.409229952172585e-4,0.009850701161233048,0.01034730144816459,-4.966002869315426e-4,4.799321730591214,2.9208210833702033e-4,-7.886823952685636e-4,-4.966002869315432e-4,6.505213034913027e-19,0.7167736575748329,0.28322634242516703,0.0104774165140018,0.2668701976034702,0.0014740779723390956,-2.4132511460564925,3.0256237642409434,NA,0,0.11120316577950771
0.7373845190732572,0.8989982537733628,-0.16161373470010565,0.2626154809267428,0.10100174622663716,0.11998775866300253,0.04502491993710116,0.04815443068022094,0.10030135671936609,0.10030135671936609,0,0.0876908112581039,0.07926174123401943,0.08955734063453197,0.08683946046660479,0.08683946046660478,-1.3877787807814457e-17,0.010521823898200276,0.0035687535531369542,0.004312582751490504,-7.438291983535498e-4,0.008710115701578217,0.008695839985613999,1.4275715964217825e-5,0.16416718784884404,-1.223601569415645e-4,1.366358729057794e-4,1.4275715964214898e-5,2.927345865710862e-18,0.8922231857742827,0.10777681422571722,0.007045288725668615,0.4658718820634459,6.318670168247746e-4,-0.6006298681101576,-9.40337913999337,NA,0,0.10117495703600816
0.719171882184978,0.8981818706733442,-0.17900998848836625,0.28082811781502204,0.10181812932665579,0.08738540477676303,0.07533556788843766,0.0890003647725869,0.0840014717634366,0.0840014717634366,0,0.11278799806550244,0.13696726429464612,0.137059563478963,0.11524988572144503,0.11524988572144503,0,0.009856024864914695,0.010318506637762896,0.012198351145199236,-0.0018798445074363398,0.009681160021169258,0.009985902750707409,-3.047427295381506e-4,3.0517293943861246,5.8843374964169894e-5,-3.635861045023216e-4,-3.047427295381517e-4,1.1384122811097797e-18,0.7098182437697496,0.2901817562302505,0.010087265751338795,0.12195956886080851,2.913562141405753e-4,-6.2519989761377985,5.6646576036106975,NA,0,0.08309721361641813
0.727126625284989,0.8949721902025575,-0.16784556491756852,0.27287337471501105,0.10502780979744253,0.08941335770837927,0.04692352084121775,0.07011974543247464,0.07781901253134661,0.07781901253134661,0,0.08985908614693702,0.07305195369430424,0.046216732201102895,0.08809386983646149,0.08809386983646149,0,0.00803460261300415,0.003427854871666359,0.0032407054966621883,1.8714937500417068e-4,0.006855377960738414,0.006777543810364552,7.783415037386238e-5,1.1484123533784405,-1.4169348950926065e-4,2.195276398831233e-4,7.783415037386265e-5,-2.710505431213761e-19,0.8619897778551462,0.13801022214485378,0.005731228742335254,0.3459137212047632,7.141323161171431e-4,-1.1043469286059515,-4.346485273450731,NA,0,0.08749532042582576
0.7113156179079889,0.9025539255123914,-0.19123830760440252,0.2886843820920111,0.09744607448760856,0.1032139711309313,0.07017202484115868,0.09728602013856322,0.09367527728315088,0.09367527728315087,-1.3877787807814457e-17,0.0821862967269264,0.1596232475292931,0.1467166381310334,0.08973222360290711,0.08973222360290711,0,0.008482774057731134,0.011201086490851978,0.014273477811878005,-0.0030723913210260276,0.00840569092723602,0.009267508402819657,-8.618174755836375e-4,9.299343881052515,5.254114077113556e-4,-0.0013872288832949933,-8.618174755836376e-4,1.0842021724855044e-19,0.651084348476344,0.3489156515236559,0.009841930274291557,0.39811652008181697,0.0025586675692555647,-2.1237255283257586,2.0613317786321534,NA,0,0.09424033806239061
0.7235101102588519,0.8939851129114882,-0.17047500265263626,0.2764898897411481,0.10601488708851181,0.09955835322556245,0.05384983497817655,0.06894416930453125,0.08692041005511146,0.08692041005511146,0,0.09250280002698424,0.1292858903163092,0.12037830469360136,0.09640235519077356,0.09640235519077357,1.3877787807814457e-17,0.009209426439440064,0.006962023858539884,0.0082993822193881,-0.001337358360848217,0.00837933224346054,0.008588042347643002,-2.087101041824621e-4,2.430240743278855,3.3633279438898965e-4,-5.450428985714504e-4,-2.087101041824607e-4,-1.4094628242311558e-18,0.7758593715421962,0.22414062845780375,0.008085725148989973,0.33665060099317784,0.001681300553684852,-1.1781137749145099,3.514818610926502,NA,0,0.08777923106587295
0.7291246231705252,0.8983060323535373,-0.16918140918301217,0.2708753768294748,0.10169396764646266,0.13744399970396334,0.05276034324718296,0.07139571897492597,0.11450528234993516,0.11450528234993516,0,0.0861333341180082,0.10647730684277194,0.08592946612983335,0.08820219342208085,0.08820219342208084,-1.3877787807814457e-17,0.011838509949016895,0.005617779257060271,0.006134996015471001,-5.172167584107301e-4,0.010099617061678962,0.010153467178678465,-5.385011699950322e-5,0.5303618562197602,3.4025667992657326e-4,-3.941067969260765e-4,-5.385011699950322e-5,0,0.8501282324134062,0.14987176758659387,0.008728144603038583,0.4482116873119567,0.0017228019971900028,-0.6230286392287515,5.233850255469633,NA,0,0.10660266091604262
0.7149469385235679,0.8998355676591869,-0.184888629135619,0.28505306147643206,0.10016443234081307,0.07080576937152715,0.11129519964805211,0.11776781316940005,0.08234740542928713,0.08234740542928712,-1.3877787807814457e-17,0.09231237232836549,0.12974680923207083,0.1007716540952855,0.09606197145082312,0.09606197145082311,-1.3877787807814457e-17,0.006536248545220792,0.014440197037181053,0.01186765733226499,0.0025725397049160634,0.007910454109397537,0.008789293260606092,-8.788391512085554e-4,9.998974037509273,-3.088961469829117e-4,-5.699430042256439e-4,-8.788391512085556e-4,2.168404344971009e-19,0.5316776614770143,0.46832233852298566,0.010488222791200923,0.23659582255109154,0.0015156990229535502,2.7487469912012825,3.465974646976144,NA,0,0.10159601062149864
0.7192161581757273,0.8936431410564486,-0.17442698288072134,0.28078384182427274,0.1063568589435514,0.09246463113264522,0.08005394137606377,0.08620501122925374,0.08897990998310312,0.08897990998310312,0,0.07362307965844488,0.17905309678918876,0.13682789661865682,0.0848362851188356,0.0848362851188356,0,0.0068075309034674614,0.01433390611356439,0.011795250364486481,0.002538655749077908,0.007548725013174863,0.008920815449969444,-0.0013720904367945808,15.38077370269195,2.64235852606124e-4,-0.0016363262894007037,-0.0013720904367945797,-1.0842021724855044e-18,0.548838416231464,0.451161583768536,0.010570718508515925,0.44651895675314207,0.0013084592336407303,-6.450402269834418,1.6983123180862696,NA,0,0.09004800391937286
0.7225152210548992,0.9059643997920299,-0.18344917873713074,0.2774847789451008,0.09403560020797008,0.09616531369547156,0.09053058581958938,0.10657115640986362,0.0946017624764166,0.09460176247641659,-1.3877787807814457e-17,0.0762580304025815,0.16163579004174766,0.1385733675512033,0.0842865792746623,0.0842865792746623,0,0.0073333774154630575,0.014632982761891566,0.014767924027540806,-1.3494126564923999e-4,0.007973658952491261,0.009358906791403249,-0.0013852478389119877,14.801385138106365,9.645036326516358e-5,-0.001481698202177152,-0.0013852478389119885,8.673617379884035e-19,0.5661427047525769,0.4338572952474231,0.010983180088677312,0.36832855996198405,4.8108044221917794e-4,-16.066540889592797,1.893183783749684,NA,0,0.10033050820997086
0.7107534411675627,0.898176605584908,-0.1874231644173453,0.28924655883243733,0.10182339441509203,0.07411651954487132,0.053645077502053745,0.07311675665918067,0.06819522537964864,0.06819522537964866,1.3877787807814457e-17,0.10216888335847597,0.13956161626206898,0.12874679447329765,0.10597633834917672,0.10597633834917672,0,0.0075724020403161625,0.007486793720690574,0.009413548042153651,-0.0019267543214630768,0.007227080278632008,0.007547640128457034,-3.2055984982502523e-4,4.247153340239572,1.5737031547516373e-4,-4.7793016530018874e-4,-3.20559849825025e-4,-2.168404344971009e-19,0.7130852447199615,0.28691475528003857,0.007529597880503369,0.22232368110998763,7.654831644584619e-4,-2.62048356876135,3.7323192349136574,NA,0,0.098848300959009
0.7068138852596492,0.8996643020814304,-0.19285041682178128,0.29318611474035083,0.10033569791856956,0.09752083924869585,0.07505011217865047,0.08292882064001851,0.09093273408363843,0.09093273408363842,-1.3877787807814457e-17,0.09442843182610967,0.05472069304817431,0.018645624978868562,0.09044432814305728,0.09044432814305728,0,0.009208739920620476,0.004106794151758981,0.00154625968959364,0.002560534462165341,0.008224350040405963,0.007712920263032002,5.114297773739611e-4,6.630818936703418,-1.8490163518242137e-4,6.963314125563808e-4,5.114297773739594e-4,1.734723475976807e-18,0.8438911617998125,0.15610883820018748,0.0066577670361897285,0.31117109136452076,8.922617606476428e-4,-3.3399058225710943,-1.3780863562692038,NA,0,0.09608744574432553
0.7520948280849183,0.9053638646141132,-0.15326903652919488,0.24790517191508166,0.09463613538588678,0.11066315000185377,0.08590568775727289,0.1020512057888486,0.10452564706792981,0.1045256470679298,-1.3877787807814457e-17,0.07694986341453415,0.1403407152541601,0.10969751994914932,0.08294892865145569,0.08294892865145567,-1.3877787807814457e-17,0.008515514277664752,0.01205606566425622,0.011194764182856962,8.613014813992591e-4,0.008670290440884949,0.009393235277831891,-7.22944836946942e-4,7.696441274638329,2.9261117140120494e-4,-0.001015556008348149,-7.229448369469439e-4,1.951563910473908e-18,0.6818177185266028,0.3181822814733972,0.010285789970960486,0.33720859284108057,0.0015693966210713593,-3.469890690273663,2.213895399437311,NA,0,0.10466419642973847
0.7187404736973284,0.888506063527028,-0.16976558982969958,0.2812595263026716,0.11149393647297201,0.12167581027411145,0.12003554526219981,0.13763057534570144,0.12121447011385032,0.12121447011385034,1.3877787807814457e-17,0.08662953378130607,0.14390939546700357,0.10818994686961647,0.09301589104127184,0.09301589104127185,1.3877787807814457e-17,0.010540718716508926,0.01727424275323532,0.014890244634286186,0.0023839981189491335,0.011274871944735403,0.012434586497426244,-0.0011597145526908402,9.326522863714706,1.8993076797237222e-5,-0.0011787076294880756,-0.0011597145526908382,-1.951563910473908e-18,0.6092716605399011,0.3907283394600989,0.013907480734872123,0.24967944693307356,9.395415301018772e-5,-73.1805802053321,2.5123907640813496,NA,0,0.09054741934713134
0.7294153007559064,0.8967345818494417,-0.16731928109353522,0.27058469924409356,0.10326541815055834,0.12137252126521532,0.07407963581795587,0.09792206562647113,0.10857579008008324,0.10857579008008325,1.3877787807814457e-17,0.06987333627188196,0.15940465221099065,0.13577317252329568,0.07911882504990377,0.07911882504990377,0,0.008480702992530533,0.011808638583478102,0.013295189510140346,-0.0014865509266622431,0.008590388940001182,0.009381191443510796,-7.908025035096144e-4,8.429659582916115,8.356970786800594e-4,-0.0016264995821896721,-7.908025035096128e-4,-1.6263032587282567e-18,0.6593996680663791,0.3406003319336209,0.010144670788004318,0.5133830212846802,0.004234194268650661,-1.5664012698182426,1.7804345947445208,NA,0,0.10075309003319058
0.7205523575942364,0.9022867373838604,-0.18173437978962403,0.2794476424057636,0.09771326261613955,0.09331247963874678,0.03426762457701756,0.05369952988337021,0.07681253409555654,0.07681253409555654,0,0.08661007777900107,0.08336545079442338,0.07080494236082409,0.08629303469036562,0.08629303469036562,0,0.008081801119263312,0.002856735970517131,0.0038021921181953786,-9.454561476782476e-4,0.006628386669362752,0.006621668982029672,6.717687333080043e-6,0.10145006268526789,-3.8575612467784946e-5,4.529329980086518e-5,6.717687333080232e-6,-1.8973538018496328e-19,0.8794400423664706,0.12055995763352945,0.005469268544890222,0.4663559208034216,1.9157853003376487e-4,-0.5803659699256104,-25.693385153570777,NA,0,0.11156088499939318
0.7253488534191029,0.8948121413877121,-0.1694632879686092,0.27465114658089707,0.10518785861228785,0.10861690090803384,0.08861978014019,0.109485344363658,0.10312466876082886,0.10312466876082886,0,0.08909714684369398,0.13106644579988072,0.13217062311612326,0.0935118075283542,0.09351180752835418,-1.3877787807814457e-17,0.00967745596991005,0.011615079610541557,0.014470746186628013,-0.002855666576086456,0.009643374176587909,0.010209626524451745,-5.662523478638364e-4,5.546259175178243,1.6719663387278926e-4,-7.334489817366258e-4,-5.662523478638366e-4,2.168404344971009e-19,0.6875404869097358,0.3124595130902641,0.010646267790225802,0.22142785613474875,8.392651397686092e-4,-4.4316269911563495,3.1229124397980934,NA,0,0.10169507148523371
0.7210994577043276,0.9004939504587324,-0.17939449275440478,0.2789005422956724,0.09950604954126763,0.09263996360706474,0.09820792742704977,0.12298819766435756,0.09419287173594124,0.09419287173594125,1.3877787807814457e-17,0.10027491555915412,0.09182570151678053,0.06096608063616925,0.09943416764806891,0.09943416764806892,1.3877787807814457e-17,0.009289464528101527,0.009018011830497916,0.007498108376102345,0.001519903454395571,0.009365989799444632,0.009213756223532257,1.5223357591237496e-4,1.652242280119861,9.461440104798067e-6,1.4277213580757934e-4,1.522335759123774e-4,-2.439454888092385e-18,0.7270246434856903,0.27297535651430976,0.009153738179299722,0.052955938666531796,4.7044918095245626e-5,17.638032609794106,-10.867957783560243,NA,0,0.11173820637968156
0.710520821860922,0.8988239683635098,-0.18830314650258773,0.289479178139078,0.10117603163649025,0.0967695949963637,0.0822128798437085,0.10057195436664221,0.09255572905756841,0.09255572905756841,0,0.09338282580356438,0.21076708197521157,0.17294675322929998,0.10525929901961283,0.10525929901961284,1.3877787807814457e-17,0.009036618232626907,0.01732776878543713,0.017393592973636088,-6.582418819895894e-5,0.009742351160848862,0.011436733680481773,-0.0016943825196329108,14.81526602761231,3.514530984874205e-4,-0.0020458356181203307,-0.0016943825196329102,-6.505213034913027e-19,0.5614107657719796,0.4385892342280204,0.013182193509032018,0.41617119389920887,0.001708729180496977,-5.6477631788180265,1.7955310946215284,NA,0,0.09076598328144746
0.7340582334921358,0.8983270033510947,-0.16426876985895889,0.26594176650786416,0.10167299664890528,0.10914063000868911,0.03533508835789226,0.04125120138980629,0.08951265388400644,0.08951265388400645,1.3877787807814457e-17,0.09118328326313689,0.11239235226420331,0.07140126507154193,0.09333967286460872,0.09333967286460872,0,0.009951800981599517,0.003971393698006976,0.002945387964953118,0.001026005733053858,0.008355081830776108,0.008361360904164419,-6.279073388310713e-6,0.0750963086066933,3.055819094695811e-4,-3.118609828578919e-4,-6.279073388310767e-6,5.421010862427522e-20,0.8736856992956555,0.12631430070434452,0.006961597339803246,0.5132293342912007,0.0015653468255328322,-0.4787592851100058,5.299259116868924,NA,0,0.1121043109507013
0.7178563070858802,0.8952490519578548,-0.17739274487197454,0.2821436929141198,0.10475094804214524,0.06374813745839267,0.06263293495933643,0.0742202495541682,0.06343349010696189,0.06343349010696188,-1.3877787807814457e-17,0.08622170189903619,0.12760742579600728,0.09454504585127972,0.09055689571265438,0.09055689571265438,0,0.005496472904556315,0.007992427600209673,0.0070171568971922555,9.75270703017418e-4,0.005744339948305841,0.006200690779734291,-4.5635083142844986e-4,7.3596772946643405,9.347859083294381e-6,-4.6569869051174545e-4,-4.5635083142845105e-4,1.1926223897340549e-18,0.6363287384299263,0.3636712615700737,0.006744450252382994,0.19476625579188456,4.615346271515357e-5,-56.1628359085824,3.0833682192845857,NA,0,0.10638576793422498
0.723955062995751,0.8965147403023855,-0.17255967730663457,0.27604493700424904,0.10348525969761446,0.10981697858946374,0.10417607962946608,0.10786404098561767,0.10825983699140385,0.10825983699140385,0,0.0914018102064388,0.16483484809480725,0.14816354560351103,0.09900104720270136,0.09900104720270136,0,0.010037470634478718,0.017171848260835586,0.015981518755551545,0.0011903295052840407,0.010717837232142728,0.012006879456910924,-0.001289042224768196,10.73586379703553,8.278110353833044e-5,-0.0013718233283065249,-0.0012890422247681945,-1.5178830414797062e-18,0.6052095143938073,0.3947904856061927,0.013604659447657153,0.2928937530677805,4.1422834705396607e-4,-18.467992489890186,2.2446960228635255,NA,0,0.09552552854762783
0.7227858502445079,0.9003860819036674,-0.1776002316591595,0.2772141497554921,0.09961391809633258,0.082047535744397,0.07020851971935364,0.0964740865901512,0.07876559298307295,0.07876559298307295,0,0.10317116033209475,0.1524901648180796,0.12802279832508806,0.1080840196055543,0.1080840196055543,0,0.008464939465138457,0.010706108743637628,0.01235088253112801,-0.0016447737874903823,0.008513301896225567,0.009086223301135734,-5.729214049101667e-4,6.305385482200887,1.169916715428188e-4,-6.899130764529854e-4,-5.729214049101667e-4,0,0.673364308338496,0.32663569166150397,0.009585524104388041,0.21334081594918125,5.838884844487594e-4,-5.930266465628554,3.09191489989246,NA,0,0.08668490332126322
0.7244913755492584,0.8956561738087105,-0.1711647982594522,0.27550862445074165,0.10434382619128946,0.10270405685560632,0.046244593205380505,0.06590700469129021,0.08714898768810597,0.08714898768810596,-1.3877787807814457e-17,0.09310457035753399,0.18341450745218693,0.16352824819993714,0.10252785473708474,0.10252785473708474,0,0.009562217087516969,0.008481929285091616,0.010777657021271727,-0.002295727736180111,0.008935198750170115,0.009264588481059845,-3.2938973088973006e-4,3.555362783388828,0.0010177490514726596,-0.0013471387823623913,-3.293897308897318e-4,1.734723475976807e-18,0.747765950446541,0.2522340495534589,0.009022073186304293,0.541447783637678,0.0050988506106497385,-0.8190760275703671,2.0309449142894653,NA,0,0.09065450956154279
0.729448033307515,0.9071524088512681,-0.17770437554375318,0.27055196669248505,0.09284759114873187,0.12531711743066332,0.061645239851536346,0.09024307800467322,0.10809056572862737,0.10809056572862737,0,0.1102780009136415,0.13887990327336908,0.0970540646119915,0.11293361865001342,0.11293361865001343,1.3877787807814457e-17,0.013819721190513608,0.008561284947845004,0.008758457523450544,-1.971725756055396e-4,0.012207058729661012,0.012397040923332577,-1.899821936715649e-4,1.5324801688280127,3.594079086411353e-4,-5.493901023126963e-4,-1.8998219367156094e-4,-3.957337929572091e-18,0.8131592454700413,0.18684075452995877,0.011190503069179306,0.34972228366214303,0.0018211368255787173,-0.9681705989418632,4.855617697266059,NA,0,0.08898092232427797
0.7245401062762863,0.8953397717348905,-0.17079966545860426,0.2754598937237137,0.10466022826510946,0.10547828274733625,0.09476457215999044,0.10467007179233773,0.10252708516755936,0.10252708516755935,-1.3877787807814457e-17,0.07640401909030767,0.1246763708640518,0.10208960430949408,0.08145621444584139,0.08145621444584139,0,0.00805896472864035,0.011814902943392167,0.010685726212326097,0.0011291767310660696,0.00835146823591576,0.00909357507010872,-7.421068341929606e-4,8.160781963876042,1.0321888756678838e-4,-8.453257217597496e-4,-7.421068341929612e-4,6.505213034913027e-19,0.6421064450393449,0.3578935549606551,0.009936933836016258,0.252873585003802,5.171760062744439e-4,-8.845168197087466,2.582769769503227,NA,0,0.12083379553151181
0.7497381900881096,0.8943292544129886,-0.144591064324879,0.2502618099118904,0.1056707455870114,0.10880350110899202,0.09788846973483217,0.0995357535672382,0.1060718856020497,0.1060718856020497,0,0.08799011181999504,0.1427080058274692,0.11278779769949687,0.0937721924767159,0.0937721924767159,0,0.009573632228987163,0.013969468309360472,0.011226418437208638,0.0027430498721518343,0.009946593273043595,0.010673742122537378,-7.27148849493783e-4,6.812501568296501,1.1206205356475048e-4,-8.392109030585324e-4,-7.271488494937819e-4,-1.0842021724855044e-18,0.6724649722213574,0.3275350277786426,0.011771550269173817,0.25033182961709616,5.972475298195336e-4,-8.968226144230103,2.6080683187108056,NA,0,0.09982006388484715
0.7143355749952618,0.9023010669559234,-0.1879654919606616,0.2856644250047382,0.09769893304407662,0.10483028024803717,0.06623581217578164,0.07045543433098396,0.09380521371781259,0.09380521371781257,-1.3877787807814457e-17,0.06652388387173175,0.182391735647225,0.15842322829744895,0.07784404936430665,0.07784404936430667,1.3877787807814457e-17,0.006973717389461519,0.012080864744744412,0.011161777357813395,9.190873869310175e-4,0.007302177687278738,0.008432647702122877,-0.0011304700148441387,13.4058726840865,9.125285335584703e-4,-0.002042998548402609,-0.001130470014844139,2.168404344971009e-19,0.5907485522016251,0.4092514477983748,0.009527291067102966,0.5918045938488755,0.00447185810595011,-1.7161996390720229,1.574135818109661,NA,0,0.12013221863922838
0.7191697176860332,0.9038969869070828,-0.18472726922104954,0.2808302823139668,0.09610301309291724,0.08644528326886196,0.09083517207992026,0.10354014498971022,0.08767809698299837,0.08767809698299839,1.3877787807814457e-17,0.094413905870387907,0.10022125561815466,0.08715193895981363,0.09497200967923267,0.09497200967923268,1.3877787807814457e-17,0.008161636837485352,0.009103615000140753,0.009023724396033477,7.989060410727548e-5,0.008326965075326022,0.00842617283083746,-9.92077555114386e-5,1.177376224095068,-5.148809589585264e-6,-9.405894592184991e-5,-9.920775551143518e-5,-3.415236843329339e-18,0.696591700420522,0.30340829957947796,0.008632625918813051,0.03811638082399613,2.5493619679623507e-5,20.691907241728533,17.25765796294519,NA,0,0.12338538953848695
0.7438622916653304,0.8885404775124159,-0.14467818584708558,0.25613770833466964,0.11145952248758406,0.1151318882181163,0.08987625189810879,0.10050680021597486,0.10866296740857571,0.10866296740857573,1.3877787807814457e-17,0.0865268015877845,0.20521649424870456,0.1920065619995423,0.09975589805596877,0.09975589805596875,-1.3877787807814457e-17,0.009961994048275934,0.018444089330743364,0.019297965167044188,-8.538758363008242e-4,0.010839771899268935,0.012134578495803454,-0.0012948065965345187,10.670387908259908,5.711331700489761e-4,-0.0018659397665834931,-0.001294806596534517,-1.734723475976807e-18,0.6106806037696049,0.389319396230395,0.014203041689509649,0.4626102874308516,0.0029975837127776623,-3.55866115425921,1.7290169824180062,NA,0,0.10019068472663355
0.735014865142685,0.8928958934237736,-0.15788102828108863,0.264985134857315,0.10710410657622638,0.10603588017390203,0.07768518592213884,0.1028799128039426,0.09852336763430007,0.09852336763430006,-1.3877787807814457e-17,0.10169695736005871,0.1604905553916286,0.13631230248396772,0.10799399314963178,0.10799399314963178,0,0.01078352638468161,0.01246773863434599,0.014023797793655247,-0.001556059159309257,0.010639931889377254,0.011229817594787268,-0.00058988570541001345,5.252852064879759,3.2464698295828513e-4,-9.145326883682983e-4,-5.898857054100131e-4,-3.2526065174565133e-19,0.7058041793197519,0.29419582068024797,0.0116256325095138,0.2817874735200231,0.001666839321754104,-2.740151095852174,2.729728418822937,NA,0,0.05492066953426804
0.7480870180482885,0.9014693219382508,-0.15338230388996232,0.2519129819517115,0.0985306780617492,0.11317108625521728,0.05356493446025505,0.07528080102548881,0.09815552281388198,0.09815552281388198,0,0.08275580392030293,0.06142345190056068,0.042545730016502685,0.0806539128111458,0.0806539128111458,0,0.009365564223584451,0.0032901431753761612,0.0032028766358565054,8.726653951965585e-5,0.00791662697896327,0.007835086790718109,8.154018824516052e-5,1.0407056159449015,-2.3962520264377503e-4,3.2116539088893704e-4,8.154018824516201e-5,-1.4907779871675686e-18,0.8942156225583919,0.10578437744160803,0.006327853699480307,0.4143328392876636,0.001271539412632326,-0.898647754421587,-2.8793567555849293,NA,0,0.10153136248170357
0.7220472276281737,0.8960786098655147,-0.17403138223734094,0.27795277237182625,0.10392139013448531,0.09415935044032107,0.04072065481035316,0.05251386888081261,0.07930591683803728,0.0793059168380373,1.3877787807814457e-17,0.08462073790106298,0.1889638357060164,0.17533469167061308,0.09546421767589229,0.0954642176758923,1.3877787807814457e-17,0.007967833714544749,0.007694731125424982,0.009207503008648282,-0.0015127718832233005,0.0075708773080126026,0.007891924092756986,-3.2104678474438337e-4,4.068041975201361,0.0011190672605181896,-0.00144011404526257,-3.2104678474438055e-4,-2.8189256484623115e-18,0.7289923440938099,0.2710076559061901,0.007831282419984865,0.6206627952294158,0.005575959044686879,-0.7620069002492158,1.8109854861626105,NA,0,0.12163684463833999
0.7197857944977855,0.8961025752090923,-0.17631678071130685,0.28021420550221454,0.10389742479090769,0.10246983202741887,0.10734181640157724,0.12902890267160888,0.10383503125804285,0.10383503125804286,1.3877787807814457e-17,0.07804898886682664,0.18040089064564815,0.16689156295473595,0.08868308788409812,0.08868308788409812,0,0.007997666779093611,0.019364559282366176,0.02153383523319931,-0.002169275950833136,0.009208411202505089,0.011182831530927213,-0.001974420328422124,17.655817517787618,-1.0057619995135743e-4,-0.0018738441284707641,-0.0019744203284221217,-2.168404344971009e-18,0.5147718554820379,0.48522814451796203,0.013681113030729893,0.38872904128016605,4.986568661318104e-4,22.032463193217957,1.7625553361527906,NA,0,0.10403453423029387
0.7164016525058542,0.9017640953403134,-0.18536244283445924,0.2835983474941458,0.09823590465968657,0.10220026803730319,0.1279754389191622,0.13943354789594462,0.10951006390577761,0.10951006390577761,0,0.09855312703315997,0.18045003530980191,0.1742969008123549,0.10659834390654725,0.10659834390654725,0,0.010072155998703338,0.023093172471750214,0.024302835267534198,-0.001209662795783984,0.01167359145345605,0.013764894753153484,-0.0020913032996974345,15.1930206311118,-4.288736212859903e-4,-0.001662429678411442,-0.0020913032996974323,-2.168404344971009e-18,0.5242109969721878,0.4757890030278122,0.016582664235226776,0.2828246548991584,0.002110906805526379,4.965066555940215,2.2033803119924196,NA,0,0.10569430362018445
0.7315322550203907,0.9007060476906273,-0.1691737926702367,0.26846774497960935,0.09929395230937266,0.11702354964643334,0.03662029519997116,0.013467687890378267,0.0954378692361699,0.09543786923616988,-1.3877787807814457e-17,0.0972260846299527,0.08199473928969757,0.051209896446770306,0.09571370415212982,0.09571370415212982,0,0.0113777415416216,0.003002671557633399,6.896789022436935e-4,0.0023129926553897054,0.009134711980980417,0.009129305388973876,5.406592006540478e-6,0.05922238085134507,-2.4051240869608911e-4,2.45919000702632e-4,5.4065920065428906e-6,-2.4123498337802474e-18,0.911699693717568,0.08830030628243193,0.007190206549627499,0.5446144299558533,0.0012246497349544699,-0.4554578723471372,-5.3832893587536566,NA,0,0.09531521352745263
0.7160646751836544,0.9018397591802829,-0.18577508399662856,0.28393532481634565,0.09816024081971708,0.05571957181831757,0.04651242561607671,0.052178692672252384,0.05310533777075273,0.05310533777075273,0,0.08634917595406912,0.11313951183037962,0.09911975222352745,0.08897892177532886,0.08897892177532887,1.3877787807814457e-17,0.004811339111025294,0.005262393128249763,0.005171939089021244,9.04540392285191e-5,0.004725255695356224,0.0049394092799156415,-2.1415358455941728e-4,4.335611252750343,5.015045467120834e-5,-2.6430403923062584e-4,-2.141535845594175e-4,2.168404344971009e-19,0.6974983813840953,0.3025016186159047,0.005036866119637528,0.16297086893556195,2.4666253922032944e-4,-5.051774414612464,4.223146449254629,NA,0,0.08818805502585174
0.7402944226215974,0.9002184224331536,-0.15992399981155625,0.2597055773784026,0.09978157756684636,0.11531435615606532,0.06283870057320366,0.06937171817969873,0.10168613572460805,0.10168613572460804,-1.3877787807814457e-17,0.08375841448930783,0.15559393827643483,0.14174454935181185,0.09092627637812808,0.09092627637812808,0,0.009658547639487385,0.009777320898358421,0.00983306293114229,-5.574203278386862e-5,0.009245941680719556,0.009689393717259602,-4.434520365400457e-4,4.576674758815197,7.247410981115613e-4,-0.0011681931346516096,-4.434520365400483e-4,2.6020852139652106e-18,0.7379377035119334,0.26206229648806667,0.009717934268922902,0.44890959015600124,0.0037696162048677425,-1.1974829066018668,2.165974855804106,NA,0,0.09514480324184481
0.7071091051309747,0.8933139721122391,-0.18620486698126437,0.2928908948690253,0.10668602788776094,0.1072686123530186,0.07738305583526459,0.07983533252455294,0.0985154049608748,0.0985154049608748,0,0.10607769573993146,0.12508085169340322,0.12111932065888531,0.10810506696593902,0.10810506696593902,0,0.01137880722362816,0.00967913853051307,0.009669601239950063,9.537290563006381e-6,0.010650014450471972,0.010880989739120816,-2.30975288648844e-4,2.122741535344071,1.1761951396329387e-4,-3.4859480261213797e-4,-2.309752886488441e-4,1.0842021724855044e-19,0.7394601397728826,0.2605398602271174,0.010528972877070615,0.17731995972401873,5.679198912631738e-4,-2.5893128605215665,6.58210941380775,NA,0,0.09762647635266984
0.7212889514989982,0.892141446424238,-0.1708524949252398,0.2787110485010018,0.10785855357576202,0.1268938410719038,0.0643405854032314,0.06746423040098254,0.10945955759733689,0.10945955759733687,-1.3877787807814457e-17,0.08716142749070942,0.13899851124065188,0.13485639212440764,0.09275250036556386,0.09275250036556384,-1.3877787807814457e-17,0.011060248327606347,0.008943245583401182,0.009097982709326284,-1.5473712592510222e-4,0.010152647656061447,0.010470216273089427,-3.1756861702797977e-4,3.033066450061737,6.518594172031994e-4,-9.69428034231181e-4,-3.175686170279816e-4,1.8431436932253575e-18,0.7619360203706456,0.2380639796293545,0.010001746955503765,0.40569344031301535,0.003242578352928534,-1.0285729290258847,2.681449286598924,NA,0,0.11379676246100216
0.7188076048678842,0.886894700866351,-0.16808709599846683,0.2811923951321158,0.11310529913364897,0.11774050535392644,0.05857165262917387,0.09077478816900572,0.10110267393903384,0.10110267393903385,1.3877787807814457e-17,0.10011407756175447,0.1788193995609444,0.1595448156118294,0.10901606654988302,0.10901606654988301,-1.3877787807814457e-17,0.01178748208516316,0.010473747754441081,0.014482646840626891,-0.00400889908618581,0.011021815830508838,0.01141806998214013,-3.96254151631293e-4,3.4704127076739253,9.412684082041507e-4,-0.0013375225598354452,-3.962541516312945e-4,1.5178830414797062e-18,0.7420633941035901,0.2579366058964099,0.01113061491980212,0.46014257154648636,0.004656903606024297,-0.9899068501740803,2.2720115364344093,NA,0,0.09407720725458776
0.7414039148149314,0.8922986330272528,-0.15089471821232137,0.2585960851850686,0.10770136697274724,0.09046162698764133,0.07475297350936312,0.07605500456825222,0.08639943069462977,0.08639943069462977,0,0.08033263633337046,0.1431452856246501,0.1440049967371444,0.08709764452522105,0.08709764452522104,-1.3877787807814457e-17,0.007267020982923201,0.010700535744289686,0.010952300684694664,-2.5176494040497766e-4,0.007525186901822336,0.008154914458637719,-6.297275568153829e-4,7.722062076915753,1.8917462934709938e-4,-8.189021861624834e-4,-6.29727556815384e-4,1.0842021724855044e-18,0.6606810939720814,0.33931890602791864,0.008983778363606443,0.3114940046820704,9.867021417693292e-4,-4.758712999349745,2.278924503898025,NA,0,0.09694316442164348
0.7304777268476405,0.8877305521866994,-0.15725282533905893,0.26952227315235955,0.11226944781330062,0.09783954242088716,0.045124482100105265,0.035853019801361116,0.08363165953386628,0.08363165953386627,-1.3877787807814457e-17,0.09694258742437863,0.14143718002040342,0.12028724878682005,0.1019379707658121,0.1019379707658121,0,0.009484818394698055,0.00638227949812006,0.00431266111260511,0.0020696183855149503,0.008525241664659611,0.00864861505874874,-1.2337339408912892e-4,1.4265104094825822,4.6178899779173013e-4,-5.851623918808593e-4,-1.233733940891292e-4,2.710505431213761e-19,0.8011049784801165,0.1988950215198835,0.007933548946409057,0.41194086171699607,0.002345535132648063,-0.8560074070960668,3.1787498607873443,NA,0,0.10559982458578585
0.718317014739128,0.8972957337026131,-0.17897871896348505,0.281682985260872,0.10270426629738694,0.07341568424699743,0.08307104071815609,0.09934044598285649,0.07613543388155128,0.07613543388155128,0,0.10374648907896768,0.11029158907899786,0.10011870946044278,0.10441869877231383,0.1044186987723138,-2.7755575615628914e-17,0.007616619483956058,0.00916203708725157,0.009945837249028418,-7.838001617768483e-4,0.00794996293637712,0.00805193732792704,-1.0197439154992043e-4,1.266457839857201,-1.2786785123176283e-5,-8.918760642674645e-5,-1.0197439154992273e-4,2.303929616531697e-18,0.6794821106149533,0.32051788938504655,0.008389328285603815,0.06702717756082383,6.319527363967195e-5,8.603622348516712,16.851016650393312,NA,0,0.10736107162591285
0.7187367176822845,0.8946175071703248,-0.1758807894880403,0.28126328231771547,0.10538249282967516,0.08786395145050126,0.06259277227125358,0.08137296960877323,0.08075609664650694,0.08075609664650694,0,0.0796349236753332,0.14283691710985003,0.09787672845225244,0.08629530729526734,0.08629530729526735,1.3877787807814457e-17,0.006997039067573849,0.008940558624584767,0.007964520049751287,9.760385748334797e-4,0.006968872176076625,0.007543679757427413,-5.748075813507879e-4,7.619724058206998,3.2287852164771555e-4,-8.976861029985023e-4,-5.748075813507867e-4,-1.1926223897340549e-18,0.6666546108311693,0.3333453891688307,0.007968798846079308,0.3482534370398332,0.00159718890056931,-2.476844148319515,2.26000651795647,NA,0,0.08252754182967463
0.7268005297131573,0.8979894922807973,-0.17118896256763994,0.27319947028684266,0.10201050771920273,0.09768928430225299,0.042408128481780764,0.04102645392461048,0.08258650181525556,0.08258650181525556,0,0.09033079718898977,0.18782004885332843,0.17901511728156677,0.10027572524843409,0.10027572524843409,0,0.008824350927844378,0.007965096763226293,0.007344355460960941,6.207413022653518e-4,0.00828142136525587,0.008589603145228953,-3.0818177997308377e-4,3.587846548466696,0.0010701112740231138,-0.001378293053996196,-3.0818177997308225e-4,-1.5178830414797062e-18,0.7466634744696502,0.25333652553034985,0.008394723845535336,0.5822156984823726,0.005389318512077536,-0.7671353439045824,1.9265718594292234,NA,0,0.11044950910869383
0.7149665680775287,0.894739778991297,-0.1797732109137683,0.2850334319224713,0.10526022100870303,0.09495877253466581,0.03553331401541081,0.06025192415905115,0.07802053014935609,0.0780205301493561,1.3877787807814457e-17,0.08329736098386524,0.09890573915192855,0.07133177681830329,0.08494030231942301,0.084940302319423,-1.3877787807814457e-17,0.007909815154404806,0.0035144486872117882,0.0042978768069867725,-7.834281197749843e-4,0.006627087418007964,0.006656988765703831,-2.990134769586747e-5,0.449172272152784,1.890217835650769e-4,-2.1892313126094498e-4,-2.9901347695868066e-5,5.963111948670274e-19,0.8495212466344777,0.15047875336552238,0.005712131920808296,0.45450957215205234,9.275350293790913e-4,-0.5979476625139934,6.336708278525828,NA,0,0.11888771961809363
0.7211911423159371,0.8997934545345522,-0.1786023122186151,0.27880885768406294,0.10020654546544783,0.1001872776624491,0.13134427297490506,0.1438607329583857,0.10887412393438263,0.10887412393438264,1.3877787807814457e-17,0.09492149378703972,0.14743713878790557,0.10921730747560575,0.1001839051554663,0.1001839051554663,0,0.009509926054176585,0.01936502380359763,0.01571208190518202,0.0036529418984156126,0.010907434906126673,0.012257614600057448,-0.0013501796939307757,11.015028110970691,-3.2900403476349355e-4,-0.0010211756591672783,-0.0013501796939307717,-3.903127820947816e-18,0.5595276616316163,0.4404723383683836,0.014437474928887108,0.22559882616986118,0.0016362297051225783,4.2155628826761795,2.8074898210899764,NA,0,0.11024033464077947
0.7261549708124919,0.8924708140949689,-0.16631584328247695,0.2738450291875081,0.10752918590503113,0.11174144546553784,0.0902756104757704,0.10888910390967002,0.10586313325623074,0.10586313325623074,0,0.09441207834818247,0.1857368576662939,0.17312648517315393,0.10423215752121562,0.1042321575212156,-1.3877787807814457e-17,0.010549742104031517,0.016767508213675956,0.018851587833535504,-0.002084079619859548,0.011034342781252883,0.012252446445808196,-0.0012181036645553135,9.941717925011218,3.898258142355033e-4,-0.0016079294787908185,-0.0012181036645553152,1.734723475976807e-18,0.6252422896533628,0.3747577103466373,0.013658625158853736,0.363266892630489,0.001960362643319506,-4.205548515527299,2.0338057102696854,NA,0,0.08753129664815516
0.7345575199182232,0.9013626022883755,-0.16680508237015235,0.26544248008177684,0.0986373977116245,0.06255213683229242,0.05617016798271423,0.06286880009722308,0.06085809119305574,0.06085809119305574,0,0.08455116323073746,0.10414048149289017,0.06733620273559167,0.086483402607061,0.086483402607061,0,0.0052888559317385815,0.005849588339256383,0.004233346269089998,0.0016162420701663844,0.005263214802546273,0.005437698132652332,-1.7448333010605926e-4,3.208771907699701,2.4376437605904267e-5,-1.988597677119631e-4,-1.7448333010605885e-4,-4.0657581468206416e-19,0.7144510051218519,0.2855489948781481,0.005569222135497482,0.11794592555434477,1.2501841893353184e-4,-8.801385482542226,5.31618712296351,NA,0,0.09572691732739265
0.7273912865709159,0.8990689547214216,-0.17167766815050567,0.2726087134290841,0.10093104527857844,0.07954569934787616,0.019526581304192058,0.020241077615874105,0.0631839647968391,0.0631839647968391,0,0.10367209574713919,0.17174247687333602,0.15651948612255184,0.11054251046671745,0.11054251046671745,0,0.008246669359066164,0.00335354343805052,0.003168123067003302,1.8542037104721807e-4,0.006984514089883293,0.006912760597091587,7.175349279170667e-5,1.0379860807257753,8.101316866506119e-4,-7.383781938589052e-4,7.175349279170667e-5,0,0.8677510743739435,0.13224892562605658,0.005800106398558342,0.6816055000683834,0.004085524240091773,-0.3253393575357089,2.5230132993517365,NA,0,0.10312509698661637
0.7291387258991842,0.8925155533983308,-0.16337682749914662,0.27086127410081584,0.10748444660166923,0.09632705512742047,0.037349653250990114,0.0471010317469158,0.0803523609120147,0.0803523609120147,0,0.0790252360683974,0.07661080105931091,0.07402990882369535,0.07876572185759004,0.07876572185759004,0,0.007612268271217933,0.0028613868548458487,0.003486885085726157,-6.254982308803083e-4,0.00632901171019644,0.006325438477677502,3.573232518937902e-6,0.05648987863130523,-2.8122779288054564e-5,3.1696011806992785e-5,3.5732325189382207e-6,-3.1848438816761693e-19,0.8774727013891624,0.12252729861083753,0.0052368275630318905,0.443918282037732,1.4239710383541658e-4,-0.6332875315403894,-31.730322320126124,NA,0,0.11071576869646635
0.7199897596350442,0.9073890624784955,-0.1873993028434513,0.2800102403649558,0.09261093752150451,0.09536141410139343,0.08767232772343261,0.08613232204748716,0.09320839117651372,0.09320839117651371,-1.3877787807814457e-17,0.09042381957214077,0.1107645557839076,0.09578866975752483,0.0923075942225901,0.0923075942225901,0,0.0086229433028486,0.00971098643482718,0.008250500552055522,0.0014604858827716588,0.008603842350862076,0.008927606521761361,-3.23764170899285e-4,3.6265506338131974,3.153128292118901e-5,-3.552954538204743e-4,-3.2376417089928527e-4,2.710505431213761e-19,0.695419411779776,0.3045805882202241,0.00916696486883789,0.11041965046029782,1.5640167772359062e-4,-11.402177503783458,5.44545461043007,NA,0,0.09754184678887066
0.7192331860027575,0.8906233802782146,-0.1713901942754571,0.28076681399724246,0.10937661972178536,0.1160252642664722,0.10924306272801858,0.10874043934749028,0.1141210471486334,0.11412104714863339,-1.3877787807814457e-17,0.09484761555537279,0.16343790834710956,0.13547214725744333,0.10234978992666048,0.1023497899266605,1.3877787807814457e-17,0.011004719659856886,0.01785445767369944,0.014731300812122289,0.003123156861577152,0.011680265201873145,0.01292789877871926,-0.001247633576846114,9.650706570350442,9.393962875212116e-5,-0.0013415732055982374,-0.0012476335768461162,2.168404344971009e-18,0.6122386721541277,0.3877613278458722,0.014429588666778164,0.2722986465912846,4.651931892951011e-4,-16.107315907472525,2.3828139769480514,NA,0,0.10008635934640765
0.7178887794735955,0.9033049117537251,-0.18541613228012954,0.28211122052640447,0.09669508824627493,0.10707133978396241,0.08414987898682445,0.07901018394504307,0.10060493850223368,0.10060493850223369,1.3877787807814457e-17,0.10173188983770695,0.08983863539401322,0.06204076186051595,0.10058187054973858,0.10058187054973859,1.3877787807814457e-17,0.010892569743677754,0.007559910296747657,0.0049018520066899775,0.0026580582900576797,0.010119032901096078,0.009952389119505453,1.6664378159062486e-4,1.6744098285307558,-5.521035346143647e-5,2.2185413505206475e-4,1.6664378159062827e-4,-3.415236843329339e-18,0.7857061761476231,0.21429382385237694,0.009226240020212707,0.14076602521359227,2.7261076548151255e-4,-3.671226704596928,-7.553747026882892,NA,0,0.10596806513580105
0.7333891616223741,0.906348146386086,-0.17295898476371185,0.2666108383776259,0.09365185361391404,0.08441733059755342,0.04872997630157501,0.07059625422682526,0.07490269514922325,0.07490269514922325,0,0.09494458188588198,0.14548234497435877,0.1355110140979472,0.09967753707661868,0.09967753707661867,-1.3877787807814457e-17,0.00801496815750698,0.0070893512228980635,0.009566570001793583,-0.002477218778895519,0.007466116172875367,0.007768188650554369,-3.0207247767900184e-4,3.8885831854436845,3.5264899919437356e-4,-6.547214768733769e-4,-3.020724776790033e-4,1.463672932855431e-18,0.7566874392326434,0.24331256076735663,0.007552159690202522,0.34391080866526946,0.0018035590566646915,-1.3654690089219184,2.878685879303005,NA,0,0.08089904004805659
0.7357988500403136,0.8997896855697407,-0.16399083552942706,0.26420114995968635,0.1002103144302593,0.07662972522403062,0.07188426923823452,0.08336274888700435,0.07537597029550021,0.07537597029550022,1.3877787807814457e-17,0.07843052171433332,0.09710863466804621,0.07190744120609081,0.08030226128638877,0.08030226128638879,1.3877787807814457e-17,0.006010109328146729,0.0069805832398351884,0.005994401964370378,9.861812754648107e-4,0.0060528608613843364,0.006266509651620695,-2.1364879023635843e-4,3.4093746298005443,1.723077277739198e-5,-2.3087956301374933e-4,-2.1364879023635735e-4,-1.0842021724855044e-18,0.7056929260650245,0.29430707393497557,0.006495346283990958,0.1122758918927442,8.863616291957267e-5,-15.148021486954129,5.1990602535007495,NA,0,0.10772263352621571
0.7332511792436548,0.9024703517903412,-0.1692191725466864,0.2667488207563452,0.09752964820965881,0.0800529245489963,0.08514467404572335,0.10135798861339924,0.08141114272283496,0.08141114272283495,-1.3877787807814457e-17,0.09245763728370533,0.06728153144684935,0.06163348308070131,0.09000222053814765,0.09000222053814763,-1.3877787807814457e-17,0.007401504261450931,0.005728664064339074,0.006247045876297859,-5.18381811958785e-4,0.0073271836216032065,0.00695527611155753,3.7190751004567615e-4,5.347127908088081,2.507326339911869e-5,3.468342466465551e-4,3.7190751004567376e-4,2.3852447794681098e-18,0.7802942170574015,0.21970578294259854,0.006565084162895002,0.15995395876210414,1.2819042422435815e-4,16.722086210339697,-2.672435994781771,NA,0,0.09742370356556757
0.7330618617389619,0.8967481486135022,-0.16368628687454023,0.26693813826103807,0.10325185138649784,0.07921517565335871,0.036533301064412715,0.03856533731721218,0.06782175551309437,0.06782175551309436,-1.3877787807814457e-17,0.07460395997005033,0.17191077291685303,0.149756383844512,0.08465106855932734,0.08465106855932736,1.3877787807814457e-17,0.005909765793463679,0.006280468023187279,0.00577540545836951,5.050625648177695e-4,0.005741184075752889,0.006008720356515313,-2.6753628076242424e-4,4.452466829685826,8.127144594435832e-4,-0.0010802507402060076,-2.6753628076242445e-4,2.168404344971009e-19,0.7209894383419336,0.27901056165806637,0.006095116908325479,0.6172007945290692,0.00415323718684546,-0.855944154661715,1.7666879400400881,NA,0,0.11468331893785977
0.7256578243698792,0.8885352789484566,-0.16287745457857739,0.27434217563012075,0.11146472105154337,0.11073901356887246,0.050205412068845115,0.07480237163201747,0.09413209363462821,0.09413209363462821,0,0.0790552199142659,0.20393627714896123,0.17050171374102882,0.09297505212355303,0.09297505212355303,0,0.008754497070776088,0.010238704830049801,0.012753932555152298,-0.0025152277251024972,0.008751936312178733,0.009161677856542344,-4.097415443636114e-4,4.47234175638489,0.0015049343013277287,-0.0019146758456913397,-4.0974154436361097e-4,-4.336808689942018e-19,0.6934067533596318,0.30659324664036836,0.009496600950412944,0.6862010170336074,0.007559500153547154,-0.8293808863961685,1.6330441274667733,NA,0,0.08515265847794021
0.7215574509149153,0.892465967915689,-0.1709085170007737,0.2784425490850847,0.107534032084311,0.1265379533811159,0.04447166675344136,0.045653396394876325,0.103687207338559,0.103687207338559,0,0.09860718268331715,0.14510416358203662,0.1446745061401291,0.10360719051910365,0.10360719051910365,0,0.012477551085424764,0.006453024007357175,0.006604882577048283,-1.5185856969110803e-4,0.010742740245119885,0.010800066408775507,-5.7326163655621945e-5,0.5307945477913176,7.666480827451527e-4,-8.239742464007764e-4,-5.732616365562368e-5,1.734723475976807e-18,0.83363098096732,0.16636901903267998,0.00946528754639097,0.5163279261718886,0.00381583456175582,-0.5418993423597229,3.1207222657768905,NA,0,0.1002992412328691
0.7293125087295523,0.8933035654643685,-0.16399105673481618,0.27068749127044767,0.10669643453563149,0.09735675885499358,0.07577731145498334,0.07696743990872967,0.09151547237528222,0.09151547237528222,0,0.08106153459579966,0.1352837485974423,0.1249605901978907,0.08684685150240293,0.08684685150240293,0,0.007891888276058988,0.010251438752266051,0.009617896717015547,6.335420352505047e-4,0.007947830639548393,0.008530589074989468,-5.827584354410748e-4,6.831397343351629,2.3099331706847694e-4,-8.137517525095518e-4,-5.827584354410749e-4,1.0842021724855044e-19,0.6747075479348451,0.32529245206515495,0.009071663514162519,0.29235451148892316,0.0011700854149605457,-3.5115501361238475,2.494987545018799,NA,0,0.10210542402415299
0.7273835527046671,0.8953912938273622,-0.168007741122695,0.27261644729533285,0.10460870617263784,0.08129016671673683,0.06539006289318607,0.07450633341358015,0.07695553690073348,0.07695553690073348,0,0.09674942119040397,0.1558216878080073,0.1444267169515464,0.10292889457195656,0.10292889457195656,0,0.00786477657831573,0.010189189965888001,0.010760705127020685,-5.715151611326835e-4,0.007920948344383909,0.008498449898081392,-5.775015536974831e-4,6.795375163979724,1.8625121987444663e-4,-7.637527735719292e-4,-5.775015536974826e-4,-4.336808689942018e-19,0.6731473618565732,0.3268526381434269,0.009026983272101866,0.26761749924857575,9.392551723123648e-4,-4.112555717801806,2.637814607939439,NA,0,0.11128138558246634
0.726975217463738,0.9010448542721124,-0.1740696368083744,0.27302478253626195,0.09895514572788755,0.1041895079992778,0.07341869124258742,0.09432737913554755,0.09578831244581924,0.09578831244581924,0,0.09132508282710221,0.13548165245644903,0.11021176410039847,0.09569460260961785,0.09569460260961783,-1.3877787807814457e-17,0.009515115447749073,0.009946885610735565,0.010395986857495815,-4.4910124676024975e-4,0.009166424494148584,0.009632999402604106,-4.6657490845552173e-4,4.843506045784573,2.6968452533441173e-4,-7.362594337899357e-4,-4.6657490845552395e-4,2.222614453595284e-18,0.7180788488318605,0.28192115116813965,0.00973100052924232,0.2648096887545377,0.0013587337126686708,-2.3859844807864667,3.0682105424785266,NA,0,0.10577941347773316
0.7188555249968592,0.8998428711500432,-0.18098734615318401,0.28114447500314077,0.10015712884995676,0.07827131344684692,0.07156936274984739,0.07908831210106179,0.07638709703664205,0.07638709703664205,0,0.10154587430841922,0.08264645398242064,0.06503694459115784,0.09965296263163868,0.09965296263163868,0,0.0079481289572284,0.005914954045056433,0.0051436621719249545,7.71291873131478e-4,0.007612200526531848,0.007376513063956255,2.3568746257559333e-4,3.1951066924456413,-2.559887506438807e-5,2.612863376399814e-4,2.3568746257559333e-4,0,0.7745606040080408,0.22543939599195925,0.006931541501142416,0.11474158421268713,1.2666298322671317e-4,-10.678885295573588,-4.37296237433959,NA,0,0.11164973003714689
0.7381045807981123,0.8894358790008438,-0.1513312982027315,0.26189541920188775,0.11056412099915625,0.12154433513882286,0.12089213202973935,0.1218278349996792,0.12137352613216465,0.12137352613216465,0,0.08503995152578456,0.08706389263980283,0.07167891976081733,0.08526372679601005,0.08526372679601003,-1.3877787807814457e-17,0.010336124368439208,0.010525339604034095,0.008732487609576099,0.0017928519944579967,0.010348759172401273,0.010385678971884714,-3.6919799483441096e-5,0.35548758615962855,2.5516819431326755e-7,-3.717496767775595e-5,-3.691979948344269e-5,1.5924219408380846e-18,0.7345827619645262,0.26541723803547385,0.010430731986236652,0.012073383924772299,1.3200206871646575e-6,-185.35963773558146,43.01700876412799,NA,0,0.09179351052775532
0.7457787080557381,0.8805237260443575,-0.13474501798861938,0.2542212919442619,0.11947627395564253,0.15782741219714727,0.045966703195809235,0.06557114822322495,0.129390038237026,0.129390038237026,0,0.07811611880253548,0.15057245466620006,0.1407068905905314,0.08677293183600471,0.08677293183600472,1.3877787807814457e-17,0.012328864881489094,0.00692131933310566,0.00922631237894083,-0.0023049930458351707,0.0112275529681995,0.010954151665931616,2.7340130226788384e-4,2.4958692430577365,0.0015366531024246161,-0.0012632518001567305,2.734013022678856e-4,-1.734723475976807e-18,0.8393717015719926,0.1606282984280074,0.009625092107297378,0.7010202958274763,0.008105017101348597,-0.41092805155793705,2.0781130162242882,NA,0,0.11917311240992888
0.7430948799560236,0.8993133902739858,-0.1562185103179622,0.25690512004397636,0.10068660972601418,0.10652140529826515,0.05858595267902942,0.07344208178263394,0.09420654208875806,0.09420654208875806,0,0.09853218954038422,0.11611114733262212,0.1112057407729772,0.10030215520300137,0.10030215520300134,-2.7755575615628914e-17,0.010495787296956749,0.0068024821831368125,0.00816718110854738,-0.0013646989254105677,0.009449119205724691,0.009546958303331805,-9.783909760711397e-5,1.0248195760210765,1.608670080551312e-4,-2.5870610566224863e-4,-9.783909760711744e-5,3.469446951953614e-18,0.8169477181809962,0.18305228181900393,0.00864913474004678,0.2939738579251179,8.426552983453649e-4,-1.2221841972452727,6.605121231014713,NA,0,0.11154792491834106
0.7253159638373765,0.9060167255855732,-0.18070076174819671,0.2746840361626235,0.09398327441442678,0.10834860112962702,0.08733268656806803,0.10624120144093491,0.10257586489420915,0.10257586489420914,-1.3877787807814457e-17,0.09127616276992613,0.13238259349220544,0.10292526947566673,0.09513947972869574,0.09513947972869574,0,0.009889644552601638,0.011561327544522739,0.010934904287726817,6.264232567959223e-4,0.009759014418756045,0.010348829184006937,-5.898147652508914e-4,5.699338106405217,1.7211499918960637e-4,-7.619297644405e-4,-5.898147652508936e-4,2.168404344971009e-18,0.6931331982718045,0.3068668017281954,0.010725486048562188,0.21754586775847098,8.638892359900654e-4,-4.155550133792967,3.2204837823697328,NA,0,0.09510695938327227
0.7388995253488254,0.8914926100317392,-0.15259308468291377,0.2611004746511746,0.10850738996826081,0.0946807656814082,0.07327381380655312,0.08894556665701998,0.08909140038604868,0.0890914003860487,1.3877787807814457e-17,0.0897765736744761,0.11219109926094831,0.07529701883676176,0.092208715343241,0.092208715343241,0,0.008500114735752752,0.008220669717999247,0.006697336008020083,0.001523333709979164,0.008215003577727874,0.008427151508978405,-2.1214793125053089e-4,2.517433453338361,9.25715281202049e-5,-3.047194593707356e-4,-2.1214793125053067e-4,-2.168404344971009e-19,0.7452970006492332,0.2547029993507669,0.008360392226875998,0.16792642150755824,4.798266705273182e-4,-3.422898048956781,5.005285471161557,NA,0,0.09064413421594489
0.7134378187074378,0.8951829399400241,-0.18174512123258624,0.28656218129256217,0.10481706005997593,0.09968393628198989,0.070245422697141,0.08212840586828826,0.09124797161510487,0.09124797161510487,0,0.08794702216247624,0.13570890292582102,0.12507318083638316,0.09295328208702518,0.09295328208702516,-1.3877787807814457e-17,0.008766905353435035,0.009532929249789573,0.01027206095896829,-7.391317091787163e-4,0.00848179844540771,0.008986418832096619,-5.046203866889091e-4,5.61536687881235,2.874566098174818e-4,-7.920769965063926e-4,-5.046203866889108e-4,1.734723475976807e-18,0.6960104963981499,0.30398950360185006,0.009149917301612305,0.28120627434562057,0.0014060387756896584,-2.386174237183435,2.8413643005024176,NA,0,0.08210275487934891
0.7345655407910484,0.8943673758247741,-0.1598018350337257,0.2654344592089516,0.1056326241752259,0.09226784259417954,0.08234537725834871,0.0831760211897348,0.08963407837374372,0.08963407837374372,0,0.09255758268901472,0.12083048092333108,0.0937613309371566,0.09554412312254466,0.09554412312254466,0,0.008540088470447767,0.009949831535939405,0.007798694448806675,0.00215113708713273,0.008564009420116788,0.008914282858660109,-3.5027343854332135e-4,3.9293507295770325,5.469879698177203e-5,-4.049722355250939e-4,-3.502734385433219e-4,5.421010862427522e-19,0.703730721266431,0.296269278733569,0.009244960003193586,0.1463357961137017,2.805368526734767e-4,-8.298882835195492,4.273721071038714,NA,0,0.08967334314733877
0.7146943393710635,0.8966165675642416,-0.18192222819317805,0.2853056606289365,0.10338343243575843,0.1203476272253032,0.023295625707964014,0.034326852852149634,0.09265814181703821,0.09265814181703821,0,0.08761878540687583,0.1365232918207928,0.13278324967380514,0.09267470114152314,0.09267470114152314,0,0.010544712924080529,0.0031803955066763345,0.004558031072782955,-0.0013776355661066202,0.008587065601222884,0.008443631478226842,1.4343412299604175e-4,1.6987255230869318,9.677966335012048e-4,-8.243625105051642e-4,1.4343412299604055e-4,1.1926223897340549e-18,0.892536186185598,0.10746381381440194,0.006862554215378432,0.7337840772711388,0.004746280230688195,-0.24003240885044544,2.791630093662324,NA,0,0.10694188986774976
0.7277064502546041,0.8996071322312805,-0.1719006819766764,0.2722935497453959,0.10039286776871947,0.0870425804484214,0.048565127426984475,0.05719982108871757,0.07656541818005264,0.07656541818005264,0,0.08906898171942187,0.11509202864277901,0.07723099476762992,0.09168151002813765,0.09168151002813764,-1.3877787807814457e-17,0.007752794006771754,0.00558945903686671,0.004417599083212114,0.0011718599536545962,0.0070196331546830484,0.00716373184852796,-1.440986938449117e-4,2.0115031786752575,1.9840747926409363e-4,-3.425061731090055e-4,-1.4409869384491187e-4,1.6263032587282567e-19,0.7875445822811388,0.21245541771886128,0.006671126521819231,0.3036568522710547,0.001001300565468123,-1.26217105378382,4.422696119395516,NA,0,0.08149505048321205
0.712017541968279,0.8968214937669051,-0.18480395179862608,0.28798245803172096,0.10317850623309488,0.13183169157293664,0.062345777770113915,0.07159445919178235,0.11182096731741949,0.11182096731741947,-1.3877787807814457e-17,0.09731923132142643,0.16303480854588595,0.13205460804232436,0.10409966641569177,0.10409966641569175,-1.3877787807814457e-17,0.012829758887681566,0.010164531942394875,0.009454378246573004,7.101536958218704e-4,0.01164052539602334,0.012062220280765529,-4.2169488474218947e-4,3.4959972121768166,9.363146701072683e-4,-0.00135800955484946,-4.2169488474219175e-4,2.2768245622195593e-18,0.7573243710214316,0.24267562897856845,0.01149714541503822,0.448426008103377,0.004566306934521535,-0.8972434031310276,2.4809157194042566,NA,0,0.1008621076912068
0.7341230023568502,0.9007658903663784,-0.1666428880095282,0.26587699764314976,0.09923410963362156,0.11196864763326203,0.0861612039623698,0.09682751330755893,0.1051070419932005,0.1051070419932005,0,0.10383865054873485,0.15128319636227144,0.12067114816882875,0.10854676780951272,0.10854676780951272,0,0.011626673274004724,0.01303474233784891,0.01168428720515568,0.00135045513269323,0.01140902968238064,0.012001046449173818,-5.920167667931783e-4,4.933042875056402,2.389906330440606e-4,-8.310073998372397e-4,-5.920167667931792e-4,8.673617379884035e-19,0.7112220028047718,0.2887779971952281,0.012330707805926818,0.23192956188144906,0.0012244224435739113,-3.3386183095518884,3.188631986421256,NA,0,0.1066104703113027
0.7421489181675397,0.8982090641564751,-0.15606014598893536,0.2578510818324603,0.10179093584352494,0.10278648326730895,0.053721520972020875,0.06584079424233724,0.09013502965940005,0.09013502965940005,0,0.09018283179504136,0.10487278533840122,0.09213317392762245,0.09167813591371789,0.09167813591371786,-2.7755575615628914e-17,0.009269576131299556,0.005633925536951165,0.00606612134746206,-4.321958105108952e-4,0.008263411499701471,0.008332119692381996,-6.870819268052497e-5,0.8246184070464618,1.3792783152316153e-4,-2.0663602420368946e-4,-6.870819268052793e-5,2.9544509200229996e-18,0.8256489526915234,0.17435104730847656,0.007451750834125361,0.3146249556631749,7.207620167244851e-4,-1.09490598706075,7.139082164477348,NA,0,0.10115414959731382
0.7250145731324226,0.8973693943442849,-0.1723548212118623,0.27498542686757743,0.10263060565571513,0.09024256602423666,0.062440519799040216,0.07062457170783433,0.0825974084752089,0.08259740847520891,1.3877787807814457e-17,0.10521886502049228,0.12971179112965964,0.11849396426005293,0.10773258886135682,0.10773258886135681,-1.3877787807814457e-17,0.00949522037360702,0.008099271662200482,0.008368585475829667,-2.6931381362918505e-4,0.00889843264827323,0.00911135482131565,-2.1292217304241974e-4,2.3368881710576876,1.3576063108468547e-4,-3.4868280412710573e-4,-2.1292217304242026e-4,5.149960319306146e-19,0.755559769208387,0.24444023079161298,0.008797246017903751,0.20542788308241391,6.809534638773918e-4,-2.245896553558407,5.295887904594231,NA,0,0.10956207066847297
0.747003734444349,0.8965583260253983,-0.14955459158104933,0.252996265555651,0.10344167397460169,0.10703103875834517,0.07729356946316994,0.09558884378911843,0.09950757007959002,0.09950757007959,-1.3877787807814457e-17,0.10521626902782179,0.11124686604068515,0.08411406443388193,0.10584008407789859,0.1058400840778986,1.3877787807814457e-17,0.011261406568325267,0.008598667367875658,0.008040366165638182,5.583012022374757e-4,0.010531889583611193,0.010587743494462875,-5.585391085168208e-5,0.5275336607927107,3.389231221763605e-5,-8.974622306931827e-5,-5.585391085168222e-5,1.4230153513872246e-19,0.79453310953694,0.20546689046306008,0.009930036968100462,0.1613343708509783,1.793346935015997e-4,-2.599197957833973,18.44707344950985,NA,0,0.10264843381472953
0.7282991141611511,0.8981572345505064,-0.16985812038935533,0.2717008858388489,0.10184276544949356,0.09665243887806699,0.06997887423045238,0.07775400878620778,0.0894052077348303,0.0894052077348303,0,0.09625482017996075,0.13996056715668226,0.11065593662501189,0.10070593431810591,0.10070593431810591,0,0.009303263124162985,0.009794282926280252,0.008603942668587225,0.0011903402576930264,0.009003634977840434,0.009436673639362663,-4.3303866152222953e-4,4.588890938390831,2.3068557676685656e-4,-6.637242382890852e-4,-4.330386615222286e-4,-9.215718466126788e-19,0.7180028208110856,0.28199717918891437,0.009548773025221618,0.24829176316702412,0.0011657880674558682,-2.623529144114996,3.202337835141631,NA,0,0.09702536637414014
0.7330453353595094,0.8911238926673519,-0.15807855730784248,0.26695466464049056,0.10887610733264808,0.08579896585386033,0.07436699717636985,0.09763180412271566,0.08274714848938027,0.08274714848938028,1.3877787807814457e-17,0.08857286669914785,0.12241757826488085,0.08966186526054877,0.09225774714822112,0.0922577471482211,-1.3877787807814457e-17,0.007599460365498709,0.00910382769716243,0.008753849666395221,3.49978030767209e-4,0.007634065502569552,0.008001058242019108,-3.669927394495563e-4,4.586802499727134,7.571469749850892e-5,-4.42707436948065e-4,-3.6699273944955607e-4,-2.168404344971009e-19,0.6962515211953382,0.3037484788046618,0.00835164403133057,0.17916043430271206,3.869116825181595e-4,-6.5051785282440715,3.617037126380059,NA,0,0.11024569232592234
0.7369257799616502,0.8862859535637352,-0.14936017360208498,0.2630742200383498,0.11371404643626482,0.08086797872500683,0.09300216983657324,0.11471285776325367,0.08406017158747843,0.08406017158747844,1.3877787807814457e-17,0.0891595801618207,0.16826922099169936,0.14271933507336348,0.09815545753270574,0.09815545753270574,0,0.007210155031656657,0.015649402668937898,0.016371742784336885,-7.223401153989874e-4,0.008250964602446696,0.009430303521544905,-0.0011793389190982093,12.505842642326806,-1.860982480807704e-4,-9.932406710174372e-4,-0.0011793389190982075,-1.734723475976807e-18,0.5634335213292845,0.4365664786707155,0.011429778850297277,0.2955344973996553,9.599315005971249e-4,7.664472149933653,2.127038110987685,NA,0,0.10445320983096137
0.73034754685769,0.8954036287708547,-0.16505608191316468,0.26965245314231,0.10459637122914534,0.0818379189307074,0.09986712512521582,0.10224288353794331,0.08669953860926512,0.08669953860926513,1.3877787807814457e-17,0.08497113357100539,0.11586871883030203,0.1079026992767432,0.08820290886887094,0.08820290886887094,0,0.0069538607406342485,0.011571475841524225,0.011032283115581775,5.391927259424494e-4,0.007647151502926169,0.008199011980256205,-5.518604773300361e-4,6.730816818647842,-1.0970719103286489e-4,-4.421532862971708e-4,-5.518604773300357e-4,-4.336808689942018e-19,0.619432578625592,0.3805674213744081,0.009262668291079237,0.16816199903832496,5.570589355522634e-4,5.539185921321076,3.750089783972318,NA,0,0.09932766152201761
0.7126167063834827,0.8957119285161165,-0.18309522213263374,0.28738329361651727,0.10428807148388353,0.07354256632347182,0.028019148240962844,0.03655476437317413,0.060459896498238665,0.06045989649823867,6.938893903907228e-18,0.09065642790438597,0.2114071492168586,0.20242379451027895,0.10324928776035161,0.10324928776035161,0,0.006667106361807347,0.005923448253106514,0.0073995541118470655,-0.0014761058587405519,0.006242441251507719,0.006453391445204271,-2.109501936965524e-4,3.268826871695757,0.0011257504113434246,-0.0013367006050399764,-2.1095019369655175e-4,-6.505213034913027e-19,0.7362162077104759,0.26378379228952414,0.00629527730745693,0.6896273681161127,0.00549698557007222,-0.6154886742067457,1.7507733860221821,NA,0,0.09964082862214257
0.713825331202852,0.8955292322566658,-0.18170390105381384,0.28617466879714804,0.10447076774333419,0.08049158050134379,0.0319679911261602,0.04486650020019103,0.06660535838305182,0.06660535838305182,0,0.09451071175305537,0.14428516795959886,0.12341880022326734,0.09971068740695993,0.09971068740695993,0,0.007607316563310355,0.004612506968968991,0.00553736962492456,-9.248626559555696e-4,0.006641266069361018,0.006750277919539194,-1.0901185017817613e-4,1.61492388132099,4.93381189025134e-4,-6.023930392033098e-4,-1.090118501781758e-4,-3.2526065174565133e-19,0.8044550654205737,0.19554493457942637,0.006109911766139673,0.4799715919895444,0.002415235274339375,-0.6588134047336075,2.8987793932067247,NA,0,0.08956660554599155
0.7135287029441423,0.8924758563039225,-0.17894715335978018,0.2864712970558577,0.10752414369607755,0.08864736617293259,0.065926869576656,0.07728409113016663,0.08213859604324403,0.08213859604324404,1.3877787807814457e-17,0.1007845377448085,0.11777918508787485,0.09472681802471167,0.10261187264778854,0.10261187264778854,0,0.008934283822033784,0.007764812974133153,0.007320876036692527,4.439369374406258e-4,0.008428395156657503,0.008599263991366676,-1.7086883470917268e-4,1.987016968902435,7.892644446390422e-5,-2.4979527917307764e-4,-1.7086883470917344e-4,7.589415207398531e-19,0.7413271593558144,0.2586728406441857,0.008349548398083469,0.16272419020386364,3.861268271130601e-4,-2.901647386855973,6.930369469298084,NA,0,0.10288662063559384
0.7213129247442032,0.9018208050053473,-0.18050788026114417,0.27868707525579683,0.09817919499465266,0.09783597802550328,0.0447181718331983,0.05579850458570306,0.08303273197376555,0.08303273197376555,0,0.08788910783814256,0.1358278639369508,0.11352737097276504,0.09259569632096855,0.09259569632096855,0,0.008598716823133604,0.006073973759268845,0.006334657529826642,-2.606837705577975e-4,0.007688473634543171,0.007895103562892775,-2.0662992834960363e-4,2.6171908538447872,5.118791413972661e-4,-7.1850906974687e-4,-2.0662992834960395e-4,3.2526065174565133e-19,0.7855964815829635,0.21440351841703653,0.007336345291201224,0.4312350378143962,0.002546401555556674,-0.8418678224643339,2.833362293693881,NA,0,0.10599088861577162
0.71793810172399,0.8915224300814959,-0.17358432835750592,0.28206189827601,0.1084775699185041,0.09029076987049964,0.09328985624121905,0.12989181307606776,0.09113669786531847,0.09113669786531847,0,0.0889541389181194,0.1947503149201711,0.17564504379752952,0.10043065099749232,0.10043065099749234,1.3877787807814457e-17,0.008031737686084374,0.018168228881834902,0.022814853196686437,-0.004646624314851536,0.009152917896375703,0.01089085563461583,-0.0017379377382401272,15.95777041352208,-6.425255031905844e-5,-0.0016736851879210692,-0.0017379377382401276,4.336808689942018e-19,0.5294616604378348,0.47053833956216523,0.013099983283959638,0.36819197827248945,3.172918695219854e-4,31.10609189252558,1.840806750107814,NA,0,0.09697496312859144
0.7177169296201537,0.8992286037297739,-0.1815116741096202,0.28228307037984635,0.10077139627022613,0.12120891331547294,0.08961282102457743,0.09820520189488088,0.11228987137159398,0.11228987137159396,-1.3877787807814457e-17,0.086117031738492,0.12143116269379618,0.09576974168686489,0.08967568602292761,0.08967568602292762,1.3877787807814457e-17,0.010438151834976709,0.010881789049285502,0.009405086817779157,0.0014767022315063452,0.01006967124867399,0.010563383109966558,-4.937118612925676e-4,4.6738043688555635,2.260580203427142e-4,-7.197698816352821e-4,-4.93711861292568e-4,3.2526065174565133e-19,0.7092082345134384,0.2907917654865616,0.010659970442131106,0.22859704271200473,0.0011157885408365608,-2.8361994957964973,3.4385997732037414,NA,0,0.09430408485636436
0.7117290111070917,0.8940501739044046,-0.1823211627973128,0.28827098889290825,0.10594982609559545,0.12579751311071896,0.09140381293857244,0.10141171727572044,0.1158828071504081,0.1158828071504081,0,0.09195090251296986,0.1485542645262084,0.1473657843486483,0.09794801887469852,0.0979480188746985,-1.3877787807814457e-17,0.011567194864417768,0.013578426205980761,0.014944617258479911,-0.00136619105249915,0.011350491382021221,0.012146974512142542,-7.964831301213206e-4,6.557049488538303,3.9942637128829463e-4,-0.0011959095014096159,-7.964831301213212e-4,6.505213034913027e-19,0.6777579185586818,0.3222420814413183,0.012572810535199264,0.2932466223317428,0.0019467990618187941,-2.6575742790418095,2.624477756135124,NA,0,0.11117447048149379
0.7346527842172589,0.9009623914976079,-0.16630960728034905,0.2653472157827411,0.09903760850239207,0.11767022990036848,0.057726828697572126,0.07722266700944043,0.10176441528665865,0.10176441528665865,0,0.09994722757178337,0.13786596574437998,0.11836399574543932,0.10370260871782569,0.1037026087178257,1.3877787807814457e-17,0.011760813246276196,0.00795856498775117,0.009140383429356884,-0.0011818184416057132,0.010553235339870681,0.010751897257161806,-1.9866191729112428e-4,1.8476917379283568,4.4308997281659597e-4,-6.417518901077178e-4,-1.986619172911218e-4,-2.4936649967166602e-18,0.8035897283412816,0.1964102716587183,0.009859689117013683,0.37103520369673626,0.0022729781353837473,-0.9630222433037247,3.63582683360529,NA,0,0.09882078786603139
0.7266632314587349,0.89497443666725,-0.16831120520851506,0.2733367685412651,0.10502556333275004,0.09937945445329376,0.1315268919470198,0.1457838093538585,0.10816653113471114,0.10816653113471114,0,0.10040047474865113,0.151052599388633,0.12624956786719843,0.1057202426729659,0.1057202426729659,0,0.009977744407372644,0.0198674789181052,0.01840514293295868,0.001462335985146522,0.011435391920654583,0.01268097248026731,-0.0012455805596127273,9.822437210954904,-3.234262527663397e-4,-9.22154306846389e-4,-0.0012455805596127286,1.3010426069826053e-18,0.5717589881228012,0.4282410118771988,0.014922611662738922,0.21602711528331617,0.001628336010788238,4.091364730787293,2.9821572236557436,NA,0,0.11339156255077851
0.7287275958443968,0.8999361517968077,-0.1712085559524109,0.27127240415560316,0.10006384820319225,0.09286574153817707,0.09347354220197612,0.11166752190922002,0.0930306210854932,0.09303062108549322,1.3877787807814457e-17,0.10170044488080283,0.11882484698925161,0.1100291048204388,0.10341397845395309,0.10341397845395307,-1.3877787807814457e-17,0.00944448722861826,0.011106979349693166,0.012286677473188217,-0.0011796981234950508,0.009620666644493068,0.009895475463191998,-2.748088186989295e-4,2.7771158619020415,-2.057535890517446e-6,-2.7275128280841206e-4,-2.748088186989295e-4,0,0.6955156927723825,0.3044843072276175,0.010275733289155712,0.07757758994076171,1.0408222968677e-5,153.789799467676,6.938919457551528,NA,0,0.0777112784138355
0.7258538095245209,0.8951088258234473,-0.16925501629892636,0.27414619047547906,0.10489117417655269,0.06442717954276084,0.06350211585837424,0.08620964767611218,0.06417357685773906,0.06417357685773904,-1.3877787807814457e-17,0.10059052932504779,0.16103059882379922,0.1400013741491774,0.10693015918208428,0.10693015918208429,1.3877787807814457e-17,0.006480764093126203,0.010225783743252281,0.012069469139572143,-0.0018436853963198618,0.0068620907886817566,0.007507446963464079,-6.45356174782322e-4,8.596213571977634,1.1125715823959853e-5,-6.564818906062834e-4,-6.453561747823235e-4,1.5178830414797062e-18,0.6265894822192426,0.3734105177807575,0.008353273918189241,0.23223927643109496,5.5910913375096725e-5,-68.6462099098424,2.6643020128745185,NA,0,0.10737558092840703
0.7322897536920496,0.904254015266573,-0.17196426157452338,0.2677102463079504,0.09574598473342699,0.09209024201185209,0.11230380716101655,0.1265562284528704,0.0975016205166967,0.09750162051669671,1.3877787807814457e-17,0.0888901923552926,0.12439420545279982,0.08791814331128836,0.09228955905130193,0.09228955905130191,-1.3877787807814457e-17,0.008185919326478979,0.013969942861119104,0.01112658863005561,0.002843354231063494,0.008998381564273312,0.00973436169158847,-7.359801273151573e-4,7.560640857952945,-1.406916473414555e-4,-5.952884799737025e-4,-7.35980127315158e-4,6.505213034913027e-19,0.6158046143395453,0.38419538566045475,0.01107793109379904,0.1774861954169946,7.176626818032507e-4,5.555863418069953,3.5036660535012496,NA,0,0.07908288845659722
0.7403622025470796,0.9018981552436689,-0.16153595269658927,0.25963779745292037,0.0981018447563311,0.11326719585719906,0.07839582963846252,0.08809982891030886,0.10421327113799214,0.10421327113799213,-1.3877787807814457e-17,0.1061688577982554,0.12186608662344106,0.0851113291218715,0.10770878490356837,0.10770878490356836,-1.3877787807814457e-17,0.012025448810170111,0.009553792965637402,0.007498293533965867,0.002055499431671535,0.011224684805099246,0.011383713530634,-1.590287255347541e-4,1.396984605303022,1.052214075611797e-4,-2.6425013309593537e-4,-1.5902872553475567e-4,1.5720931501039814e-18,0.7820987188192928,0.2179012811807071,0.010789620887903757,0.18984598005759798,5.473838149823569e-4,-2.248143337622949,7.763541449297797,NA,0,0.10927090757125447
0.7299367734250728,0.9001660960604811,-0.17022932263540835,0.2700632265749272,0.09983390393951885,0.09211333280872394,0.05533684275205521,0.06985770937185454,0.08218135524191926,0.08218135524191926,0,0.09443801416674533,0.13734441070826067,0.09708990396964313,0.09872152723746189,0.09872152723746187,-1.3877787807814457e-17,0.008699000228736398,0.007600206058236708,0.006782478294452597,8.177277637841113e-4,0.008113068899926664,0.00840225632970953,-2.8918742978286706e-4,3.4417829977446592,3.1105917487157743e-4,-6.002466046544472e-4,-2.8918742978286977e-4,2.710505431213761e-18,0.7557160731380982,0.24428392686190178,0.008149603143486553,0.31051309754863865,0.0015779466657765248,-1.5046798285205278,3.201024131107562,NA,0,0.08973648781987768
0.7437504234692326,0.8908678617001647,-0.14711743823093215,0.2562495765307674,0.10913213829983526,0.09756849292543639,0.07768775580693828,0.0850889379991278,0.09247406245770173,0.09247406245770175,1.3877787807814457e-17,0.08379209946139721,0.14962159478527515,0.1309033641044458,0.09097621304929102,0.09097621304929102,0,0.008175468863506796,0.011623765919123126,0.01113842823216044,4.8533768696268527e-4,0.008412940007685317,0.009059093523760772,-6.461535160754549e-4,7.132650903544401,2.494269583398302e-4,-8.955804744152855e-4,-6.461535160754553e-4,3.2526065174565133e-19,0.6712049515047347,0.3287950484952654,0.00989961739131496,0.32074615977151427,0.001308738891177418,-3.9076899082707253,2.272865590859297,NA,0,0.10772465062011975
0.7131051914104309,0.8959351152221195,-0.1828299238116886,0.28689480858956906,0.10406488477788045,0.1303924618759494,0.10795097145665634,0.10854969116261873,0.12395411477764165,0.12395411477764168,2.7755575615628914e-17,0.09164688542449555,0.1929405853331104,0.1771528754167356,0.10218800263421075,0.10218800263421075,0,0.01195006301376304,0.020828123620125167,0.01922988991505652,0.0015982337050686468,0.012666623407418908,0.014497132512071895,-0.001830509104652987,12.62669774956327,4.6506153325479943e-4,-0.0022955706379077854,-0.001830509104652986,-8.673617379884035e-19,0.5878163813223164,0.41218361867768366,0.016389093316944103,0.3893894023839834,0.002273181596033927,-4.8103298595466875,1.9047639241845993,NA,0,0.08615166643938425
0.7305709401297789,0.8955016136548773,-0.1649306735250985,0.26942905987022114,0.10449838634512265,0.1065192767487984,0.050743401547735996,0.05703929457035338,0.09149163512993735,0.09149163512993738,2.7755575615628914e-17,0.1022544721118461,0.0701441841936197,0.044810923269474244,0.09889899883931415,0.09889899883931416,1.3877787807814457e-17,0.010892072413684022,0.0035593545047752006,0.002555983452337044,0.0010033710524381565,0.009048431116522627,0.008916425121193183,1.3200599532944488e-4,1.4804811741836288,-3.525310888873946e-4,4.8453708421684026e-4,1.3200599532944563e-4,-7.589415207398531e-19,0.8924464093028701,0.10755359069712994,0.007225713459229611,0.4324640049476747,0.0017909794115971774,-0.9097732911373384,-2.184476961784094,NA,0,0.11322997249852401
0.7328182344259003,0.8964675596240538,-0.16364932519815345,0.26718176557409967,0.10353244037594622,0.09861981855672856,0.05547499834917803,0.07472203042809299,0.08709230931829812,0.08709230931829812,0,0.1062541667184801,0.15679419417200044,0.16451176071406454,0.1114866990974104,0.1114866990974104,0,0.010478766642672895,0.008698157662852424,0.012292652789855483,-0.0035944951270030587,0.009709634082667694,0.010003020391647365,-2.9338630897967136e-4,2.9329772158082594,4.2694036752966393e-4,-7.20326676509336e-4,-2.933863089796721e-4,7.589415207398531e-19,0.7676712602182284,0.23232873978177151,0.00958846215276266,0.3399955964880816,0.002180540397766803,-1.2857858274136384,3.1023765136692467,NA,0,0.09157567001616569
0.7229293890440582,0.9042379504843474,-0.18130856144028917,0.27707061095594177,0.09576204951565259,0.1050058371761939,0.08219779551994379,0.09151730828760114,0.0986863991397881,0.0986863991397881,0,0.0674632379415931,0.22529596695308188,0.18048746753561198,0.08257762355238189,0.08257762355238187,-2.7755575615628914e-17,0.007084033778673752,0.018518831823077436,0.016517727208505004,0.0020011046145724312,0.008149288317905526,0.010252280258994488,-0.002102991941088962,20.51243126370813,7.210600028821847e-4,-0.002824051943971149,-0.002102991941088964,1.734723475976807e-18,0.4995236261797592,0.5004763738202409,0.012801432800875593,0.6127986828395448,0.003599855458013671,-3.603895361065295,1.4274350343184043,NA,0,0.08823620355497948
0.736258989071301,0.8975790611124987,-0.1613200720411977,0.26374101092869895,0.10242093888750126,0.10375436310402941,0.05590123877486788,0.07158199189434943,0.09113353171735962,0.09113353171735963,1.3877787807814457e-17,0.09246937549676137,0.14559834228957164,0.12145815338350513,0.09791089415780388,0.09791089415780388,0,0.00959410116129382,0.008139127697554288,0.008694216551000713,-5.550888534464251e-4,0.008922965578205261,0.009210364989092725,-2.873994108874636e-4,3.120391116180665,4.936850148775221e-4,-7.810844257649855e-4,-2.873994108874634e-4,-2.168404344971009e-19,0.7669341258926377,0.23306587410736226,0.008866614429424054,0.3799441767506639,0.002542387053416244,-1.1681836778377677,2.740470050121037,NA,0,0.09281397240971855
0.7337085315334986,0.9004133728856925,-0.16670484135219388,0.2662914684665014,0.09958662711430755,0.10513000312760012,0.05923831158327111,0.05966627720054935,0.09290943719584903,0.09290943719584902,-1.3877787807814457e-17,0.0866696420459004,0.15759704093150032,0.1405877366178683,0.0937330624709084,0.0937330624709084,0,0.009111579739353491,0.009335782615301746,0.008388346864039553,9.47435751262193e-4,0.008708686080815457,0.009171283052424165,-4.6259697160870757e-4,5.043972244280841,6.35958711581789e-4,-0.001098555683190498,-4.625969716087091e-4,1.5178830414797062e-18,0.7289322281623808,0.27106777183761915,0.009223681177327619,0.42659302496136137,0.0032549783116995372,-1.2908286792185453,2.2219486884848467,NA,0,0.1082828629057315
0.7398070572946658,0.8885450779816823,-0.14873802068701647,0.2601929427053342,0.11145492201831775,0.11178183745197647,0.07613908332723446,0.08243495384117691,0.10250784437013717,0.10250784437013714,-2.7755575615628914e-17,0.08485518041116115,0.11747335880996766,0.12025688550000085,0.0884906369409797,0.0884906369409797,0,0.009485267983678554,0.00894431385516224,0.009913370805276267,-9.690569501140268e-4,0.009070984439760258,0.009344515537111294,-2.735310973510357e-4,2.9271832901847086,2.2379219768626487e-4,-4.973232950373016e-4,-2.735310973510367e-4,1.0299920638612292e-18,0.7509504550329866,0.2490495449670135,0.009214790919420398,0.2494088549042274,0.0011626017126656315,-2.136172840649855,3.601469014415163,NA,0,0.10897013300636642
0.7231240250386818,0.8957214458891039,-0.17259742085042207,0.2768759749613182,0.10427855411089615,0.08499131232693369,0.08481739681358096,0.08681593433204148,0.08494315929961326,0.08494315929961326,0,0.08864167945542215,0.1883028422453264,0.17234042289111368,0.09903420141216401,0.099034201412164,-1.3877787807814457e-17,0.007533772663779725,0.015971356891846984,0.014961894836471182,0.001009462055375802,0.008412277946663431,0.00986993702324409,-0.0014576590765806585,14.76867656954461,3.4702625747124958e-6,-0.0014611293391553707,-0.0014576590765806583,-2.168404344971009e-19,0.551964212084523,0.448035787915477,0.011752564777813355,0.36015762125236,1.7332622287936393e-5,-487.69310556877105,1.8894305161007174,NA,0,0.10913780314688803
0.7276508153128975,0.8923134001819861,-0.16466258486908858,0.27234918468710245,0.10768659981801387,0.10140840810380707,0.09474873462479798,0.0997487193514327,0.09959465146151662,0.09959465146151664,1.3877787807814457e-17,0.09941128049095461,0.17301092687447595,0.15317833050174415,0.10733697615780421,0.10733697615780421,0,0.010081139702148759,0.01639256639762005,0.01527934229993948,0.001113224097680568,0.01069018872936963,0.011800051616872777,-0.001109862887503147,9.405576547785309,9.713545166979183e-5,-0.0012069983391729407,-0.001109862887503149,1.951563910473908e-18,0.6216540199758733,0.3783459800241268,0.013236853049884404,0.27819691908324945,4.901496130847841e-4,-14.227234251565127,2.350703235351582,NA,0,0.08682432848301505
0.710834941962279,0.8943990920574748,-0.18356415009519578,0.28916505803772097,0.10560090794252519,0.10926584595773454,0.06179719736303908,0.0838666563771829,0.09553957143187725,0.09553957143187725,0,0.07999691696677826,0.1399730889934773,0.10946216672383666,0.08633045518771476,0.08633045518771475,-1.3877787807814457e-17,0.008740930806385674,0.00864994460604415,0.009180225922929913,-5.302813168857629e-4,0.008247974690153152,0.008714620776483287,-4.6664608633013513e-4,5.354749200210709,5.851944410678033e-4,-0.001051840527397937,-4.666460863301337e-4,-1.4094628242311558e-18,0.7129810007591413,0.2870189992408587,0.008695437706214913,0.40507919909775963,0.0028469878339903807,-1.3018528901188229,2.3338116499193506,NA,0,0.10992784175834218
0.7346294231239416,0.9018042527956509,-0.16717482967170927,0.26537057687605836,0.0981957472043491,0.10582104237769917,0.0962821576504549,0.10040237807839877,0.10328970303487613,0.10328970303487614,1.3877787807814457e-17,0.08827540841601528,0.10027225441876311,0.05632803197927834,0.0894534476733506,0.08945344767335062,1.3877787807814457e-17,0.009341395734899855,0.009654429007913874,0.0056554683631956405,0.003998960644718233,0.009239620045626215,0.009424465555140985,-1.848455095147701e-4,1.9613367827944161,2.2309291171975063e-5,-2.071548006867444e-4,-1.8484550951476932e-4,-7.860465750519907e-19,0.7281541982142955,0.27184580178570455,0.009497912371406864,0.07920286291550498,1.144365311107127e-4,-10.093649352472085,8.35821801795206,NA,0,0.10181871543434179
0.7352174073056312,0.902464488648914,-0.1672470813432828,0.26478259269436877,0.09753551135108596,0.11278799426924802,0.050959401707676086,0.06036442921342008,0.09641685922815126,0.09641685922815123,-2.7755575615628914e-17,0.08333307540270238,0.16521570793932575,0.1587304070970675,0.09131953983793502,0.091319539837935,-1.3877787807814457e-17,0.009398970430958808,0.00841929362929819,0.009581670423228284,-0.001162376793930095,0.008804743217333731,0.009139569067412583,-3.3482585007885146e-4,3.66347524275169,9.855674885841954e-4,-0.00132039333866305,-3.348258500788547e-4,3.2526065174565133e-18,0.7560845178391034,0.24391548216089662,0.008909132030128499,0.5447265560888686,0.005062687924975799,-0.8242044594000458,2.0177136814138246,NA,0,0.08257321507305287
0.72733078372892,0.9004055100548041,-0.17307472632588405,0.27266921627108,0.09959448994519593,0.08771618933828405,0.037013510048699336,0.05402030802011039,0.07389112951354908,0.07389112951354906,-1.3877787807814457e-17,0.06981791688384434,0.18720229493438245,0.1744220888845073,0.08150875414332175,0.08150875414332173,-1.3877787807814457e-17,0.006124161616587869,0.006929014024693342,0.009422334967052156,-0.0024933209423588145,0.006022773908892217,0.006343620091919879,-3.208461830276621e-4,5.057777394903214,0.001180345888718188,-0.0015011920717458518,-3.2084618302766384e-4,1.734723475976807e-18,0.7021686676900831,0.29783133230991693,0.006526587820640605,0.7360585119285679,0.005951702473903801,-0.7300109297439554,1.594780311003439,NA,0,0.10418384612994651
0.7309372578472382,0.8975369819334177,-0.1665997240861795,0.2690627421527618,0.10246301806658231,0.09736275034790232,0.07213695892132287,0.0959188803581042,0.09057542973369322,0.09057542973369323,1.3877787807814457e-17,0.08884820177830725,0.14816469527791132,0.13384407211371982,0.0949259487234035,0.0949259487234035,0,0.00865050528860138,0.010688150536853009,0.012838173539717362,-0.0021500230028643538,0.008597958598500799,0.009198759706630508,-6.008011081297098e-4,6.531327345105554,2.942753832021806e-4,-8.950764913318899e-4,-6.008011081297093e-4,-5.421010862427522e-19,0.6873727346183087,0.31262726538169117,0.009669327912727194,0.3041625324902262,0.0014963054931770678,-2.8596509699717454,2.4978667236777965,NA,0,0.09145822191161271
0.7365424104372418,0.9023401179110014,-0.16579770747375966,0.2634575895627582,0.09765988208899856,0.09708648635232604,0.0330158198694098,0.04180905073358767,0.08020658299905753,0.08020658299905753,0,0.09746039286899136,0.16793472205972057,0.14174960322889837,0.10434290754805924,0.10434290754805925,1.3877787807814457e-17,0.009462087102167664,0.005544502533343135,0.0059264163528629345,-3.8191381951979946e-4,0.008368988074616399,0.008429969714756897,-6.0981640140497784e-5,0.723390975340608,8.761907524839482e-4,-9.371723926244448e-4,-6.098164014049659e-5,-1.1926223897340549e-18,0.8267204601930989,0.17327953980690117,0.0075032948177554,0.5833886301515961,0.004515337241186459,-0.5153032063153756,2.3829204759825102,NA,0,0.09392303640243127
0.7402010967503657,0.8956639654966662,-0.15546286874630044,0.2597989032496343,0.10433603450333384,0.08177073270997934,0.0655907339361754,0.06722090086123125,0.07756718677396465,0.07756718677396465,0,0.08326113218419906,0.10844262994832164,0.07756792399252027,0.08588846980376218,0.08588846980376218,0,0.0068083237849644,0.007112831688279491,0.005214185728712726,0.0018986459595667646,0.006662126978998444,0.006887434604276506,-2.2530762527806208e-4,3.2712851478570175,7.835145752524372e-5,-3.036590828033061e-4,-2.253076252780624e-4,3.2526065174565133e-19,0.7316989593677063,0.26830104063229365,0.006960577736621945,0.17219604667427427,4.0743660294605e-4,-4.0538157544467435,4.306440822706965,NA,0,0.08406481882407835
0.722093179544113,0.8977906889774125,-0.17569750943329954,0.277906820455887,0.10220931102258746,0.11016113600251812,0.07153033368891824,0.09151346488375904,0.09942537255988566,0.09942537255988565,-1.3877787807814457e-17,0.09148423049030875,0.15819034421593522,0.13976070623115516,0.0983022164151994,0.0983022164151994,0,0.010078006757128617,0.011315408108130684,0.012789986481814182,-0.001474578373683498,0.009773734490543709,0.01042188903221342,-6.481545416697106e-4,6.219165639418196,5.171205729491741e-4,-0.0011652751146188874,-6.481545416697133e-4,2.710505431213761e-18,0.6982668804310327,0.3017331195689674,0.01069670743262965,0.35723698659736736,0.0025769106924431874,-1.8516398677988672,2.3714519611590457,NA,0,0.08725067680618738
0.7299612587119906,0.8914099944479615,-0.16144873573597096,0.2700387412880094,0.10859000555203846,0.09640118588887277,0.03496894793541043,0.05979237824563998,0.07981210167741432,0.07981210167741432,0,0.09711661612498589,0.12830322894756704,0.09557204767293515,0.10050317058453924,0.10050317058453925,1.3877787807814457e-17,0.009362156963963062,0.0044866289330125165,0.005714480024170475,-0.0012278510911579582,0.008021369269595761,0.00804557551137077,-2.4206241775008575e-5,0.30086401825199477,3.776508197703225e-4,-4.018570615453305e-4,-2.4206241775007978e-5,-5.963111948670274e-19,0.8494124344511131,0.15058756554888686,0.00692439294848779,0.48069062984397004,0.0019158634198793054,-0.5692279672751133,4.114048219262435,NA,0,0.09007158895200305
0.7480151754210026,0.9013398568027441,-0.1533246813817415,0.2519848245789974,0.09866014319725591,0.1049072071975652,0.11306638592040025,0.10991320702673668,0.10696319641674748,0.10696319641674748,0,0.09245730871673469,0.13728202546278723,0.11269946618581847,0.09687972168967666,0.09687972168967666,0,0.009699438042475738,0.015521982470909714,0.012387159758684575,0.003134822712225139,0.010362564699892716,0.011166630878878092,-8.04066178985376e-4,7.200615724714993,-6.893643107198539e-5,-7.351297479133898e-4,-8.040661789853752e-4,-7.589415207398531e-19,0.6497328448951628,0.3502671551048372,0.012610710256692727,0.19266628862328933,3.657328751314996e-4,13.857569463941514,3.0626412262800717,NA,0,0.10999233509912536
0.7271455501623528,0.8925150167728991,-0.1653694666105463,0.2728544498376472,0.10748498322710087,0.09225413885389598,0.10353101232331392,0.14030113603911037,0.09533108396028278,0.09533108396028277,-1.3877787807814457e-17,0.09807229384093467,0.18151195802277442,0.14521527075771243,0.10704080474599466,0.10704080474599464,-1.3877787807814457e-17,0.009047575013721675,0.018792116762884697,0.02037386745753406,-0.0015817506946493622,0.010204315944416653,0.011706416591609536,-0.0015021006471928836,12.831429972084711,-1.8668681510225022e-4,-0.0013154138320906348,-0.001502100647192885,1.3010426069826053e-18,0.5619912685922327,0.43800873140776725,0.013919845888303186,0.28899243951432035,9.409385353093311e-4,9.180825926980779,2.17536779183586,NA,0,0.08882453185513138
0.7281797839214558,0.8980633898250491,-0.1698836059035933,0.27182021607854423,0.10193661017495093,0.09342541313350898,0.07800188773987118,0.10351395769034805,0.08923298712831744,0.08923298712831744,0,0.08606638126859524,0.15889763459505438,0.13391544871799652,0.09349055234748761,0.0934905523474876,-1.3877787807814457e-17,0.00804078722692461,0.012394315455814504,0.013862118092678665,-0.001467802636864161,0.00834244125424265,0.009224164210805503,-8.81722956562853e-4,9.55883846397674,2.223421533957348e-4,-0.0011040651099585876,-8.817229565628527e-4,-2.168404344971009e-19,0.6347608923311938,0.3652391076688061,0.010217551341369556,0.32576275088907064,0.0011233146851311097,-5.057331949026839,2.181723193514341,NA,0,0.10847725582466992
0.7076701103261333,0.9003545113982633,-0.19268440107213003,0.29232988967386675,0.09964548860173672,0.08003057249112269,0.048155598986854585,0.07183595911530531,0.07071256500326258,0.07071256500326258,0,0.10019204624341854,0.19593644847676228,0.1597285028451201,0.10973254398484131,0.1097325439848413,-1.3877787807814457e-17,0.008018426819917825,0.009435437039755459,0.011474250199930976,-0.0020388131601755174,0.007759469649501461,0.008432661261149702,-6.731916116482408e-4,7.9831454246800675,6.313458062054876e-4,-0.0013045374178537307,-6.731916116482431e-4,2.2768245622195593e-18,0.6729074981863591,0.327092501813641,0.008726931929836642,0.43660608056919187,0.00305185028436982,-1.5107651455900497,2.046453305951352,NA,0,0.09484499706514213
0.7259794068954508,0.8916714492821831,-0.1656920423867323,0.2740205931045492,0.10832855071781688,0.1228940372706609,0.03860868809489145,0.047488079422149054,0.09979811589949254,0.09979811589949253,-1.3877787807814457e-17,0.08594080768005122,0.1227875040153735,0.09688666797600141,0.08993235689279619,0.08993235689279618,-1.3877787807814457e-17,0.010561612822102915,0.004740664444479787,0.0046009617837917405,1.3970266068804617e-4,0.008975079776301801,0.008966553095235662,8.526681066139269e-6,0.09509430185240171,6.178145744736095e-4,-6.09287893407473e-4,8.52668106613645e-6,2.8189256484623115e-18,0.8551238509393049,0.14487614906069515,0.007651138633291351,0.5505619522069459,0.0031056366665961825,-0.45807116506543194,3.332388415448414,NA,0,0.07558376044251718
0.7243019129978111,0.89398727756415175,-0.16968536456634065,0.2756980870021889,0.10601272243584825,0.10878592561061155,0.10185757403124072,0.09260102041337431,0.10687579233410041,0.10687579233410043,1.3877787807814457e-17,0.08477793467925834,0.11149048691296005,0.07165936966064625,0.08760980506476286,0.08760980506476286,0,0.009222646095439083,0.011356150524515904,0.006635730752755039,0.004720419771760864,0.009363367332532613,0.00981084918514626,-4.474818526136459e-4,4.561091952072188,3.6957168253926286e-5,-4.8443902086757153e-4,-4.474818526136453e-4,-6.505213034913027e-19,0.6808768623150266,0.31912313768497336,0.010289398309977493,0.14183233907306889,1.85073953457393e-4,-14.701559651580286,4.173711517250637,NA,0,0.10015188127304114
0.7481444114231333,0.9034603558804336,-0.15531594445730035,0.25185558857686674,0.09653964411956639,0.11059581867152614,0.043488981572399325,0.054241230508591,0.09369458671639362,0.09369458671639364,1.3877787807814457e-17,0.09687411563705475,0.16077066080082197,0.14661528610748228,0.10304266536763464,0.10304266536763465,1.3877787807814457e-17,0.010713872126960162,0.006991752304949409,0.007952593529838965,-9.608412248895562e-4,0.009654539945776173,0.00977643544843402,-1.2189550265784797e-4,1.246829719285602,8.079438418224099e-4,-9.29839344480256e-4,-1.2189550265784602e-4,-1.951563910473908e-18,0.8198820110627582,0.18011798893724187,0.008852812215954785,0.5165817893143637,0.004287895047501927,-0.6480558979133468,2.5161088191664485,NA,0,0.09905818521219702
0.7433184750078982,0.8978272730620619,-0.15450879805416373,0.25668152499210184,0.10217272693793811,0.0877097256413812,0.034817722838332774,0.0414078858539489,0.07413332570200822,0.07413332570200822,0,0.0988814544833618,0.13501097693684905,0.11998410768297889,0.10257290631540006,0.10257290631540006,0,0.008672865243756387,0.004700774775119748,0.004968288235224704,-2.675134601049555e-4,0.007604070672081128,0.007653303004860142,-4.923233277901416e-5,0.6432821586673066,3.6460428771894126e-4,-4.1383662049795646e-4,-4.923233277901519e-5,1.0299920638612292e-18,0.8423423145332279,0.15765768546677203,0.006686820009438068,0.4524137676189786,0.0019109628028826484,-0.6582795317466416,3.7368602674076503,NA,0,0.10621273772543587
0.7350725523427188,0.8918434190098572,-0.15677086666713835,0.26492744765728116,0.1081565809901428,0.06893463945942348,0.07032963034798204,0.08348796424891658,0.06930421083503445,0.06930421083503446,1.3877787807814457e-17,0.06986800688408382,0.21850745835900914,0.206364155919979,0.08594434175586199,0.08594434175586198,-1.3877787807814457e-17,0.004816325864302836,0.01536754877466619,0.017228923271705054,-0.001861374497038864,0.005956304781126514,0.007611634419608429,-0.0016553296384819146,21.747361305445764,-4.037965712507432e-5,-0.0016149499813568405,-0.0016553296384819148,2.168404344971009e-19,0.4651233560123432,0.5348766439876568,0.010091937319484514,0.5104093103921575,2.0735068048786286e-4,50.415834916781066,1.470050220118514,NA,0,0.11376056471404056
0.731487963222595,0.9025778057184677,-0.17108984249587267,0.268512036777405,0.09742219428153231,0.10962069130423097,0.07957823998594957,0.0944060720388918,0.1015539315109732,0.1015539315109732,0,0.09564805650979358,0.10347624130440065,0.09057747426432222,0.09641069544972554,0.09641069544972553,-1.3877787807814457e-17,0.01048500607650972,0.008234457163365622,0.008551063560498472,-3.166063971328497e-4,0.009790885162626722,0.009880706603974223,-8.982144134750056e-5,0.9090588856405526,4.6192065069463585e-5,-1.3601350641696667e-4,-8.982144134750308e-5,2.520770051028798e-18,0.776225430699231,0.223774569300769,0.00935973161993767,0.16044973308885332,2.3517786060249377e-4,-2.64885974659214,13.218420875256623,NA,0,0.1048159572635966
0.7307896582947694,0.8907963482068177,-0.16000668991204836,0.2692103417052306,0.10920365179318225,0.11571264587798714,0.030565676565094815,0.03820398090810756,0.09279020117409863,0.09279020117409861,-1.3877787807814457e-17,0.08597769201771582,0.17952135795525073,0.16090344844587698,0.09619300194021617,0.09619300194021614,-2.7755575615628914e-17,0.009948706229852593,0.005487191763786805,0.0061471522724749535,-6.599605086881483e-4,0.008925768001573117,0.008747620395920194,1.7814760565292367e-4,2.03652647908693,0.0015669953666035902,-0.001388847760950668,1.7814760565292216e-4,1.5178830414797062e-18,0.8311302156618353,0.16886978433816457,0.007717948996819699,0.7731489131015855,0.007964959652998736,-0.35897550801572436,1.9191182658495405,NA,0,0.10275699079517427
0.725551367777047,0.9002008584412113,-0.17464949066416435,0.274448632222953,0.09979914155878866,0.09478150597494522,0.08490313671306099,0.10012222251633776,0.09207040104242784,0.09207040104242784,0,0.08980990548331397,0.10014355760015675,0.10197490615317256,0.09084119509374204,0.09084119509374204,0,0.008512318093175989,0.008502502161858407,0.010209954244950603,-0.0017074520830921962,0.008363785263454257,0.008509624124251883,-1.4583886079762645e-4,1.7138108413272337,2.0326767945535303e-5,-1.6616562874316207e-4,-1.4583886079762678e-4,3.2526065174565133e-19,0.7257810621570917,0.27421893784290835,0.008507410127517198,0.07686523460912367,1.020796314340247e-4,-8.594853508934962,9.691013057903614,NA,0,0.10550630753982695
0.7234296387600623,0.8978643679668389,-0.1744347292067766,0.2765703612399377,0.10213563203316112,0.08887232235531592,0.08761004436416372,0.12073557700231631,0.08852321367531774,0.08852321367531774,0,0.09431742228875849,0.17211066440616335,0.1524804724136853,0.10226288424032837,0.10226288424032837,0,0.008382208357369003,0.015078622944169666,0.01840981781845207,-0.0033311948742824025,0.009052639152660871,0.010234238158652851,-0.0011815990059919797,11.545549240447961,1.9647116314091622e-5,-0.0012012461223060722,-0.0011815990059919805,8.673617379884035e-19,0.5925148379370173,0.40748516206298263,0.011730415650769335,0.2935836931505237,9.819669738517407e-5,-69.40629954594566,2.2124115118690577,NA,0,0.11538584767039013
0.7206699735187685,0.897840821674691,-0.17717084815592254,0.2793300264812315,0.10215917832530896,0.084135002837916,0.04237305908291355,0.05458556866878479,0.07246963798292347,0.07246963798292347,0,0.07408476640480038,0.1133485609800648,0.11011869572692212,0.07809592339654313,0.07809592339654312,-1.3877787807814457e-17,0.006233122031714224,0.004802925271371515,0.006010891627318926,-0.0012079663559474109,0.005659583296489604,0.005833625132774323,-1.740418362847192e-4,2.9834250971479435,3.300859379233274e-4,-5.041277742080486e-4,-1.740418362847212e-4,2.0057740190981832e-18,0.7700227195432509,0.2299772804567492,0.0055180236515428695,0.39218907300517425,0.0016397323806601628,-1.0146333066175324,2.886846831953238,NA,0,0.09669804658257439
0.7146880105624076,0.896720695594374,-0.18203268503196635,0.2853119894375924,0.10327930440562605,0.11372450036477175,0.03760780340101308,0.06842525329100567,0.09200749412462342,0.09200749412462342,0,0.0737749303477265,0.1226377695513259,0.10051061015333548,0.0788214503919582,0.0788214503919582,0,0.008390017093241033,0.004612137126825012,0.006877463958175506,-0.0022653268313504943,0.007252164133832391,0.007312142644166453,-5.997851033406193e-5,0.8202590301204276,7.583944584637635e-4,-8.183729687978268e-4,-5.997851033406334e-5,1.4094628242311558e-18,0.8200393395958661,0.17996066040413403,0.006501077110033022,0.5766084407793651,0.003719277924449242,-0.4940808640043751,2.509837159488923,NA,0,0.0981161177925434
0.7279486937609575,0.8933349953300078,-0.16538630156905032,0.2720513062390425,0.10666500466999218,0.10660587300328422,0.0605538513612083,0.03592424960103482,0.09407736036060882,0.09407736036060882,0,0.09274326965955508,0.11249835317747828,0.08390691355656582,0.09485044573525045,0.09485044573525045,0,0.009886977227235872,0.006812208556689735,0.0030142929058585228,0.0037979156508312125,0.008923279563799529,0.009050482394030912,-1.272028302313835e-4,1.4054812184959105,1.8016862192189343e-4,-3.073714521532772e-4,-1.2720283023138376e-4,2.439454888092385e-19,0.7952296733439846,0.20477032665601527,0.008349592891962803,0.2842649687330105,9.097615337084165e-4,-1.314901044558761,5.694653382528698,NA,0,0.09325178592870716
0.727495586852261,0.892197363002467,-0.16470177615020598,0.272504413147739,0.10780263699753301,0.10004284773413265,0.050430474434199915,0.046593678798606306,0.08652325706316792,0.08652325706316792,0,0.0841209109091543,0.1391561447488554,0.11527612888010141,0.09005385424484995,0.09005385424484993,-1.3877787807814457e-17,0.008415695481341062,0.007017710400118975,0.0053711389221861895,0.0016465714779327857,0.0077917527803562075,0.008034738377193342,-2.4298559683713465e-4,3.0241880373709598,5.412958806108381e-4,-7.842814774479731e-4,-2.4298559683713509e-4,4.336808689942018e-19,0.761988883215732,0.23801111678426817,0.007716702940730019,0.42308439493793754,0.002730428565904341,-1.016489860892591,2.528491932171486,NA,0,0.10752303489416154
0.7319841465050775,0.8923487973928711,-0.16036465088779361,0.2680158534949225,0.1076512026071289,0.11694537806770439,0.01932933520573565,0.025340686799147562,0.0907827310252569,0.09078273102525689,-1.3877787807814457e-17,0.09725881690793621,0.11217156525344896,0.08617693044894205,0.09886419220150813,0.09886419220150813,0,0.01137396911371624,0.002168201785335965,0.0021837826038185633,-1.5580818482598385e-5,0.008975161368658814,0.008906677526124729,6.848384253408529e-5,0.7689044801859176,2.855887177106677e-4,-2.171048751765824e-4,6.848384253408527e-5,2.710505431213761e-20,0.9347554180173766,0.0652445819826233,0.006771085449526103,0.7196207084330276,0.0014557234816853257,-0.19801391901398588,7.521857316609345,NA,0,0.09411513237791856
0.7221272404554678,0.8907107811563953,-0.16858354070092751,0.27787275954453217,0.10928921884360465,0.11198913650515978,0.06762099297123822,0.07457389689029693,0.0996604380255211,0.0996604380255211,0,0.10035831125577375,0.13396814814479907,0.11880158439245982,0.1040315040748363,0.1040315040748363,0,0.01123904061865016,0.00905905920406926,0.008859497104887207,1.995620991820518e-4,0.01036782526455197,0.01063328316722477,-2.654579026728013e-4,2.4964810820709515,2.992246475179132e-4,-5.646825501907162e-4,-2.6545790267280296e-4,1.6805133673525319e-18,0.7632654242039704,0.23673457579602958,0.01014904991135971,0.28096209856285237,0.0014912060672439668,-1.5240888526142355,3.9859803124645317,NA,0,0.11415030051038613
0.7139312372676007,0.9011772739259684,-0.1872460366583677,0.28606876273239934,0.09882272607403164,0.12044299915362897,0.06273968018162239,0.0654596486061605,0.10393588208975409,0.10393588208975406,-2.7755575615628914e-17,0.09262642581105116,0.18177532229371637,0.16616201229260208,0.10143636278795976,0.10143636278795978,2.7755575615628914e-17,0.01115620452556411,0.0114045255856191,0.010876906936366254,5.276186492528465e-4,0.010542877842342905,0.01122724142397444,-6.843635816315349e-4,6.095563066544181,0.0010506149763964746,-0.001734978558028009,-6.843635816315345e-4,-4.336808689942018e-19,0.7094140581263878,0.29058594187361225,0.011280365055591605,0.48578573028970934,0.0051441872097416266,-1.0872802691307772,2.039008102910866,NA,0,0.09920307830843879
0.7164309993696988,0.8971226878160283,-0.18069168844632955,0.2835690006303012,0.10287731218397167,0.11271323623213522,0.08795643308968894,0.09968993611961281,0.10569297430623063,0.10569297430623063,0,0.08518486935560447,0.18121315353959608,0.1771606652102222,0.09506400112609212,0.09506400112609213,1.3877787807814457e-17,0.009601462303081823,0.01593886261427701,0.017661135397715164,-0.001722272783438155,0.010047597028467534,0.011398552575921601,-0.0013509555474540674,11.851992070535669,4.829774499159633e-4,-0.001833932997370031,-0.0013509555474540678,4.336808689942018e-19,0.6034788353512712,0.39652116464872883,0.012770162458679415,0.40793554465819215,0.0023773533276499684,-3.552818697293149,1.8870810311719097,NA,0,0.11936615994895763
0.7286182877168921,0.8964145591506331,-0.16779627143374098,0.2713817122831079,0.10358544084936694,0.10263153336488398,0.03406865189838752,0.03730495916819947,0.0840248211934424,0.08402482119344241,1.3877787807814457e-17,0.09398496959708759,0.11848701030342836,0.1070796638819071,0.09652302428536302,0.09652302428536302,0,0.009645821543001101,0.004036692708508156,0.003994602488859068,4.2090219649088684e-5,0.008110329856627926,0.008123606555479853,-1.3276698851927282e-5,0.16343355332701784,3.321788399238738e-4,-3.4545553877579865e-4,-1.3276698851924843e-5,-2.439454888092385e-18,0.8651480014801171,0.13485199851988292,0.006841257125754629,0.5065398005018791,0.001679930512636113,-0.4968964426478387,4.835801708253863,NA,0,0.09716307792760304
0.7239445692097931,0.9052296789231182,-0.18128510971332512,0.2760554307902069,0.09477032107688177,0.09801915308323168,-2.2054436388803094e-4,-4.8622961089126875e-4,0.07089955108376747,0.07089955108376746,-1.3877787807814457e-17,0.08599732728592241,0.16531985809182517,0.13426946593744077,0.09351474899902865,0.09351474899902866,1.3877787807814457e-17,0.008429385187987606,-3.6460362940921125e-5,-6.528579017734029e-5,2.8825427236419165e-5,0.0066301537237423245,0.006092342547422675,5.378111763196499e-4,8.827658197702085,0.0015573462742290206,-0.0010195350979093707,5.378111763196499e-4,0,0.9983533535974314,0.001646646402568636,0.0041964624125233425,1.2723577041253955,0.0077926214271117206,0.0022449617580178843,2.0841475481455887,0.7216996074517752,1,0.10719332526481348
0.7213333071756424,0.8894426436667797,-0.16810933649113735,0.27866669282435763,0.11055735633322028,0.08464056986407768,0.014666435682606557,0.01883675195073543,0.06514110930847929,0.06514110930847929,0,0.10788274168443754,0.10454890728103051,0.09035667704149573,0.10751416176634411,0.10751416176634412,1.3877787807814457e-17,0.009131256734669881,0.0015333598243240305,0.001702026312523366,-1.686664881993356e-4,0.007003591763830946,0.0070139759302433975,-1.0384166412451094e-5,0.14804964424921752,-4.6892415758794225e-5,3.650824934634273e-5,-1.0384166412451494e-5,3.9979955110402976e-19,0.9390793017535651,0.0609206982464349,0.005332308279496956,0.7057304090520592,2.3328217588280782e-4,-0.20959795864812816,-31.359958123350815,NA,0,0.1012614429277549
0.7310110179130245,0.8936918194987012,-0.16268080158567677,0.2689889820869755,0.10630818050129875,0.10540447583680895,0.032527337765271475,0.048561697072035115,0.08580132864953412,0.08580132864953412,0,0.0723565912742427,0.18836241641140006,0.17199750216867918,0.08468895947212572,0.08468895947212572,0,0.007626708576599776,0.006126927940896324,0.008352490597462101,-0.002225562656565777,0.007266425244654934,0.007223284110048148,4.314113460678667e-5,0.597250972681166,0.0016623769981361175,-0.0016192358635293306,4.3141134606786884e-5,-2.168404344971009e-19,0.7718383930310384,0.22816160696896162,0.006876818258748051,0.8515333693352196,0.00845417253562325,-0.4463311626389893,1.6237323960990167,NA,0,0.10689280648731557
0.7164653489331477,0.8972543914633332,-0.18078904253018546,0.2835346510668523,0.10274560853666681,0.10902959150025968,0.104983038137243,0.11597742136620713,0.10788225340445334,0.10788225340445334,0,0.08919868042460677,0.16715398469926374,0.1478202198733545,0.09720824560096743,0.09720824560096743,0,0.009725295689057086,0.017548333150474937,0.01714380792669742,4.045252237775167e-4,0.010487044584925906,0.01194339788596311,-0.0014563533010372044,12.193793717186914,6.408144201695419e-5,-0.0015204347430541594,-0.0014563533010372052,8.673617379884035e-19,0.5834049435401891,0.4165950564598109,0.01363681441976601,0.3086933585296101,3.1545029867760175e-4,-25.9438165567595,2.1442284941937553,NA,0,0.11887302748748416
0.7233104589480015,0.900572549245221,-0.1772620902972195,0.2766895410519985,0.09942745075477899,0.08505329620798435,0.04576240579098207,0.07284333026081626,0.07418191777097961,0.07418191777097963,1.3877787807814457e-17,0.09479331125389209,0.08154704626324978,0.043687135371115536,0.09347626889385025,0.09347626889385026,1.3877787807814457e-17,0.00806248358061294,0.0037317890221548245,0.0031823164299871567,5.494725921676678e-4,0.006934248892621579,0.006864225690796777,7.002320182480145e-5,1.0201179998886865,-1.041604380740095e-4,1.741836398988121e-4,7.002320182480259e-5,-1.1384122811097797e-18,0.8495756057049094,0.15042439429509055,0.005897136301383882,0.3223550952787417,5.204575461819008e-4,-1.164707780996976,-6.156229421716827,NA,0,0.09614472075260068
0.7323499118325996,0.8998403540597792,-0.16749044222717968,0.26765008816740044,0.10015964594022075,0.1046203093198233,0.06707705645532726,0.07238652275563452,0.09457185438054992,0.09457185438054994,1.3877787807814457e-17,0.08523981012131883,0.17166517071859336,0.1426990769497045,0.09389614363899774,0.09389614363899776,1.3877787807814457e-17,0.00891781530125538,0.011514794347704478,0.010329489980827826,0.0011853043668766522,0.008879932423122494,0.009612896972006374,-7.329645488838802e-4,7.624803958872536,6.360029399321601e-4,-0.0013689674888160389,-7.329645488838788e-4,-1.4094628242311558e-18,0.6793957397684107,0.3206042602315892,0.01021630482447993,0.43563700163542773,0.0032446891668087303,-1.786660753596042,1.9862823774438139,NA,0,0.10199916796669155
0.7324160192969407,0.8921873903787281,-0.1597713710817874,0.26758398070305933,0.10781260962127193,0.11385187562805016,0.061806314137011126,0.07895497459194162,0.09992531710635208,0.09992531710635208,0,0.09142578510219262,0.09688008459597763,0.08298202831543358,0.09201382736427358,0.09201382736427356,-1.3877787807814457e-17,0.010408997114651675,0.005987800942159206,0.006551843937232838,-5.640429950736318e-4,0.009194510877544174,0.009225955843347011,-3.1444965802837274e-5,0.34083152289865726,5.563404330975151e-5,-8.707900911258955e-5,-3.144496580283803e-5,7.589415207398531e-19,0.8263334836014967,0.17366651639850314,0.00819839902840544,0.2939492105999658,2.8387207969433073e-4,-1.1875424602279034,17.762149787771875,NA,0,0.12145840628167658
0.7305883110257981,0.8979346282132493,-0.1673463171874512,0.26941168897420187,0.10206537178675068,0.10864084657967024,0.05487015659297142,0.05936722497058485,0.09415439417304551,0.09415439417304551,0,0.10404381411677968,0.14571522500033354,0.12502660575890162,0.10829702216148805,0.10829702216148807,1.3877787807814457e-17,0.01130340804702479,0.007995417213748366,0.007422482631397332,5.729345823510335e-4,0.010196640512359792,0.010412196649520611,-2.155561371608196e-4,2.0702272960888037,4.4103491090408993e-4,-6.5659104806491e-4,-2.1555613716082008e-4,4.87890977618477e-19,0.7931215738507464,0.2068784261492535,0.009649412630386578,0.3638395788237919,0.002240700515927922,-1.0204473218875296,3.496767253873851,NA,0,0.09261439291804614
0.7369080608384335,0.9013732171461852,-0.16446515630775171,0.2630919391615665,0.09862678285381477,0.09608750951446973,0.07465545454740811,0.08283331638049311,0.09044890861296821,0.09044890861296821,0,0.09112621404108409,0.1375049964264832,0.10808814053584778,0.09570040414043317,0.09570040414043318,1.3877787807814457e-17,0.008756090958690272,0.010265498010758831,0.008953299141985081,0.0013121988687737497,0.008655997108322164,0.009153203787003133,-4.972066786809691e-4,5.432050790641911,1.9270989120952876e-4,-6.899165698904976e-4,-4.972066786809689e-4,-2.168404344971009e-19,0.70493721750796845,0.29506278249203144,0.009510794484724552,0.24548351312372924,9.939926133892627e-4,-3.4833549401652895,2.9648254946376578,NA,0,0.09240149513862589
0.7244046309699961,0.8889984361869621,-0.16459380521696598,0.2755953690300039,0.11100156381303794,0.11094724129698215,0.08094156103742871,0.09484453586682791,0.10267781477285422,0.10267781477285422,0,0.08258280906467948,0.21017703556374706,0.1897600562712043,0.09674596773959095,0.09674596773959093,-1.3877787807814457e-17,0.009162334844281599,0.01701205735274886,0.01799770446310552,-9.856471103566605e-4,0.009933664555586249,0.011325682015785762,-0.0013920174601995128,12.290804723806616,7.643418413111237e-4,-0.0021563593015106364,-0.0013920174601995128,0,0.5860342699401546,0.41396573005984527,0.01308719609851523,0.5126711932883261,0.0038285515632960634,-2.697541276760686,1.6472299831315873,NA,0,0.10356479975212553
0.7183677577122511,0.8888721194703569,-0.1705043617581058,0.28163224228774886,0.11112788052964306,0.10915418908022581,0.0577368780938711,0.062010427463752314,0.09467341649473224,0.09467341649473222,-1.3877787807814457e-17,0.09359829807751029,0.19732823604227678,0.19479454082407427,0.10512558623100614,0.10512558623100615,1.3877787807814457e-17,0.010216646325939894,0.011393116308851555,0.012079292744106197,-6.861764352546415e-4,0.009952598409500933,0.010547978205211535,-5.953797957106016e-4,5.644492092488748,0.0010790527679884797,-0.0016744325636990822,-5.953797957106025e-4,8.673617379884035e-19,0.695802472257513,0.30419752774248704,0.010804881317395725,0.5187356313109907,0.005333514478929682,-1.1229073824804547,1.9023267526613428,NA,0,0.10530146249918663
0.7405355679129237,0.9011588226369226,-0.16062325472399885,0.25946443208707626,0.0988411773630774,0.1022601988379912,0.07302150715794962,0.09074186224611666,0.09467379830626009,0.0946737983062601,1.3877787807814457e-17,0.10048751540759451,0.1165816022496532,0.09801182491726917,0.10207827389964719,0.10207827389964721,2.7755575615628914e-17,0.01027587330631632,0.008512964303158286,0.008893775515133344,-3.808112119750573e-4,0.009664137914626371,0.009818461122990726,-1.543232083643549e-4,1.571765742423673,9.041657064358325e-5,-2.447397790079366e-4,-1.5432320836435338e-4,-1.5178830414797062e-18,0.7750348633428507,0.22496513665714946,0.009394418804737303,0.17835432595040412,4.705700430467677e-4,-2.497427311626065,7.243753770794282,NA,0,0.09366671944051486
0.7337259862476002,0.9032788046207794,-0.16955281837317915,0.2662740137523998,0.09672119537922064,0.1066343626554331,0.08884674509706984,0.08227221586390088,0.10189798233307505,0.10189798233307505,0,0.09131049518686653,0.13987846101018847,0.10238279736931268,0.09600804689843537,0.09600804689843537,0,0.009736836458003504,0.012427745969942637,0.008423259605918115,0.004004486364024522,0.009783026266689808,0.010453355734392048,-6.703294677022405e-4,6.412576829245599,1.6878365336940384e-4,-8.391131210716446e-4,-6.703294677022408e-4,2.168404344971009e-19,0.6834331591314303,0.31656684086856957,0.01108229121397307,0.23620305047568138,8.639084016529076e-4,-4.994864815681656,2.880055992442244,NA,0,0.10536958110292616
0.7343116373109984,0.9019325110871798,-0.1676208737761814,0.26568836268900164,0.09806748891282024,0.10443916853028185,0.07395495346724394,0.08632291830110822,0.09633986734232391,0.09633986734232391,0,0.08962648204315764,0.15867053174260548,0.13470227463730688,0.09639745862155445,0.09639745862155445,0,0.00936051526288162,0.01173447179164724,0.011627893448489685,1.0657834315755572e-4,0.009286918375737715,0.009991247886104223,-7.043295103665078e-4,7.049464875614644,4.106333487040678e-4,-0.0011149628590705783,-7.043295103665105e-4,2.710505431213761e-18,0.6879556354838189,0.31204436451618117,0.010547493527264432,0.34472133896078083,0.0021047536598610456,-2.4260081263143394,2.2981058097447375,NA,0,0.1130197350661435
0.7332985023367555,0.902245547680404,-0.16894704534364846,0.26670149766324447,0.09775445231959601,0.10099047052856543,0.07187736228894584,0.07582749526162916,0.09322596095942673,0.09322596095942674,1.3877787807814457e-17,0.0973556070168452,0.1276715831024989,0.12237143971218621,0.10031912865563224,0.10031912865563225,1.3877787807814457e-17,0.009831988561225302,0.009176696632661569,0.009279119764934538,-1.0242313227296941e-4,0.009352347171533678,0.00965722122247072,-3.0487405093704116e-4,3.156954199492198,1.726101712150167e-4,-0.00047748422215205557,-3.048740509370389e-4,-2.2768245622195593e-18,0.7465690513708728,0.2534309486291271,0.009504342596943435,0.2138062489557686,8.825922931713551e-4,-2.4689003213723852,4.211363102470462,NA,0,0.10147605388535891
0.7281415597048292,0.9083948993096413,-0.18025333960481216,0.2718584402951708,0.09160510069035865,0.10792706990266585,0.09195186303774859,0.1058069635512818,0.10358407508097672,0.10358407508097674,1.3877787807814457e-17,0.0905710653439646,0.15720077625230966,0.11541757066658194,0.09667468672069303,0.09667468672069304,1.3877787807814457e-17,0.009775069700536983,0.014454904247380138,0.012211982692696527,0.0022429215546836117,0.01001395800770617,0.01104732222128122,-0.0010333642135750502,9.35397911707879,2.107041358005775e-4,-0.0012440683493756266,-0.001033364213575049,-1.0842021724855044e-18,0.644285950513983,0.3557140494860171,0.01211498697395856,0.2918888833152846,0.0010644234151104461,-5.755910631722819,2.3593195004035503,NA,0,0.11208694868995245
0.7169249714890678,0.8986511077372477,-0.1817261362481799,0.28307502851093225,0.10134889226275234,0.09398161897367499,0.03152133677687264,0.02748212869193118,0.07630067281001428,0.07630067281001429,1.3877787807814457e-17,0.09821284051333808,0.10051835916444275,0.08516038138978192,0.09844650227471864,0.09844650227471864,0,0.00923020175544685,0.0031684730514810423,0.002340388560807928,8.280844906731143e-4,0.007511534359353633,0.007514277729746193,-2.7433703925598685e-6,0.03650877025345895,2.9224551130640894e-5,-3.1967921523197784e-5,-2.7433703925568903e-6,-2.97816784254612e-18,0.8806384816156626,0.1193615183843373,0.0061993374034639455,0.4961427071254943,1.440033455579892e-4,-0.5046620935453662,43.59902233550786,NA,0,0.08989294438323021
0.7198308122106318,0.8954573719377396,-0.17562655972710772,0.28016918778936817,0.10454262806226045,0.09386898143789439,0.08611623716548704,0.099648788835801555,0.09169690137195535,0.09169690137195535,0,0.08627519928806664,0.14173789188674188,0.13689466169896344,0.09207341493174144,0.09207341493174143,-1.3877787807814457e-17,0.008098565080522167,0.012205933913054825,0.013641387236388499,-0.0014354533233336738,0.008442846847975017,0.009249323270284207,-8.064764223091898e-4,8.719301928825425,8.671759252476428e-5,-8.931940148339567e-4,-8.064764223091924e-4,2.6020852139652106e-18,0.6302727788077197,0.3697272211922803,0.010152249496788496,0.25292954390479266,4.2998807237666913e-4,-11.107839255317852,2.555553746954712,NA,0,0.10154827208250397
0.7298722492350109,0.9017560454977811,-0.17188379626277017,0.27012775076498907,0.0982439545022189,0.09178412160894686,0.043282407021188456,0.04815554063680736,0.07868246253911024,0.07868246253911022,-1.3877787807814457e-17,0.08392530971139488,0.13256434885112275,0.11977998431735601,0.08870380125966995,0.08870380125966995,0,0.007703010832619196,0.005737704103473111,0.005768069902270585,-3.0365798797474426e-5,0.0069794335196906605,0.007172126946311667,-1.926934266210066e-4,2.6866984935354634,4.6511262960967776e-4,-6.578060562306857e-4,-1.9269342662100796e-4,1.3552527156068805e-18,0.7838977034806534,0.2161022965193466,0.006720357468046154,0.42840845592200777,0.0023590767941778917,-0.8923892152899833,2.725472196732717,NA,0,0.10969542312064398
0.7226784816007369,0.8925092832966304,-0.16983080169589349,0.2773215183992631,0.10749071670336963,0.09415263949591622,0.050428566168391836,0.06078054999775699,0.08202701309012643,0.08202701309012644,1.3877787807814457e-17,0.08366618177651139,0.07054580455333563,0.05143847971804118,0.08225586302537366,0.08225586302537366,0,0.007877391850803672,0.003557523772820324,0.0031264590883110107,4.310646845093135e-4,0.006747202753121972,0.006679399476132823,6.780327698914859e-5,1.0151103737907394,-1.1497293772566048e-4,1.827762147148093e-4,6.780327698914882e-5,-2.303929616531697e-19,0.8522954199782034,0.14770458002179668,0.005717457811811998,0.32830439290839186,5.736763357909176e-4,-1.153336419291177,-5.376812217618555,NA,0,0.10554374905819532
0.7154135571728784,0.8943868955616646,-0.17897333838878626,0.28458644282712164,0.10561310443833538,0.12070215012930537,0.06990239503646814,0.0691842929829929,0.10624522853094587,0.10624522853094587,0,0.093474710268418,0.14382643570307913,0.12862541050362372,0.09879251230539926,0.09879251230539925,-1.3877787807814457e-17,0.011282598512111911,0.010053812325203823,0.008898858085340437,0.0011549542398633858,0.010496233047033426,0.010932902622184635,-4.3666957515120855e-4,3.9940863853038904,5.20771668134451e-4,-9.574412432856618e-4,-4.366695751512107e-4,2.168404344971009e-18,0.7382965178272574,0.2617034821727427,0.010668205418657867,0.34378819285195195,0.0025578553205825682,-1.376038032244852,2.8564350965433225,NA,0,0.10027625200213539
0.7212311905261249,0.8981017106892992,-0.17687052016317428,0.27876880947387506,0.10189828931070077,0.0923792839515155,0.08434217906010624,0.10090604785432579,0.09013878978932069,0.09013878978932069,0,0.09266079655771536,0.19047011778147407,0.1695014035961844,0.1026273990690572,0.1026273990690572,0,0.008559938036378797,0.01606466477952461,0.017103716742651973,-0.0010390519631273618,0.009250709551310472,0.010652021775992308,-0.0014013122246818357,13.155363875054546,1.5805147809683736e-4,-0.0015593637027786738,-0.0014013122246818365,8.673617379884035e-19,0.579579579411085,0.420420420588915,0.012312301407951705,0.35959619565395146,7.861037740328902e-4,-10.494099579347083,1.9473616154204256,NA,0,0.11721184689200254
0.7162892145878709,0.8991272496794968,-0.18283803509162588,0.28371078541212913,0.10087275032050325,0.08868247638476823,0.10449711387810566,0.11161355745490219,0.0931692596090111,0.0931692596090111,0,0.0866894602382605,0.16425134616323692,0.11824802725464441,0.094513340991558,0.094513340991558,0,0.007687836010387842,0.01716379162465192,0.013198082983915093,0.003965708640736828,0.008805738003357457,0.010376266820241179,-0.001570528816883722,15.135779024302478,-2.4927105957474734e-4,-0.001321257757308973,-0.0015705288168837205,-1.5178830414797062e-18,0.5307028156811665,0.46929718431883344,0.012425813817519882,0.29693607476617134,0.0012266131092030928,6.607619929456453,2.1176811807040505,NA,0,0.09502375761931897
0.7107742903583834,0.89413129998579155,-0.1833570096274082,0.28922570964161665,0.10586870001420845,0.10513128075284434,0.06598112943355403,0.07732136888952132,0.0938080504549459,0.09380805045494592,1.3877787807814457e-17,0.07548008280950427,0.11171493369372183,0.06636371175601645,0.07931621936782508,0.07931621936782508,0,0.007935317777093933,0.007371077499706366,0.005131333037564811,0.002239744462141555,0.007440499908352493,0.007772124982458132,-3.316250741056395e-4,4.266852049524744,2.916275364713802e-4,-6.232526105770179e-4,-3.316250741056377e-4,-1.7889335846010823e-18,0.7256985540649838,0.27430144593501604,0.007653197638400149,0.3007874142188166,0.0014185998951490378,-1.6853352339673688,3.083079713800626,NA,0,0.12404318422594811
0.7342700748461847,0.8949441617852394,-0.16067408693905472,0.2657299251538153,0.10505583821476061,0.12631691807915882,0.05021994821218691,0.052949122088966724,0.10609567597197621,0.10609567597197624,2.7755575615628914e-17,0.09348024379942181,0.13233767444214578,0.10140838974383685,0.0975624437464651,0.0975624437464651,0,0.011808136298031359,0.006645991157005812,0.005369485209391939,0.0012765059476138735,0.010350953418759117,0.01043639985607351,-8.544643731439247e-5,0.8187347983286261,5.769494164126294e-4,-6.62395853727018e-4,-8.544643731438857e-5,-3.903127820947816e-18,0.8307808480817914,0.16921915191820855,0.009227063727518586,0.46017013494149644,0.002956932728727317,-0.6599467534644068,3.4057237509841873,NA,0,0.09960612983462044
0.7233861515037312,0.9040399751247475,-0.18065382362101634,0.2766138484962688,0.09596002487525246,0.1410827020419297,0.08994386697126618,0.09664341374781889,0.1269369920654175,0.1269369920654175,0,0.08336207203724856,0.12716418823397357,0.13313584414428137,0.08756532419707498,0.087565324197075,1.3877787807814457e-17,0.011760946370829016,0.01143763883002557,0.012866702470300915,-0.0014290636402753444,0.011115278862809818,0.011671515027719511,-5.562361649096934e-4,4.765758032171904,4.4821876330912403e-4,-0.0010044549282188168,-5.562361649096928e-4,-6.505213034913027e-19,0.7289289961954571,0.2710710038045428,0.011599292600427294,0.30773993612385625,0.002239989195930359,-1.758817283322586,2.9031517030558756,NA,0,0.1036147070200088
0.7108057872557164,0.8870295387675007,-0.17622375151178427,0.2891942127442836,0.11297046123249932,0.10000411580631706,0.023122654749811254,0.04884558250835087,0.07777044220145057,0.07777044220145057,0,0.08635679440012323,0.1431501603571091,0.1113909129753547,0.09277276714723005,0.09277276714723005,0,0.008636034867852235,0.003310011735317551,0.005440954030418219,-0.0021309422951006677,0.007214979125292288,0.0070957798009810245,1.1919932431126313e-4,1.6798622231031362,8.975523525853429e-4,-7.783530282740812e-4,1.1919932431126172e-4,1.4094628242311558e-18,0.865097809568843,0.13490219043115695,0.005973023301584893,0.7022698287340716,0.004366356953089892,-0.3007572232897177,2.5205436928237024,NA,0,0.09992760096666128
0.7290617144161222,0.8911814483226494,-0.16211973390652723,0.2709382855838778,0.10881855167735055,0.08594376174359693,0.06692762325172666,0.08378773312693069,0.08079156178218402,0.08079156178218402,0,0.08138352083593649,0.12272023693212143,0.09068537999142132,0.08588172241262115,0.08588172241262115,0,0.006994405924578782,0.008213373782755655,0.007598322417235509,6.150513655201455e-4,0.0069385184822596604,0.007324670986255076,-3.8615250399541556e-4,5.271943336704681,1.552719383676305e-4,-5.414244423630465e-4,-3.86152503995416e-4,4.336808689942018e-19,0.6961887549986547,0.30381124500134526,0.0076038898536672185,0.24445300706716255,7.860647180841758e-4,-3.519517029198088,2.968795021030893,NA,0,0.09886228177183645
0.72857904879056,0.8977047148773071,-0.16912566608674706,0.27142095120944,0.10229528512269292,0.10823604657485915,0.08503741862816196,0.09919167167956158,0.10193945291081269,0.1019394529108127,1.3877787807814457e-17,0.10741614560077271,0.15942264147735222,0.1411200626502331,0.11273616492469958,0.11273616492469957,-1.3877787807814457e-17,0.011626298938137087,0.013556889902116976,0.013997934921801083,-4.410450196841078e-4,0.011492262975687026,0.012150301773976859,-6.580387982898332e-4,5.415822672809662,2.3858324382730554e-4,-8.966220421171381e-4,-6.580387982898326e-4,-6.505213034913027e-19,0.697157813762688,0.30284218623731196,0.012591594420127031,0.23474039102294844,0.0012064793486522096,-3.66562276111975,3.0654370918527176,NA,0,0.09802433951986314
0.7035939409596352,0.8938307910017798,-0.19023685004214452,0.29640605904036477,0.10616920899822024,0.12202850605198323,0.09397728629166427,0.11399633579075075,0.11371395455155187,0.11371395455155188,1.3877787807814457e-17,0.09118222428640665,0.1466722418981767,0.12565903548242158,0.09707355556354559,0.09707355556354559,0,0.011126830608167066,0.013783859267905188,0.014324669603995992,-5.408103360908037e-4,0.011038617885510568,0.011914390001957344,-8.757721164467762e-4,7.35054095344286,3.246203795407474e-4,-0.0012003924959875232,-8.757721164467758e-4,-4.336808689942018e-19,0.6570853058112432,0.34291469418875675,0.012455344938036128,0.27588443755265946,0.0015565626785317315,-3.3502032030922164,2.643218514082178,NA,0,0.09840184893314889
0.7273156154023807,0.8960494960999373,-0.16873388069755668,0.27268438459761934,0.10395050390006266,0.09085999131348929,0.03875495908226301,0.04887722141758012,0.07665176266507823,0.07665176266507823,0,0.09277594433150119,0.15312168009948657,0.14707341132488314,0.09904891397280331,0.0990489139728033,-1.3877787807814457e-17,0.008429621496060963,0.005934224446862968,0.007188539689965149,-0.0012543152431021814,0.0075922738460770705,0.007749165687373693,-1.568918412966228e-4,2.024628813296103,6.236047810842948e-4,-7.804966223809182e-4,-1.5689184129662334e-4,5.421010862427522e-19,0.7911813469166642,0.20881865308333578,0.007181922971461965,0.4824950318219302,0.003144316507207943,-0.7437853393944809,2.537406796864687,NA,0,0.09690086343347401
0.7238379833456939,0.8881813875733225,-0.1643434042276286,0.27616201665430606,0.11181861242667746,0.08280805476150496,0.09178381804080314,0.10677566604351282,0.08528681964972762,0.08528681964972762,0,0.0906178553225857,0.13217019495138896,0.11359476643874232,0.09526418028296053,0.09526418028296052,-1.3877787807814457e-17,0.007503888325922811,0.012131085123835763,0.012129156845553988,1.9282782817743593e-6,0.008124778962871993,0.008781744325090799,-6.56965362218806e-4,7.481034950445489,-7.45542124094468e-5,-5.824111498093605e-4,-6.569653622188073e-4,1.3010426069826053e-18,0.6185103086602447,0.3814896913397553,0.009817486724879287,0.18566685445258263,3.729639642091388e-4,10.225739603950403,3.180812347321382,NA,0,0.08865788287008877
0.7145301156280202,0.8968209063465988,-0.18229079071857868,0.28546988437197984,0.10317909365340117,0.09307325173912712,0.0304061050828548,0.03430607603448148,0.07518366862923914,0.07518366862923916,1.3877787807814457e-17,0.0940845759044831,0.13446223449411646,0.13634136170382574,0.09825070612160794,0.09825070612160794,0,0.00875675741792697,0.004088472831703568,0.004677337121256187,-5.888642895526186e-4,0.007386848531635729,0.007424102756882279,-3.7254225246550164e-5,0.5018010454127243,5.161333115396746e-4,-5.533875367862235e-4,-3.725422524654886e-5,-1.3010426069826053e-18,0.8427909870398221,0.1572090129601779,0.006422615124815269,0.534424142756202,0.0025303526524734473,-0.48520008816791194,3.330114701812813,NA,0,0.10550768610057105
0.7141344231534882,0.8881782544833284,-0.17404383132984025,0.2858655768465118,0.11182174551667157,0.10573654279996822,0.11378428959644217,0.13590885215137302,0.10803711658025691,0.10803711658025691,0,0.09680793347471811,0.11730242648193143,0.11738807854062984,0.09909966345626392,0.09909966345626392,0,0.010236136201226008,0.013347173265185452,0.015954079010712226,-0.0026069057455267736,0.010706441893888611,0.011125474606105653,-4.19032712217042e-4,3.7664254969138766,-3.367079051223046e-5,-3.853619217048112e-4,-4.1903271221704165e-4,-3.7947076036992655e-19,0.6570485736735547,0.3429514263264452,0.011791654733205731,0.09979173992112743,1.6493449044415874e-4,14.13865178341542,5.723607138788222,NA,0,0.10722247176615611
0.7173738501468042,0.8939898386354843,-0.1766159884886801,0.2826261498531958,0.10601016136451569,0.1101632614200219,0.0677790710756825,0.0652772451940155,0.09818438088835627,0.09818438088835627,0,0.0838978543140268,0.1373962080124628,0.1342057229961661,0.08956922342233395,0.08956922342233394,-1.3877787807814457e-17,0.009242461257375047,0.009312587348405973,0.008760579886460859,5.520074619451143e-4,0.008794298748372717,0.009262280724487372,-4.679819761146554e-4,5.052556600637433,4.597293099166362e-4,-9.277112860312924e-4,-4.679819761146562e-4,8.131516293641283e-19,0.715838810575758,0.284161189424242,0.00927752430289051,0.34928317522535923,0.0022674844062633057,-1.599159274366903,2.5682324504217315,NA,0,0.09022996392405405
0.7213384223505671,0.8878855131548111,-0.166547090804244,0.2786615776494329,0.11211448684518888,0.09912989109518495,0.06581865612965968,0.05527861921946761,0.08984732980624073,0.08984732980624073,0,0.08676194525188814,0.13442533359982908,0.12247223203110424,0.09210570157782051,0.0921057015778205,-1.3877787807814457e-17,0.00860070218402607,0.008847694807321936,0.006770095879405696,0.0020775989279162403,0.008275451346697627,0.008669529538101468,-3.940781914038415e-4,4.545554515639154,3.1914776231755347e-4,-7.132259537213975e-4,-3.94078191403844e-4,2.4936649967166602e-18,0.7156117200208598,0.2843882799791401,0.008724198495674004,0.30192396645641306,0.0015877263285113406,-1.9758695886771303,2.8203058628255553,NA,0,0.09020655410338957
0.7167381942281578,0.8914835137524475,-0.17474531952428973,0.28326180577184223,0.1085164862475525,0.08648790090810175,0.10049727405463021,0.12442886153943533,0.09045622124331897,0.09045622124331895,-1.3877787807814457e-17,0.08620188635584405,0.19270821688181772,0.17483767977789108,0.09775957910764316,0.09775957910764316,0,0.0074554202052356895,0.019366650484551152,0.021754853448959343,-0.002388202964408191,0.008842962116414712,0.010829416803118832,-0.0019864546867041193,18.343136318587607,-3.0293028457886576e-4,-0.0016835244021252548,-0.0019864546867041206,1.3010426069826053e-18,0.49343233456245,0.50656766543755,0.013411035344893421,0.36279890916259805,0.00149208692680586,7.17357393535724,1.809359274046363,NA,0,0.10321634035224618
0.7107931502001267,0.8935982623092843,-0.18280511210915762,0.2892068497998733,0.1064017376907157,0.09645599706537648,0.07946191765971578,0.08985865071256581,0.09154119289521645,0.09154119289521645,0,0.08121125259712085,0.12120611383062621,0.08981433233334396,0.08546677533106486,0.08546677533106486,0,0.007833312342183436,0.009631270237063358,0.00807059471812426,0.0015606755189390975,0.007823730566713136,0.00835329408103447,-5.29563514321334e-4,6.33957704809733,1.3971841373515672e-4,-6.692819280564923e-4,-5.295635143213356e-4,1.5178830414797062e-18,0.6665471970924043,0.33345280290759566,0.008732291289623398,0.22552799597743595,6.796758476205713e-4,-4.675858913148723,3.0305421769806467,NA,0,0.12205568226916831
0.7256993337928193,0.8936075695962864,-0.16790823580346714,0.27430066620718074,0.1063924304037136,0.11564740153703171,0.07978428501286569,0.0845609957244063,0.10581012478218724,0.10581012478218722,-1.3877787807814457e-17,0.08749647721549385,0.23024463357948632,0.21066849261390633,0.10268380050670833,0.10268380050670835,1.3877787807814457e-17,0.010118740233615963,0.018369903468188564,0.017814337503191655,5.555659649969097e-4,0.01086498574472403,0.012382039805843424,-0.0015170540611193946,12.252052851610564,0.001019065553948162,-0.0025361196150675567,-0.0015170540611193946,0,0.5930495428461037,0.40695045715389633,0.014244321850902263,0.545713708423773,0.005119393765291733,-2.2246891164381606,1.6129429580329377,NA,0,0.09919674957609599
0.7306016992190069,0.900181805532956,-0.16958010631394915,0.26939830078099314,0.09981819446704399,0.09183193727653276,0.12088091501048728,0.14723038088861679,0.09965768251748501,0.09965768251748502,1.3877787807814457e-17,0.09087389051888442,0.14615074860182314,0.14948659004421272,0.09639152668853439,0.0963915266885344,1.3877787807814457e-17,0.008345125414204698,0.017666836220456075,0.022008967589949947,-0.004342131369493872,0.009606156164101643,0.01085637846578064,-0.0012502223016789965,11.516016189189642,-3.160455892445039e-4,-9.341767124344942e-4,-0.0012502223016789982,1.734723475976807e-18,0.5616019031605548,0.4383980968394453,0.013005980817330388,0.2375658904187467,0.0016057362196542511,4.161279481762727,2.6439771302221096,NA,0,0.09147803164647589
0.7088454726470537,0.8957443405767966,-0.18689886792974297,0.29115452735294634,0.10425565942320336,0.0797533996474541,0.06990546001625765,0.08069232232752711,0.07688612743873276,0.07688612743873276,0,0.09702924555848298,0.09038924482912804,0.08254576794737217,0.09633698790387353,0.09633698790387353,0,0.007738412198516655,0.006318701740302334,0.006660809713982612,-3.4210797368027825e-4,0.007406977929040877,0.0073250570710772294,8.192085796364726e-5,1.1183647740726737,-1.3495488897731947e-5,9.541634686137894e-5,8.1920857963647e-5,2.574980159653073e-19,0.7488458313934454,0.2511541686065546,0.007028556969409494,0.07664166599614575,6.539032633378794e-5,-7.098485839089635,-13.61283658140638,NA,0,0.12372831828822631
0.7180634319175979,0.8949669263864319,-0.17690349446883402,0.2819365680824021,0.10503307361356806,0.08998444695291147,0.03876345389879076,0.05709030729582444,0.07554337595746011,0.07554337595746012,1.3877787807814457e-17,0.10589443821202915,0.12234529753633394,0.1063387150749572,0.10762232253044532,0.1076223225304453,-1.3877787807814457e-17,0.009528852457898699,0.004742526300783519,0.006070909921072425,-0.001328383620288906,0.00813015357233246,0.008179412087438614,-4.925851510615385e-5,0.6022256193914198,1.7058891309636057e-4,-2.1984742820251252e-4,-4.9258515106151955e-5,-1.8973538018496328e-18,0.8365296215681748,0.16347037843182513,0.0071356893793411095,0.3959582746865487,8.426293511845325e-4,-0.75678841013162,7.43701560656949,NA,0,0.10166023122324346
0.7229756370256046,0.8978881679020223,-0.17491253087641767,0.27702436297439537,0.1021118320979777,0.11306871024620922,0.07592692634910289,0.06628181091373375,0.1027795312223807,0.10277953122238068,-2.7755575615628914e-17,0.06660940321635962,0.17645849057933605,0.15332147768627213,0.07782629478128393,0.07782629478128396,2.7755575615628914e-17,0.007531439311943482,0.013397950817891115,0.010162425193015738,0.0032355256248753766,0.007998950094395177,0.009156605924760586,-0.0011576558303654089,12.642848669887229,8.171482207028386e-4,-0.0019748040510682474,-0.0011576558303654089,0,0.5946577999548878,0.40534220004511223,0.010464695064917299,0.5568438265563367,0.004079991064130024,-2.0442455472640413,1.6063719309406814,NA,0,0.1042220861740324
0.725693017090418,0.9011813231543648,-0.17548830606394683,0.274306982909582,0.09881867684563517,0.05318752908883632,0.08754272734853957,0.09810396778207668,0.06261139987071604,0.06261139987071604,0,0.09819142090719814,0.11583377461109196,0.08798237178288808,0.09993481495665961,0.09993481495665962,1.3877787807814457e-17,0.005222559055775772,0.01014040454853101,0.008631419766779145,0.0015089847817518643,0.006257058660257429,0.006571558415308948,-3.144997550515189e-4,4.785771276397204,-1.2065318516516624e-4,-1.9384656988635172e-4,-3.1449975505151793e-4,-9.75781955236954e-19,0.576723875616744,0.42327612438325607,0.007681481802153391,0.2347595665365614,6.061065592650822e-4,2.5481653951397027,6.56566445471085,NA,0,0.09111962293966916
0.7280180601727277,0.8948305790665909,-0.16681251889386317,0.27198193982727226,0.10516942093340909,0.13183926770392432,0.07861506296441949,0.10311106170915736,0.11736324525310989,0.1173632452531099,1.3877787807814457e-17,0.09698959992748155,0.1390014563973199,0.119311641422387,0.10140796254475196,0.10140796254475194,-1.3877787807814457e-17,0.012787037829335757,0.010927608246821314,0.012302350021324602,-0.0013747417745032884,0.011901567578757904,0.012281306564511263,-3.797389857533584e-4,3.092008034802038,4.4275479594657456e-4,-8.224937816999347e-4,-3.7973898575336014e-4,1.734723475976807e-18,0.7579970768557039,0.24200292314429614,0.011857323038078536,0.3082675451624557,0.0022360476502373667,-1.477054722549357,3.3086244712159645,NA,0,0.10890477056787257
0.7240399342787806,0.897633102431854,-0.17359316815307346,0.27596006572121945,0.10236689756814599,0.11595470230681908,0.06014325757791016,0.08253200320216592,0.10055297235143315,0.10055297235143316,1.3877787807814457e-17,0.07863508786436095,0.13040345811149442,0.09632025764691317,0.08393445531871911,0.08393445531871913,1.3877787807814457e-17,0.009118108204182535,0.007842888770249827,0.007949503812548483,-1.0661504229865677e-4,0.008439858964995764,0.008766198565385488,-3.263396003897242e-4,3.722703723348453,5.772933006517386e-4,-9.036329010414617e-4,-3.263396003897231e-4,-1.0842021724855044e-18,0.7531057408363439,0.24689425916365623,0.00848049848721618,0.4128859879057075,0.0028892675347535826,-1.0776151355701689,2.518979397824778,NA,0,0.08315759510722082
0.7071788366391234,0.891528353356324,-0.18434951671720057,0.2928211633608766,0.10847164664367603,0.11849024507671978,0.08702356359089357,0.1045115624378412,0.10927613479693399,0.10927613479693399,0,0.10404162486638548,0.13947043532990847,0.12120615546687122,0.10788464627599052,0.10788464627599051,-1.3877787807814457e-17,0.012327917628598157,0.012137214297981898,0.012667444684926598,-5.302303869446998e-4,0.011789217148974683,0.012272075657470311,-4.828585084956285e-4,3.934611568351119,2.3085497177232036e-4,-7.137134802679492e-4,-4.828585084956288e-4,3.2526065174565133e-19,0.7103967323953142,0.2896032676046858,0.012232565963290028,0.2104666374405184,0.0011148270942773846,-2.7655780489624333,3.936638953021166,NA,0,0.11767108859008647
0.7522586174322516,0.9004823565075584,-0.14822373907530673,0.24774138256774836,0.09951764349244163,0.07398710989425755,0.010881449704453617,0.023198307731015694,0.05835322639098501,0.05835322639098501,0,0.09685616909160887,0.12006242885200871,0.10393053565476322,0.09916560137723733,0.09916560137723733,0,0.007166108026517657,0.0013064532809476735,0.0024110125487684956,-0.0011045592678208221,0.005786632787364105,0.005714429058480482,7.220372888362345e-5,1.2635335594282986,2.7292240658283125e-4,-2.0071867769920802e-4,7.220372888362323e-5,2.168404344971009e-19,0.9433604759513433,0.05663952404865665,0.0042362806537326655,0.7557040788063848,0.0014644463427161136,-0.1724322298780379,5.173708735988915,NA,0,0.09845307952635714
0.714888174360969,0.889105475789071,-0.174217301428102,0.28511182563903104,0.11089452421092905,0.11336171905181675,0.0722285997049184,0.0744426610272904,0.1016341803005944,0.1016341803005944,0,0.07835811219290396,0.19031879633454793,0.15694805778140306,0.09077393899112167,0.09077393899112168,1.3877787807814457e-17,0.008882810299842715,0.013746460156769955,0.011683631064312574,0.0020628290924573807,0.009225734882018817,0.010269494389820253,-0.0010437595078014363,10.163689351990632,9.3866480258209e-4,-0.001982424310383524,-0.0010437595078014342,-2.168404344971009e-18,0.6183572235790001,0.3816427764209998,0.011314635228306336,0.529224558893208,0.0046052921829586296,-1.75597185070684,1.6998716807926197,NA,0,0.10812308735579762
0.7222423228148628,0.8977223487159501,-0.17548002590108736,0.2777576771851372,0.10227765128404986,0.10853893629307237,0.06370440670588579,0.07088813792986404,0.09608580149724712,0.09608580149724712,0,0.07584852967564706,0.10916890795979892,0.074031053833881,0.07925645970644617,0.07925645970644618,1.3877787807814457e-17,0.008232518730388267,0.006954540512308443,0.005247923555269347,0.0017066169570390958,0.007615420454728151,0.007877550469041214,-2.6213001431306306e-4,3.3275574094159652,2.99689513318229e-4,-5.618195276312907e-4,-2.621300143130617e-4,-1.3552527156068805e-18,0.7547870970576169,0.24521290294238304,0.007593529621348355,0.31493978807655376,0.0014939034860370556,-1.4208782224870735,3.2763405933996506,NA,0,0.0977734928744381
0.7270824176173173,0.9021796846277355,-0.17509726701041817,0.2729175823826827,0.09782031537226454,0.08689924268341856,0.09441809244524357,0.09960301680108768,0.08895126898271445,0.08895126898271445,0,0.08968089411725128,0.16087541046782466,0.15369970911382153,0.09664516415944022,0.09664516415944022,0,0.0077932017819609825,0.015189549377717574,0.015308954709186256,-1.1940533146868187e-4,0.00859670999302496,0.00981179508625684,-0.00121508509323188,12.383922437738454,-1.0622166611828762e-4,-0.0011088634271135915,-0.0012150850932318791,-8.673617379884035e-19,0.5774988106452034,0.4225011893547965,0.011491375579839279,0.2773556758865648,5.353008723057558e-4,12.557518162502282,2.2596601355594292,NA,0,0.10125942798808142
0.7247308693486969,0.8948395707920632,-0.17010870144336632,0.2752691306513031,0.10516042920793678,0.07885353621373652,0.057558141773895795,0.05562220342599891,0.07299157149940497,0.07299157149940497,0,0.09685630120915491,0.1438950252572743,0.12210723937513523,0.10180291361944885,0.10180291361944885,0,0.007637461854924668,0.00828233026431651,0.006791873708310916,0.0014904565560055942,0.007430754648301749,0.00781497422136245,-3.842195730607012e-4,4.9164534927118035,1.9983681201019026e-4,-5.840563850708918e-4,-3.842195730607016e-4,3.7947076036992655e-19,0.7082690502812798,0.2917309497187202,0.007959896059620589,0.2550654194986285,0.0010017081825515236,-2.702844595647053,3.0590758607753354,NA,0,0.1010102979093478
0.7167324077182552,0.893051066416047,-0.17631865869779184,0.2832675922817448,0.10694893358395297,0.09595447146747613,0.051793657162502026,0.0722388413160941,0.08344514392610489,0.08344514392610487,-1.3877787807814457e-17,0.08567256900490842,0.1945383410457743,0.16472544277241458,0.09731564722847276,0.09731564722847275,-1.3877787807814457e-17,0.008220666078126866,0.01007585214108673,0.011899575121159795,-0.0018237229800730642,0.008120518189241959,0.008746180167416157,-6.256619781741975e-4,7.1535455044145735,9.760731423300873e-4,-0.0016017351205042842,-6.256619781741969e-4,-5.421010862427522e-19,0.673667552970648,0.32633244702935194,0.009148259109606798,0.5492609198296161,0.0048076011432643196,-1.172841986219176,1.7869559678752729,NA,0,0.10616975642023209
0.7425175255327505,0.8899961149921546,-0.14747858945940406,0.2574824744672495,0.11000388500784541,0.07851977320175661,0.0768343165716094,0.08351762793430725,0.07808579765801908,0.07808579765801907,-1.3877787807814457e-17,0.10430690720619576,0.13397505411515806,0.089374997696998,0.1075705186271651,0.10757051862716512,1.3877787807814457e-17,0.008190154697207163,0.010293881720582555,0.007464387804287447,0.002829493916295108,0.008399729751488987,0.00873182753678948,-3.32097785300493e-4,3.803302159843147,9.560098909096567e-6,-3.4165788420958997e-4,-3.320977853004934e-4,4.336808689942018e-19,0.6964559679950667,0.3035440320049333,0.00924201820889486,0.12571630216353583,5.0004374911892084e-5,-45.58664708263564,4.5157877411846785,NA,0,0.09210874338545427
0.7094825747466597,0.9086685076554437,-0.19918593290878406,0.29051742525334034,0.09133149234455629,0.11143778523674022,0.08431323344428081,0.09369811133931293,0.10355763028884403,0.10355763028884403,0,0.09706338913085498,0.0871045174128034,0.08172153738453568,0.09615383051477733,0.09615383051477733,0,0.010816529112314363,0.007344063510677115,0.007657153708676047,-3.130901979989326e-4,0.00995746283130548,0.009807717346445918,1.4974548485956196e-4,1.5268128104632435,-5.567838487796289e-5,2.05423869737526e-4,1.497454848595631e-4,-1.1384122811097797e-18,0.7824592260713875,0.21754077392861254,0.009080296311495739,0.15443499142257158,2.701299317107495e-4,-3.108373332374095,-8.74642428167004,NA,0,0.09468300350396916
0.7237473738093,0.9024952092057074,-0.17874783539640737,0.2762526261907,0.09750479079429264,0.0938245976312,0.08379285746113031,0.09329334236657666,0.09105330306395551,0.09105330306395551,0,0.07976023584734374,0.09893732952858188,0.07129852111388527,0.0816300943547754,0.0816300943547754,0,0.007483472035346641,0.00829024155077334,0.0066516773405082925,0.001638564210265048,0.007432689720424649,0.007706344232713865,-2.7365451228921617e-4,3.5510289188424435,3.8463825973097685e-5,-3.12118338262313e-4,-2.7365451228921535e-4,-8.131516293641283e-19,0.7028161562736369,0.29718384372636314,0.00788685679305999,0.1222680688497791,1.9237962102726632e-4,-8.352773899700015,5.159140961248833,NA,0,0.11227364881771135
0.7392006510280545,0.8906145832140633,-0.15141393218600874,0.26079934897194545,0.10938541678593672,0.10924280714538558,0.049621784323830125,0.059404131633000914,0.0936936832084824,0.09369368320848241,1.3877787807814457e-17,0.09075263172724225,0.11535287662978841,0.08949561431649397,0.09344353976894337,0.09344353976894337,0,0.009914072245715326,0.005724015565256745,0.005316409253433289,4.0760631182345554e-4,0.008755069412990608,0.008821308191296177,-6.623877830556901e-5,0.7508951832215272,2.8275330930293294e-4,-3.4899208760850103e-4,-6.623877830556809e-5,-9.215718466126788e-19,0.8307711848910144,0.16922881510898566,0.007819043905486035,0.3855432973876036,0.0014666917627505576,-0.8322866998163911,4.689094644657348,NA,0,0.11318777745073186
0.7133908133401721,0.8946847965316609,-0.18129398319148882,0.28660918665982793,0.10531520346833911,0.09499557272901493,0.10284417395079434,0.11768931052469185,0.09724505394160647,0.09724505394160646,-1.3877787807814457e-17,0.08022959314760846,0.14386258621897996,0.12214490489564467,0.08693111476021936,0.08693111476021935,-1.3877787807814457e-17,0.007621456150872917,0.014795428842115923,0.01437514964127248,4.202792008434434e-4,0.008453620944061515,0.009677582629029891,-0.0012239616849683763,12.647390695449632,-1.0211563308115554e-4,-0.0011218460518872236,-0.001223961684968379,2.8189256484623115e-18,0.5618217907019529,0.438178209298047,0.011208442496494421,0.2777145308682606,4.994299871654472e-4,13.103503547282763,2.2608175299505717,NA,0,0.09891446243110634
0.7125120008701278,0.894054030268045,-0.1815420293979172,0.2874879991298722,0.10594596973195503,0.0962568876655408,0.0564205109275486,0.08209957147018054,0.08480440742455163,0.08480440742455164,1.3877787807814457e-17,0.09806492905902763,0.13243082187062832,0.1197711567458992,0.10170585689865709,0.10170585689865708,-1.3877787807814457e-17,0.00943942486036405,0.007471814632496027,0.009833160643326148,-0.002361346010830121,0.00862510492589686,0.0088737605328868,-2.486556069899396e-4,2.802144660861693,2.8042670296598703e-4,-5.290823099559261e-4,-2.486556069899391e-4,-5.421010862427522e-19,0.7579315972518382,0.24206840274816174,0.008455619746430039,0.2951228236877707,0.0013690126529803835,-1.4163062895662397,3.8535539465433124,NA,0,0.09635917801440934
0.7177727288042324,0.9010148419486099,-0.18324211314437755,0.2822272711957676,0.09898515805139008,0.10198389866032519,0.09651557919806696,0.11572289408154306,0.10044058978046534,0.10044058978046533,-1.3877787807814457e-17,0.09900932875139926,0.1327919139817847,0.11350271078774456,0.10235330328981351,0.10235330328981351,0,0.010097357349809523,0.012816488490771836,0.013134862178458178,-3.1837368768634217e-4,0.010280426148407712,0.010864770311746751,-5.84344163339039e-4,5.378338856434534,3.7422490757245506e-5,-6.21766654096283e-4,-5.843441633390375e-4,-1.5178830414797062e-18,0.6670741792717236,0.3329258207282763,0.011456922920290678,0.15008368529263763,1.8473396830071415e-4,-17.649952579436405,3.9307801068565418,NA,0,0.11507380921844831
0.7283915001704327,0.8984726357669882,-0.17008113559655547,0.27160849982956725,0.10152736423301179,0.07685127161871609,0.0989432819452266,0.10589670316116347,0.08285164940171894,0.08285164940171892,-1.3877787807814457e-17,0.10171981524459447,0.18443601169792817,0.16347347063061707,0.11011777264988144,0.11011777264988146,1.3877787807814457e-17,0.007817297150367948,0.018248704306281217,0.017311301594095628,9.374027121855887e-4,0.009123439092486172,0.010650555999096964,-0.0015271169066107919,14.338377327345848,-3.6152140787891696e-4,-0.0011655954987318774,-0.0015271169066107943,2.3852447794681098e-18,0.5346249340520198,0.4653750659479801,0.013033000728324582,0.27898975029797696,0.00182736706621672,4.478690734020445,2.229744833612872,NA,0,0.09487685430306021
0.7374388897609632,0.9084887047109896,-0.17104981495002647,0.26256111023903683,0.09151129528901036,0.08765196280647716,0.06251149889102925,0.07314591285106044,0.08105105468891273,0.08105105468891272,-1.3877787807814457e-17,0.08767845466680199,0.04533504764535116,0.024068966554139044,0.08380355464331925,0.08380355464331925,0,0.007685188647383922,0.002833961780607127,0.001760546529984143,0.001073415250622984,0.006792366490520955,0.006411445135221563,3.809213552993917e-4,5.941271386801441,-2.0611781199711488e-4,5.870391672965057e-4,3.809213552993908e-4,8.673617379884035e-19,0.8839437699617012,0.11605623003829872,0.005259575213995525,0.38283270662803004,0.0010645328962799086,-2.486489473753035,-1.0706518637573208,NA,0,0.1012542232041584
0.7339969610840192,0.9012061498782552,-0.16720918879423596,0.26600303891598076,0.0987938501217448,0.09914351235735538,0.08166358429520826,0.08813080043823078,0.09449379837279151,0.09449379837279151,0,0.08909168589887007,0.14723200362543842,0.1197820471652474,0.09483559173437926,0.09483559173437929,2.7755575615628914e-17,0.008832862661852249,0.012023493139018399,0.010556487694803166,0.0014670054442152327,0.008961375283912807,0.00968158006483639,-7.202047809235831e-4,7.438917780986754,1.9842569119782525e-4,-9.186304721214059e-4,-7.202047809235807e-4,-2.3852447794681098e-18,0.6696525058982316,0.3303474941017685,0.010428177900435324,0.2751463773385114,0.0010162885713707922,-4.671848991876069,2.532356364439988,NA,0,0.08739014880077363
0.71065443797911,0.8979244538361038,-0.18727001585699377,0.28934556202089,0.10207554616389625,0.10924586698516515,0.06760434136070505,0.08762942342213194,0.09719707634994847,0.09719707634994845,-1.3877787807814457e-17,0.08959912852268162,0.15294458722049226,0.12581591302597983,0.09606515081626317,0.09606515081626317,0,0.009788334476575594,0.010339718083726286,0.011025175915795712,-6.854578320694259e-4,0.009337251798457645,0.009947874876275718,-6.106230778180725e-4,6.138226359021893,5.423971711109764e-4,-0.0011530202489290482,-6.106230778180718e-4,-7.589415207398531e-19,0.6992572205337796,0.3007427794662203,0.01006402628015094,0.3647848452784832,0.002637801541558061,-1.62348377843761,2.4144522806301563,NA,0,0.0947246215880552
0.7254267786644031,0.9061771491812761,-0.18075037051687304,0.2745732213355969,0.09382285081872388,0.10352569524738947,0.0778584798660039,0.08210803006738633,0.09647816523740783,0.09647816523740785,1.3877787807814457e-17,0.09652430890074999,0.09136717335992146,0.053098748427261,0.0960404517422509,0.0960404517422509,0,0.009992746187223926,0.007113709227457133,0.004359833632406129,0.0027538755950510044,0.009265806572664174,0.0092022397348365155,6.356683782765896e-5,0.690775720469624,-2.6365685229271398e-5,8.993252305693363e-5,6.356683782766224e-5,-3.279711571768651e-18,0.7877436238882808,0.2122563761117191,0.00855322770734053,0.14700896243971087,1.3236930867744417e-4,-3.0333824183541385,-17.716651547467904,NA,0,0.11020064951266928
0.7330146832567574,0.8937941648506638,-0.16077948159390631,0.26698531674324255,0.10620583514933624,0.09578238620878443,0.0863606807887913,0.09066354765333123,0.09326692920296606,0.09326692920296603,-2.7755575615628914e-17,0.08687568052384635,0.13804305159411523,0.10865031378429431,0.09230995390076024,0.09230995390076024,0,0.008321159984086023,0.011921491913830034,0.009850622901331759,0.0020708690124982745,0.008609465935191267,0.009282395744729537,-6.729298095382707e-4,7.249527256154257,9.434582291855892e-5,-7.672756324568317e-4,-6.729298095382727e-4,2.0599841277224584e-18,0.6571075633708983,0.34289243662910174,0.010121325948958027,0.23963398475491474,4.8208389733955174e-4,-9.1661410476209,2.697872661945808,NA,0,0.09968610962880933
0.7280701935611342,0.9037062994442648,-0.1756361058831306,0.2719298064388658,0.09629370055573516,0.11482517949883063,0.06940957587756001,0.07724669871803265,0.10247532319679425,0.10247532319679427,1.3877787807814457e-17,0.09631417655692741,0.11694611828831877,0.09090818893045778,0.09830090257589338,0.09830090257589338,0,0.011059292611431255,0.00811718047091917,0.007022357481313063,0.0010948229896061068,0.010073416762001259,0.010259244626540365,-1.858278645391065e-4,1.811321118694989,1.8551338879324374e-4,-3.713412533323505e-4,-1.8582786453910676e-4,2.710505431213761e-19,0.7848473845163841,0.21515261548361583,0.009588236541175212,0.2575932737966436,9.370120876100221e-4,-1.5283200121345895,5.668207084473587,NA,0,0.09866513149263069
0.7257147400639917,0.8944283005137104,-0.16871356044971864,0.2742852599360083,0.10557169948628964,0.09827113781088444,0.04905518224708321,0.06480009112514538,0.08477192664606818,0.08477192664606818,0,0.08296931045636469,0.12525706363447903,0.1017626993555871,0.08743370042683496,0.08743370042683496,0,0.008153488541931469,0.006144508084323867,0.006594232191382818,-4.4972410705895055e-4,0.007411923238977954,0.007602454814910207,-1.9053157593225314e-4,2.5061849175160607,4.1427520993354405e-4,-6.048067858657973e-4,-1.9053157593225325e-4,1.0842021724855044e-19,0.7783152891902348,0.22168471080976518,0.007148998313127668,0.3917122684234364,0.0020812321813070693,-0.9967333090483309,2.962017468908817,NA,0,0.10027207802829051
0.7351691886825171,0.8938346124635728,-0.15866542378105564,0.2648308113174829,0.10616538753642724,0.1004218725889148,0.07223439583791802,0.08369085526054275,0.09295696025195564,0.09295696025195564,0,0.08737992126612755,0.13790373671665118,0.11582587002640182,0.09274380171325133,0.09274380171325132,-1.3877787807814457e-17,0.008774855320216468,0.00996139310551861,0.009693566123806032,2.6782698171257807e-4,0.00862118188947396,0.009089087084556883,-4.6790519508292314e-4,5.147988909446506,2.772733626530613e-4,-7.451785577359866e-4,-4.679051950829253e-4,2.168404344971009e-18,0.7097526084364184,0.2902473915635816,0.009368124212867538,0.2868819297710702,0.0014241388733832868,-2.562641433854615,2.7294798598830274,NA,0,0.10081236330699812
0.7303728661523563,0.9037306683661881,-0.1733578022138318,0.2696271338476437,0.0962693316338119,0.0802018209447558,0.05945991390860709,0.05773535095901614,0.07460924000006475,0.07460924000006475,0,0.08585523879915889,0.0900887438051025,0.0591832075056071,0.08626279549654947,0.08626279549654947,0,0.006885746489339392,0.0053566689507859545,0.003416963256216504,0.0019397056945694505,0.006436001612278564,0.006473465695188418,-3.74640829098544e-5,0.5787330106298487,1.729246824145042e-5,-5.47565511513048e-5,-3.7464082909854376e-5,-2.710505431213761e-20,0.7768887078146409,0.22311129218535905,0.006121207720062673,0.14841192049444812,8.781096727035244e-5,-2.866656079645,21.279942666566573,NA,0,0.09762918946976823
0.7290493246904334,0.8967828733763338,-0.1677335486859004,0.2709506753095666,0.10321712662366622,0.09266475115156039,0.050877444578431845,0.06415812127900036,0.08134245221620333,0.08134245221620331,-1.3877787807814457e-17,0.09042615000479913,0.1350081642849504,0.11537648136074118,0.0950277774178916,0.0950277774178916,0,0.008379316687788383,0.0068688703960433865,0.0074023382838867575,-5.33467887843371e-4,0.007729792443826854,0.007970060245021246,-2.4026780119439182e-4,3.0146296741543805,3.680028785339763e-4,-6.082706797283691e-4,-2.4026780119439285e-4,1.0299920638612292e-18,0.7664854448767238,0.2335145551232762,0.007624093541915885,0.3526760248788867,0.0018629622983722764,-1.217533474893755,3.028310103634292,NA,0,0.10129962918318809
0.717282331408556,0.8888570841363924,-0.1715747527278364,0.282717668591444,0.11114291586360758,0.10384165756140977,0.09019653084363924,0.10930741190852836,0.09998393914812687,0.09998393914812687,0,0.08909056598689466,0.2038326591329239,0.18232179353066488,0.101843336791438,0.101843336791438,0,0.009251312045163296,0.018384998726423775,0.019929123385358048,-0.0015441246589342726,0.010182697988397327,0.011833566649333983,-0.0016508686609366559,13.950727704141253,3.1749977744216507e-4,-0.0019683684383788188,-0.0016508686609366537,-2.168404344971009e-18,0.5607610003799034,0.43923899962009655,0.013818155385793535,0.4181537179023908,0.0015656704008397983,-6.6101643985594585,1.7764418753762095,NA,0,0.09280424187543615
0.7304358397862247,0.8955279956715084,-0.1650921558852837,0.2695641602137753,0.10447200432849157,0.0891389098106869,0.05953505020614572,0.05519010824100195,0.08115877025730225,0.08115877025730225,0,0.08772941565117029,0.15426100826306566,0.13752000654236338,0.09468010448250166,0.09468010448250166,0,0.007820104469473932,0.009183936871792274,0.0075897440463763306,0.0015941928254159434,0.007684120847632726,0.008187744805677211,-5.036239580444848e-4,6.15094839906689,3.8781131846401065e-4,-8.91435276508497e-4,-5.036239580444863e-4,1.5178830414797062e-18,0.6976383254416479,0.3023616745583521,0.008502020670633104,0.35778324618305263,0.0019695919269490797,-2.0110570378807346,2.31861289061469,NA,0,0.11210197659844896
0.7222307207891011,0.8968244898598947,-0.1745937690707936,0.2777692792108989,0.10317551014010529,0.1165272150860657,0.08343570091608485,0.08408764027070824,0.10733540904707287,0.10733540904707287,0,0.1033125969375813,0.12907597317861275,0.10140085380496701,0.1059707464241812,0.10597074642418118,-1.3877787807814457e-17,0.012038729204445549,0.010769544293583323,0.008526558517894743,0.0022429857756885805,0.011374413414463123,0.01168618862657,-3.117752121068757e-4,2.6678947436978393,1.710328706246483e-4,-4.8280808273152496e-4,-3.117752121068767e-4,9.75781955236954e-19,0.7440184604707596,0.25598153952924046,0.011404136749014436,0.1958013553202987,8.525491299466402e-4,-2.5213624401561536,5.010056600153316,NA,0,0.09967184848099098
0.7418266904646932,0.8938817860167988,-0.1520550955521056,0.2581733095353068,0.1061182139832012,0.07422355581574845,0.08900553468020153,0.09354310616351322,0.07803986822066526,0.07803986822066526,0,0.08667419809765321,0.16725566053959398,0.14262254431358504,0.09522535897214637,0.09522535897214637,0,0.006433267180286402,0.014886679494616847,0.013341355804036054,0.0015453236905807934,0.007431374465451847,0.00861571261434361,-0.0011843381488917627,13.746258747303768,-2.2812953691729557e-4,-9.562086119744671e-4,-0.0011843381488917627,0,0.5539146342093461,0.4460853657906539,0.010659973337451625,0.30226063258542135,0.0011911534746834882,6.021219181569616,2.0756096435964078,NA,0,0.08298009185871838
0.7219391442361899,0.8954220302232141,-0.17348288598702422,0.2780608557638101,0.1045779697767859,0.11786267798690053,0.06751953174740064,0.08211306070386716,0.10386421966170255,0.10386421966170255,0,0.09788469058302339,0.08237516723475513,0.07447434988598141,0.09626273611905584,0.09626273611905584,0,0.011536951766034281,0.005561932719304485,0.006115316813068634,-5.533840937641489e-4,0.009998253969506123,0.00987553285669553,1.2272111281059345e-4,1.2426783910438772,-1.5673978616189468e-4,2.794608989724893e-4,1.2272111281059464e-4,-1.1926223897340549e-18,0.8433952077247165,0.1566047922752835,0.008549442242669384,0.2986678928531791,7.80798202026807e-4,-1.3411861750989238,-5.311263627192829,NA,0,0.1096054478135445
0.7342544735090625,0.9004555347190605,-0.166201061209998,0.2657455264909375,0.09954446528093952,0.10036337006874976,0.06039104242128894,0.05110414437565952,0.08974090281300703,0.08974090281300702,-1.3877787807814457e-17,0.0891271798153468,0.11407210161958456,0.11853767704913179,0.0916103087178245,0.0916103087178245,0,0.008945104130991656,0.006888933127993914,0.006057766561874133,8.311665661197808e-4,0.00822119181131586,0.008398685885244622,-1.7749407392876268e-4,2.11335530765112,1.945602649849871e-4,-3.7205433891374963e-4,-1.7749407392876252e-4,-1.6263032587282567e-19,0.782025047004567,0.21797495299543307,0.007917018629492786,0.27105663551203585,9.971065874992812e-4,-1.5108212599954804,4.572958877754649,NA,0,0.0861103142181633
0.7146679184195217,0.8978107955355851,-0.18314287711606336,0.2853320815804783,0.10218920446441493,0.09207671486601653,0.05912798357195093,0.07043719426557088,0.08267538478044495,0.08267538478044495,0,0.08035261058902927,0.18720785843942622,0.17317974066204403,0.09127206335970921,0.09127206335970922,1.3877787807814457e-17,0.007398604413946109,0.011069223178346509,0.01219829503587358,-0.0011290718575270708,0.007545952957969109,0.008445949706680838,-8.99996748711729e-4,10.65595675995823,7.179421383404924e-4,-0.0016179388870522203,-8.999967487117278e-4,-1.1926223897340549e-18,0.6260450747820396,0.37395492521796037,0.009233913796146308,0.5053183172553406,0.0035207448487835093,-1.7945450780558732,1.7519762688822473,NA,0,0.10024432822282847
0.7267748141257716,0.8991196299411472,-0.17234481581537564,0.2732251858742284,0.10088037005885275,0.11421195536977752,0.03205973149677212,0.04318769674068766,0.09176589873209438,0.0917658987320944,1.3877787807814457e-17,0.07771131960657002,0.1447907457502172,0.11255282939982286,0.08447831693927663,0.08447831693927663,0,0.008875561766632092,0.004641952431969362,0.004860897463425904,-2.1894503145654214e-4,0.007752228677307432,0.0077188330692499986,3.33956080574337e-5,0.43265099475300073,0.0010942820157688487,-0.0010608864077114141,3.3395608057434564e-5,-8.673617379884035e-19,0.8356878164528839,0.16431218354711613,0.006758757099300726,0.6862687539193463,0.005510724033825634,-0.39024788356711426,2.15849708433932,NA,0,0.11267145269536362
0.7410760060518012,0.9001031840707409,-0.15902717801893962,0.25892399394819876,0.09989681592925914,0.13364795682629946,0.11751139799498234,0.13562773362930322,0.12946981456511475,0.12946981456511475,0,0.08487182729972126,0.1222261846312421,0.08386261509803505,0.08860340865822396,0.08860340865822397,1.3877787807814457e-17,0.011342946310722291,0.014362969827610084,0.011374096421973082,0.0029888734056370027,0.011471466888817339,0.012124902861532364,-6.534359727150257e-4,5.389205836758707,1.1566108028637064e-4,-7.690970530013942e-4,-6.534359727150236e-4,-2.0599841277224584e-18,0.6932826963487713,0.3067173036512288,0.012852958069166188,0.19618736709918894,6.027707846861281e-4,-7.282308404374382,3.272073015377609,NA,0,0.08172435815400725
0.7177649196302659,0.9093315650742435,-0.1915666454439776,0.2822350803697341,0.09066843492575649,0.10295875134766541,0.07875998970294742,0.08598031472393035,0.09612901191002039,0.09612901191002039,0,0.08074829799593615,0.1328674595095339,0.11060659457217621,0.08547386080001677,0.08547386080001679,1.3877787807814457e-17,0.008313743935110779,0.010464639742827674,0.009509989811857878,9.546499309697962e-4,0.008216517782840238,0.008920802186268681,-7.042844034284429e-4,7.8948550670982325,2.5549581098646874e-4,-9.597802144149121e-4,-7.042844034284433e-4,4.336808689942018e-19,0.6689212049334048,0.3310787950665951,0.009389191838969226,0.28864672699230637,0.0012612191665901113,-3.25471157819098,2.5493015553381286,NA,0,0.08090905296022939
0.742121906435732,0.8910534196763568,-0.1489315132406248,0.25787809356426805,0.10894658032364324,0.09140648649397161,0.04910625691282012,0.05537210218560896,0.0804981839322534,0.0804981839322534,0,0.09086123271096251,0.16281330012699008,0.13739526079499645,0.09870016440315495,0.09870016440315495,0,0.008305306040620205,0.007995151744860063,0.0076078644205589355,3.8728732430112767e-4,0.007945183988268817,0.008225324042118811,-2.801400538499938e-4,3.4058239215318604,5.824728729200123e-4,-8.62612926770007e-4,-2.801400538499947e-4,8.673617379884035e-19,0.7493382048945468,0.2506617951054533,0.008150228892740134,0.4380191136648012,0.0030435889705364557,-1.160898118025849,2.2628022511931722,NA,0,0.09878060504133154
0.718760664804211,0.9025986652545336,-0.18383800045032261,0.28123933519578903,0.09740133474546642,0.069961132470971,0.0447268652779728,0.04897482420027119,0.06286426394145928,0.06286426394145928,0,0.07359991368332403,0.11575100919176232,0.08909239951125464,0.07770548664682955,0.07770548664682955,0,0.005149133311051063,0.005177179793909345,0.004363284603644023,8.13895190265322e-4,0.004884898222265832,0.005157021085244706,-2.7212286297887377e-4,5.276745207760989,2.1501062820164705e-4,-4.871334911805213e-4,-2.721228629788742e-4,4.336808689942018e-19,0.7176613049742755,0.2823386950257246,0.005163156552480204,0.3192243792618878,0.0010636520065375177,-1.772465391441336,2.7460972910796575,NA,0,0.10058159748889405
0.7317412451537161,0.900690243818123,-0.16894899866440694,0.2682587548462839,0.09930975618187698,0.1086531167002085,0.043798635578138956,0.05152161900685878,0.09125533434820031,0.0912553343482003,-1.3877787807814457e-17,0.09492494371741976,0.1851423923681351,0.16400556148410259,0.10388441654627328,0.10388441654627331,2.7755575615628914e-17,0.010313890987489532,0.008108984173396764,0.008449832053789887,-3.40847880393123e-4,0.009480007165497881,0.00972240543098892,-2.4239826549103845e-4,2.493192319653993,0.001148529010989769,-0.001390927276480807,-2.4239826549103801e-4,-4.336808689942018e-19,0.7762584565245417,0.22374154347545824,0.009211437580443148,0.5774457573447226,0.005851005820399096,-0.6753370749463073,2.0521794302223055,NA,0,0.0994794346255501
0.7124770941201186,0.8975322246939343,-0.18505513057381573,0.2875229058798814,0.10246777530606566,0.08763274323582874,0.1076960873810246,0.12934705172032193,0.09340141424612355,0.09340141424612355,0,0.09060173924180424,0.10435109888822204,0.07579445221337837,0.09201060553665567,0.09201060553665566,-1.3877787807814457e-17,0.007939678951696541,0.0112382050641719,0.009803788930557321,0.0014344161336145786,0.008593920682765845,0.008888080764676124,-2.941600819102788e-4,3.309601810543379,-5.651050004465757e-5,-2.376495818656205e-4,-2.9416008191027806e-4,-7.589415207398531e-19,0.6364522935292604,0.3635477064707397,0.00958894200793422,0.11725958503759841,2.758581343621486e-4,5.36780342308051,7.589524281256928,NA,0,0.11716564899963833
0.7334107199405874,0.9015947711035183,-0.1681840511629309,0.2665892800594126,0.09840522889648173,0.07179941657982081,0.02906460537748929,0.04389208313984737,0.06040677402791632,0.060406774027916325,6.938893903907228e-18,0.09317833156090682,0.11390355628158803,0.10227941141335405,0.09521780204347648,0.09521780204347649,1.3877787807814457e-17,0.006690149843954214,0.0033105619144169975,0.0044892564292495895,-0.001178694514832592,0.005751800251475152,0.005789187930921406,-3.7387679446254304e-5,0.6458190663764423,1.731693286485191e-4,-2.1055700809477235e-4,-3.738767944625325e-5,-1.0570971181733668e-18,0.8475502388439358,0.15244976115606426,0.005000355879185606,0.42570505094509103,8.856885655642054e-4,-0.6801154506072461,5.495890047837522,NA,0,0.11428846613460436
0.7292543543630708,0.8979130761905757,-0.16865872182750485,0.27074564563692916,0.1020869238094243,0.09371917848677694,0.06860200250931801,0.0769127146554052,0.08691881246018346,0.08691881246018346,0,0.08406014356540667,0.12482339807907443,0.08665385872787355,0.08822153882316765,0.08822153882316763,-1.3877787807814457e-17,0.007878047598430441,0.008563135068242266,0.006664783510126731,0.0018983515581155342,0.0076681113879197025,0.008063532047762414,-3.9542065984271135e-4,4.90381457530684,2.021529905866263e-4,-5.975736504293384e-4,-3.954206598427121e-4,7.589415207398531e-19,0.712479404931387,0.2875205950686131,0.008220591333336354,0.25417572305785413,0.00102385783703374,-2.731278491295517,3.062154863940553,NA,0,0.07384130700091115
0.7071988974010773,0.8909199668978073,-0.18372106949672995,0.29280110259892267,0.10908003310219272,0.12070623464128331,0.07271526925802037,0.08316946913318327,0.1066544270622772,0.1066544270622772,0,0.1132781916212009,0.08553563527363763,0.0822604651393432,0.11025203265646925,0.11025203265646925,0,0.01367338397756893,0.006219746750078385,0.006841559216287902,-6.218124662095174e-4,0.011758867375427202,0.01149095077898732,2.6791659643988185e-4,2.3315442002397377,-2.7568951270999883e-4,0.00054360610914988105,2.679165964398822e-4,-3.7947076036992655e-19,0.8415145324928882,0.15848546750711187,0.009946565363823656,0.304739920331044,0.0013313920613191306,-1.5151866330944892,-3.0831922697401506,NA,0,0.11255812178379367
0.7230096902920444,0.9023086622922677,-0.17929897200022327,0.2769903097079556,0.0976913377077323,0.11467540275031463,0.08669666772331457,0.10520033556760688,0.10692556426994905,0.10692556426994906,1.3877787807814457e-17,0.0933656558192471,0.08953072665398416,0.07784090236953863,0.09299101645907817,0.09299101645907817,0,0.010706744184119418,0.0077620156597473676,0.00818888905016079,-4.2687339041342243e-4,0.009943116906923052,0.009891082918147753,5.2033988775299425e-5,0.5260696852498284,-2.148790700350402e-5,7.352189577880438e-5,5.203398877530036e-5,-9.351243737687476e-19,0.7826321809913567,0.21736781900864333,0.009234379921933393,0.14261303599271496,1.0729646696220641e-4,-3.0986628823515603,-23.346122652006134,NA,0,0.11408880515151282
0.7148236520622774,0.8864889234572427,-0.17166527139496535,0.2851763479377226,0.11351107654275727,0.1029059454122348,0.10342990777339453,0.11060371772600704,0.10305536708484715,0.10305536708484717,1.3877787807814457e-17,0.09850027170238257,0.13965181364325996,0.11025984615326877,0.10317142752948598,0.10317142752948598,0,0.010136263582895677,0.014444174205509657,0.012195148900449102,0.002249025305060555,0.010632369336718883,0.011364777801494853,-7.324084647759698e-4,6.44454715761916,-4.3954021910617024e-6,-7.280130625849068e-4,-7.324084647759685e-4,-1.3010426069826053e-18,0.6375523639044053,0.36244763609559477,0.012290218894202667,0.17254500581069504,2.1561859080705772e-5,197.39949935423687,3.3935985641534008,NA,0,0.10136142297912806
0.7172462840778305,0.8903594801824068,-0.17311319610457632,0.28275371592216947,0.10964051981759315,0.06473141292416353,0.06781256853683428,0.07558005360866114,0.06560262112298063,0.06560262112298063,0,0.09027685185833736,0.11054999652903066,0.08676687402254694,0.09249960997836944,0.09249960997836945,1.3877787807814457e-17,0.0058437481751355755,0.007496679216371683,0.006557844990080046,9.388342262916368e-4,0.0060682168674344485,0.006311120569208186,-2.4290370177373725e-4,3.8488204924947707,-1.2668097005902156e-5,-2.3023560476783417e-4,-2.4290370177373633e-4,-9.215718466126788e-19,0.664130342264791,0.335869657735209,0.0066702136957536295,0.1019582219438889,6.246471348859276e-5,22.008810025032865,5.453026569126243,NA,0,0.08559216609932589
0.720042231291965,0.8941254582646144,-0.17408322697264944,0.279957768708035,0.10587454173538557,0.08468372852468314,0.09265333865374578,0.09168840442120628,0.08691488279388847,0.08691488279388848,1.3877787807814457e-17,0.09951724622149732,0.07146110257732427,0.03175274660603406,0.09654681487030836,0.09654681487030835,-1.3877787807814457e-17,0.008427491462545329,0.006621109737666891,0.002911358672298136,0.003709751065368755,0.0083913550985761,0.00792178086541339,4.6957423316271e-4,5.927634721794412,4.5072904538651464e-5,4.245013286240581e-4,4.6957423316270957e-4,4.336808689942018e-19,0.7660082827308129,0.23399171726918705,0.00752430060010611,0.16991683317174663,2.2359652656903792e-4,11.62583076879363,-2.547075017993998,NA,0,0.10428627193237358
0.7310829823124144,0.892627591168336,-0.1615446088559216,0.2689170176875856,0.10737240883166399,0.10659885205334116,0.04041129730390953,0.0430813975984353,0.08879989222209023,0.08879989222209021,-1.3877787807814457e-17,0.09025636827065811,0.17915737682513602,0.15143778879904332,0.09980188370671676,0.09980188370671678,1.3877787807814457e-17,0.009621225248155759,0.007239982019069123,0.006524151590679457,7.158304283896655e-4,0.008862396516718031,0.008980868420601024,-1.1847190388299296e-4,1.3191586641135145,0.0011568258527269656,-0.0012752977566099597,-1.1847190388299404e-4,1.0842021724855044e-18,0.7832109010512018,0.21678909894879825,0.00843060363361244,0.610483942211007,0.005884140370979197,-0.6105573390178242,2.015245718110719,NA,0,0.09452210177772839
0.7233356045096089,0.89938246084106,-0.17604685633145112,0.2766643954903911,0.10061753915894,0.12703081817080264,0.08895304129898263,0.10575986650053737,0.11649605305094256,0.11649605305094257,1.3877787807814457e-17,0.07982607224661738,0.07817721315241327,0.06205174236791418,0.07966016810213872,0.07966016810213872,0,0.010140371268849407,0.006954100870185985,0.0065625839889563425,3.915168812296428e-4,0.009280095169273753,0.009258843695134264,2.125147413948973e-5,0.22952622205576137,-1.2564587752049049e-5,3.38160618915398e-5,2.1251474139490755e-5,-1.0232158002831948e-18,0.7922038456659237,0.20779615433407628,0.008547236069517697,0.17779771148849022,6.278488868217519e-5,-2.336088096698039,-47.412913224188486,NA,0,0.1029374339455492
0.7375120715503791,0.8918937862914295,-0.15438171474105034,0.2624879284496209,0.10810621370857054,0.10476951747837511,0.06631390867820514,0.07338514712001633,0.09467538438714948,0.09467538438714948,0,0.10755370572515947,0.12665702421274272,0.12777717184029672,0.10961889315612104,0.10961889315612103,-1.3877787807814457e-17,0.011268349851836109,0.008399122337097038,0.009376946554079783,-9.778242169827447e-4,0.010378210845649629,0.010515212265241596,-1.3700141959196652e-4,1.3028878175367846,1.422155142565147e-4,-2.7921693384848177e-4,-1.3700141959196706e-4,5.421010862427522e-19,0.7903353572474092,0.20966464275259078,0.009833736094466573,0.2332312238189388,7.34629742543556e-4,-1.7244274826800305,6.630105878989931,NA,0,0.08957859449340563
0.7269025062749859,0.9049536989163419,-0.17805119264135605,0.27309749372501413,0.09504630108365808,0.09091477037804,0.0834038923863684,0.06654386559496585,0.08886356842284011,0.08886356842284011,0,0.10119211674474508,0.09160117132642787,0.08393909718658858,0.1002805328588388,0.10028053285883877,-2.7755575615628914e-17,0.009199858057916316,0.007639894235774685,0.0055856320013471265,0.0020542622344275584,0.008911285993180288,0.008773835847787743,1.3745014539254426e-4,1.5665912581120522,-1.4300328287095686e-5,1.5175047367963932e-4,1.3745014539254363e-4,6.2341624917916505e-19,0.7621979708407323,0.23780202915926765,0.0084198761468455,0.06754294026222803,7.203642086176227e-5,-11.104413156338113,-9.550796853820463,NA,0,0.09627917022660332
0.7341373046349152,0.8977543325427192,-0.16361702790780397,0.2658626953650848,0.10224566745728081,0.14584727036140185,0.08469624199220398,0.11436973374805233,0.12958949313482013,0.12958949313482016,2.7755575615628914e-17,0.09223791894285835,0.12303457148947065,0.11105173334569443,0.09538674323793668,0.0953867432379367,1.3877787807814457e-17,0.013452648701632132,0.010420565840279327,0.012700957175006777,-0.0022803913347274503,0.012361119707985445,0.012646530979542596,-2.8541127155715107e-4,2.256834479106095,3.6757162184472976e-4,-6.529828934018773e-4,-2.8541127155714755e-4,-3.5236570605778894e-18,0.780932832410126,0.219067167589874,0.011936607270955728,0.2960483150896698,0.001883246973554219,-1.3850338130186861,3.9950631421142786,NA,0,0.11288789633464912
0.7406827287229233,0.8961632917611075,-0.15548056303818425,0.2593172712770767,0.10383670823889246,0.11629148445293695,0.09518400594284479,0.11024524986609847,0.11081795072216033,0.11081795072216032,-1.3877787807814457e-17,0.08610963266245188,0.17472826867493038,0.13392914283380114,0.0953115001146082,0.09531150011460822,1.3877787807814457e-17,0.010013817008013634,0.016631336563937553,0.014765051816064799,0.0018662847478727543,0.010562225122955831,0.011729854121878517,-0.0011676289989226863,9.95433520988829,3.5927341151830637e-4,-0.0015269024104409938,-0.0011676289989226874,1.0842021724855044e-18,0.6323234056758864,0.3676765943241136,0.013322576785975593,0.3762215163697455,0.0018705159552270694,-4.509492021860132,1.9716876329525843,NA,0,0.12249188621009696
0.7113253242796619,0.892163722357612,-0.1808383980779501,0.2886746757203381,0.10783627764238801,0.10000649227864955,0.09249206612536418,0.11119586141259184,0.09783726774562544,0.09783726774562547,2.7755575615628914e-17,0.08997510750120334,0.1485836607096678,0.12543802411398197,0.09629523571720999,0.09629523571720998,-1.3877787807814457e-17,0.008998094893589756,0.01374280977150727,0.013948189145247694,-2.0537937374042435e-4,0.009421262759492788,0.010367773922358058,-9.465111628652705e-4,9.129357661089845,9.04344243900643e-5,-0.0010369455872553317,-9.465111628652673e-4,-3.144186300207963e-18,0.6173526560295741,0.3826473439704259,0.011370452332548513,0.25414895807693366,4.4040964503590284e-4,-12.308600049908776,2.5351873161101817,NA,0,0.09950749283107219
0.7198510569037877,0.8953386568117356,-0.17548759990794793,0.2801489430962123,0.10466134318826437,0.081660817502628,0.06658804335563795,0.09086221165663337,0.07743819575582082,0.07743819575582084,1.3877787807814457e-17,0.09938138054695822,0.13796421096716244,0.11845176933648197,0.10341951140274183,0.10341951140274182,-1.3877787807814457e-17,0.008115564780004381,0.009186766861407793,0.010762789736554139,-0.0015760228751463459,0.008008620368976866,0.00841566091095201,-4.0704054197514446e-4,4.8367032165641115,1.1727863721240983e-4,-5.243191791875536e-4,-4.070405419751437e-4,-7.589415207398531e-19,0.6941817102747835,0.3058182897252164,0.008651165820706087,0.1947703596338373,5.815502888753556e-4,-4.417769596112152,3.5757928971150945,NA,0,0.09910225651637687
0.7289677707787406,0.8998137353139762,-0.1708459645352356,0.27103222922125936,0.10018626468602376,0.09336347636976237,0.09542275481824898,0.11231011965780828,0.093921607198243,0.093921607198243,0,0.09708454431237468,0.22795147411980135,0.20143095033878355,0.11019561318070882,0.1101956131807088,-1.3877787807814457e-17,0.009064150558777542,0.02175175762539223,0.022622734135334818,-8.709765099425872e-4,0.010349749096128062,0.012502900985525523,-0.002153151889397461,17.221218434746802,-5.3244438688269685e-5,-0.002099907450709193,-0.0021531518893974626,1.734723475976807e-18,0.528475242224532,0.47152475777546804,0.015407954092084886,0.39892794592171243,2.6949144817204327e-4,46.33795633046931,1.7418569722330657,NA,0,0.09033358477020191
0.7061793911528499,0.8988349251189397,-0.1926555339660898,0.2938206088471501,0.1011650748810603,0.09360951620905833,0.007766051800072003,0.025716784050601377,0.0683869372308613,0.06838693723086131,1.3877787807814457e-17,0.09099070644988096,0.1368302183754422,0.11867649492473212,0.09562806410634163,0.09562806410634161,-1.3877787807814457e-17,0.0085175960102938,0.0010626305637188482,0.003051977791861626,-0.001989347228142778,0.006539710417549165,0.006327173523846681,2.1253689370248456e-4,3.3591127681491217,8.164780515486749e-4,-6.039411578461907e-4,2.1253689370248413e-4,4.336808689942018e-19,0.9506536752888607,0.04934632471113939,0.004790113287006324,0.91722639787604,0.003935022510507221,-0.09046759533226657,2.984984190007099,NA,0,0.10025334253289918
0.7416212665759006,0.8998310293222171,-0.1582097627463166,0.25837873342409945,0.10016897067778285,0.11842121588781497,0.09210430747988678,0.09855965509756505,0.11162148642573644,0.11162148642573644,0,0.081394397480049,0.17231090685791828,0.1774477786520809,0.09050141064204716,0.09050141064204714,-1.3877787807814457e-17,0.009638823516043504,0.015870576747379836,0.01748919186177816,-0.0016186151143983245,0.010101901979491266,0.011248976022967726,-0.00114707404347646,10.197141865485431,4.5847595330859734e-4,-0.0016055499967850557,-0.0011470740434764584,-1.5178830414797062e-18,0.6354673073953149,0.364532692604685,0.01275470013171167,0.40863272389385435,0.0023926414500659303,-3.4998148738527197,1.8952653158048087,NA,0,0.10721638005484495
0.7233944473094132,0.9056520759550177,-0.18225762864560457,0.27660555269058684,0.09434792404498227,0.08884374822024889,0.09583619485461463,0.12467370743399632,0.09077789778620705,0.09077789778620705,0,0.09283528694929477,0.18061256673287063,0.17419331934281518,0.10111689107519073,0.10111689107519074,1.3877787807814457e-17,0.008247834859677701,0.017309221138603476,0.02171732693270283,-0.004408105794099355,0.009179178802482696,0.010754264619502865,-0.001575085817020169,14.64615083177096,-1.2281384928113933e-4,-0.0014522719677390289,-0.0015750858170201683,-6.505213034913027e-19,0.5547973897718421,0.44520261022815794,0.012778527999140588,0.3130073100573392,6.137779445964449e-4,13.705674117498301,2.057623193361539,NA,0,0.09398501532282873
0.7205834708126712,0.8954302318927722,-0.174846761080101,0.27941652918732884,0.10456976810722785,0.10019576573632402,0.10582507491794584,0.11435726048067325,0.10176868776957516,0.10176868776957515,-1.3877787807814457e-17,0.08644072891148656,0.15051038836280367,0.11866490202057439,0.09314047834301985,0.09314047834301985,0,0.008660995024092398,0.015927773124422822,0.013570193110280395,0.0023575800141424266,0.009478784259199664,0.010691452939261216,-0.0012126686800615523,11.34241236388352,-7.261793708244413e-5,-0.0011400507429791087,-0.0012126686800615527,4.336808689942018e-19,0.5837344924592661,0.4162655075407339,0.012294384074257609,0.26602927513510044,3.606679222126822e-4,18.798945217547537,2.34916791585521,NA,0,0.10512298900292222
0.7281049812163228,0.8975134380613361,-0.16940845684501327,0.27189501878367717,0.1024865619386639,0.09299127719142992,0.10618980065682311,0.12321221177499596,0.0965798899769698,0.09657988997696981,1.3877787807814457e-17,0.10069569802270358,0.14807795870286802,0.15463576736703152,0.10555174301669515,0.10555174301669518,2.7755575615628914e-17,0.00936382156681375,0.01572436891632684,0.019053014916815696,-0.0033286460004888566,0.010194175727429807,0.01109322270788408,-8.990469804542722e-4,8.104470667620415,-1.2380448560847326e-4,-7.752424948457961e-4,-8.990469804542693e-4,-2.8189256484623115e-18,0.6145955332864997,0.3854044667135003,0.012544095241570295,0.19066862765815862,6.253758794305274e-4,8.045581836123947,3.125177156539887,NA,0,0.10952183110446001
0.7093081844307536,0.8972578326527112,-0.1879496482219576,0.2906918155692464,0.1027421673472888,0.07666553823658742,0.04657382057559597,0.06981729684975772,0.06791812219611666,0.06791812219611666,0,0.07643075012493762,0.16791793330096225,0.13964545754447702,0.08583034160894079,0.08583034160894082,2.7755575615628914e-17,0.005859604596154464,0.007820579696983907,0.009749668363102992,-0.0019290886661190842,0.005829435629530477,0.006429644008500661,-6.002083789701839e-4,9.33501727586544,5.67642638353816e-4,-0.001167851017323999,-6.002083789701829e-4,-9.75781955236954e-19,0.6464223356822563,0.3535776643177437,0.006840092146569186,0.491882691125469,0.0027530064857323403,-1.547728883418663,1.8354257664473297,NA,0,0.1121948070552603
0.7314316869285927,0.8963261489621676,-0.16489446203357483,0.26856831307140727,0.10367385103783244,0.08948018803900036,0.04430576249965533,0.04846299110193126,0.07734776877792857,0.07734776877792857,0,0.09654240929956957,0.15839131750435995,0.12329454891376598,0.10295452379564558,0.10295452379564557,-1.3877787807814457e-17,0.008638632937863622,0.007017648095355672,0.0059752226269244695,0.0010424254684312023,0.00796330270118734,0.00820328777319694,-2.3998507200960126e-4,2.9254742567207974,5.488494309594743e-4,-7.888345029690763e-4,-2.3998507200960202e-4,7.589415207398531e-19,0.7702484707587011,0.22975152924129894,0.007828140516609646,0.4261589316221898,0.0027939888983870885,-0.9807709112109653,2.5609395881315185,NA,0,0.09888596204381511
0.7126329877531118,0.9026286499929597,-0.18999566223984787,0.2873670122468882,0.09737135000704034,0.10313304969414233,0.0886043909638692,0.09704591868112325,0.09895799244286908,0.09895799244286907,-1.3877787807814457e-17,0.096219895145701,0.14558063727240123,0.12749543613543843,0.1010262172439272,0.10102621724392719,-1.3877787807814457e-17,0.009923451227626747,0.012899083701653066,0.0123729117274141,5.261719742389662e-4,0.009997351642556197,0.010778549841232506,-7.811981986763084e-4,7.247711521339311,1.4686220273337131e-4,-9.280604014096811e-4,-7.811981986763098e-4,1.4094628242311558e-18,0.6560974158242877,0.34390258417571234,0.011411267464639906,0.22348083718033337,7.17145377031844e-4,-6.098594000232495,2.94932026951138,NA,0,0.11429177021658929
0.7456756074832287,0.9009018942249047,-0.15522628674167605,0.2543243925167713,0.09909810577509526,0.08880167158621173,0.08667665450697173,0.0957571390003249,0.08826122790844625,0.08826122790844626,1.3877787807814457e-17,0.08858570040481518,0.14609580064571775,0.11400617004984726,0.09428484240162448,0.09428484240162449,1.3877787807814457e-17,0.007866558274582942,0.012663095237488296,0.0109169046723579,0.0017461905651303955,0.008321695963521714,0.009086434623858084,-7.647386603363698e-4,8.416267678066044,2.3176321247700628e-5,-7.879149815840704e-4,-7.647386603363698e-4,0,0.645566810638781,0.35443318936121915,0.010264826756035619,0.24744035626450783,1.222099452407222e-4,-40.788686055159275,2.5403503042724815,NA,0,0.09253210724370198
0.7125762438355752,0.901449932796269,-0.1888736889606938,0.28742375616442484,0.09855006720373105,0.1273564793373009,0.05981894856703603,0.07006582150184457,0.10794458856124094,0.10794458856124095,1.3877787807814457e-17,0.09214540059794765,0.10344389736089196,0.09148113213823311,0.09325886821323695,0.09325886821323695,0,0.011735313807279834,0.006187905175804951,0.006409700675184098,-2.2179549937914687e-4,0.010066790158964853,0.010140856781442373,-7.406662247752029e-5,0.730378350407839,1.562859165742085e-4,-2.3035253905172526e-4,-7.406662247751676e-5,-3.5236570605778894e-18,0.8246153173493319,0.17538468265066798,0.008961609491542392,0.3579417010707281,7.630725727850893e-4,-0.8857141782472874,9.155545160676331,NA,0,0.09575074778814492
0.7245525521549576,0.9017219835409188,-0.1771694313859612,0.2754474478450424,0.09827801645908119,0.10946206164175253,0.040199358136274295,0.04641470074978013,0.09038382673032067,0.09038382673032068,1.3877787807814457e-17,0.08931055662768995,0.18292838588735932,0.1668670591071332,0.0985111311925352,0.09851113119253518,-1.3877787807814457e-17,0.009776117654839427,0.007353603697576542,0.007745084613453461,-3.9148091587691905e-4,0.008903813012713988,0.00910884236794237,-2.050293552283821e-4,2.2508826802180892,0.001294096460409912,-0.0014991258156382941,-2.050293552283821e-4,0,0.7776302092909223,0.22236979070907778,0.008564860676207984,0.6345589902615716,0.006484223950838963,-0.5803896772971733,1.9539908939777673,NA,0,0.10905987554656238
0.7325424871470935,0.8952708213209905,-0.16272833417389698,0.26745751285290653,0.10472917867900955,0.10222730306054735,0.04523813954780525,0.06308890734800786,0.08698512312786172,0.08698512312786175,2.7755575615628914e-17,0.08221031856868305,0.17986483938392187,0.14855408051397925,0.09243759632795526,0.09243759632795526,0,0.008404139151024906,0.008136750703793435,0.009372114621714937,-0.0012353639179215024,0.008040695698230767,0.008332624101962775,-2.919284037320082e-4,3.5034390146465815,0.0010903658877725974,-0.0013822942915046057,-2.919284037320082e-4,0,0.73882955965479,0.2611704403452101,0.00827044492740917,0.6042829466500175,0.005565249454498122,-0.7938024838299397,1.8418485686312873,NA,0,0.09735278515458036
0.7227792674881954,0.8984438881475018,-0.17566462065930633,0.27722073251180457,0.10155611185249824,0.09984146315074241,0.0778290946981738,0.0788076070877915,0.0937391782440016,0.0937391782440016,0,0.09348548249733223,0.1488056708284462,0.12344724163527672,0.09910358573118812,0.0991035857311881,-1.3877787807814457e-17,0.00933372735588677,0.011581410646532418,0.009728581714864543,0.0018528289316678756,0.009289888687475536,0.0099568317641741,-6.669430766985639e-4,6.6983463464583854,2.439955000783348e-4,-9.109385767768992e-4,-6.669430766985643e-4,4.336808689942018e-19,0.6775473143471313,0.3224526856528687,0.010457569001209595,0.2689843317714646,0.0012177283684099676,-3.5356983445864483,2.68989812431193,NA,0,0.09259923754241324
0.7178680336392778,0.8983512704184686,-0.18048323677919087,0.28213196636072224,0.10164872958153137,0.11791403037607363,0.0931757862700884,0.10858985087915062,0.11093458092214045,0.11093458092214048,2.7755575615628914e-17,0.09266834149851302,0.1440922245770268,0.11997303723684244,0.09789551388359316,0.09789551388359316,0,0.01092689763435603,0.013425906320370629,0.013027854223067504,3.9805209730312506e-4,0.01085999780683399,0.011631947868893853,-7.719500620598629e-4,6.636464251393451,2.5765029783975893e-4,-0.0010296003598996208,-7.719500620598619e-4,-9.75781955236954e-19,0.6743557147061711,0.32564428529382883,0.012176401977363329,0.25448610554440504,0.0012721365724739171,-3.7664672509050567,2.802048697042722,NA,0,0.09439047140890211
0.717088893214284,0.9000800763810795,-0.1829911831667954,0.28291110678571596,0.09991992361892055,0.07940754866801401,0.0905390688839528,0.10609694039066536,0.08255677937251284,0.08255677937251282,-1.3877787807814457e-17,0.08766918058646703,0.11926950323333113,0.09039914297298138,0.09082668241167495,0.09082668241167494,-1.3877787807814457e-17,0.00696159472410479,0.010798549768997398,0.00959107248337164,0.0012074772856257576,0.007498358380997941,0.008047111922542394,-5.487535415444533e-4,6.819260709015724,-7.136232481398086e-5,-4.7739121673047447e-4,-5.487535415444554e-4,2.0599841277224584e-18,0.6203570055649867,0.3796429944350133,0.008880072246551095,0.15753714518434137,3.5175963037375606e-4,8.133576288557016,3.774312831111773,NA,0,0.09878122280959878
0.7184585464685894,0.890417856827664,-0.17195931035907452,0.2815414535314106,0.10958214317233606,0.10650464179926829,0.07216722649959467,0.0923671214592221,0.09683723598528647,0.09683723598528647,0,0.08413387607560174,0.0921308185304693,0.0900496811975316,0.08501019816863196,0.08501019816863198,1.3877787807814457e-17,0.008960648334615991,0.0066488256484814314,0.00831762984053663,-0.0016688041920551984,0.008232152621211781,0.008309774415254777,-7.762179404299623e-5,0.9341023012670596,5.554380605567794e-5,-1.3316560009867255e-4,-7.762179404299461e-5,-1.6127507315721878e-18,0.7747327491930486,0.2252672508069514,0.007804736991548711,0.19347264003572798,2.745943342003786e-4,-2.101708176627978,11.520755470034851,NA,0,0.1038548445312935
0.7275104235618329,0.8967267869450741,-0.1692163633832412,0.27248957643816707,0.10327321305492587,0.09332732192895048,0.055328742025370914,0.07409870077166499,0.08297310498577223,0.08297310498577223,0,0.092627424940606,0.13553729187702113,0.11193699601135257,0.09705886477088892,0.09705886477088892,0,0.008644669506881633,0.007499107857081103,0.00829438597272427,-7.952781156431677e-4,0.008053275376434837,0.008332515898143678,-2.792405217088411e-4,3.3512149886332705,3.2323147801192566e-4,-6.024719997207676e-4,-2.792405217088419e-4,8.131516293641283e-19,0.7547644974676381,0.24523550253236198,0.008071888681981368,0.3175362029818792,0.001630514007435337,-1.456073941862201,3.158650947994398,NA,0,0.10494520239005352
0.699465171682088,0.9048109957123053,-0.20534582403021728,0.300534828317912,0.09518900428769472,0.10372637631078829,0.0699223024588423,0.10188173506245438,0.09356707477924768,0.09356707477924768,0,0.09281778565746437,0.1698891891191549,0.15767746054468684,0.10015413581203789,0.10015413581203789,0,0.009627652563440238,0.01187904326607701,0.01606445326053439,-0.004185409994457379,0.009371129514975877,0.010304273881733723,-9.331443667578466e-4,9.05589639277758,5.476753729635069e-4,-0.0014808197397213532,-9.331443667578462e-4,-4.336808689942018e-19,0.6535353903121576,0.3464646096878424,0.010753347914758623,0.37042183814517265,0.0026053274144921127,-2.0684578659094695,2.2043090107162873,NA,0,0.0808662500739039
0.7375770951491569,0.8881690115968481,-0.1505919164476912,0.2624229048508431,0.11183098840315187,0.08036685276159185,0.07444049514750357,0.10959745994761755,0.0788116407813179,0.07881164078131789,-1.3877787807814457e-17,0.07208872013934639,0.1769549019617588,0.1290724509599547,0.08381600890261143,0.0838160089026114,-2.7755575615628914e-17,0.005793543557210452,0.013172610520811277,0.014146012774424465,-9.734022536131877e-4,0.006605677185356355,0.007729979744887471,-0.0011243025595311157,14.544702530103237,1.2029081582490572e-4,-0.001244593375356024,-0.0011243025595311183,2.6020852139652106e-18,0.5528067561074321,0.44719324389256787,0.009483077039010865,0.4365455119202631,6.214744951036191e-4,-12.56091852616891,1.6874353474738535,NA,0,0.10658523973602733
0.722559233821891,0.8834255365331449,-0.1608663027112539,0.277440766178109,0.11657446346685507,0.10987125658389488,0.09443498910759503,0.11989079022689811,0.10558860670834003,0.10558860670834003,0,0.10354159431733789,0.09497920613501745,0.06506313575051854,0.10254343850898895,0.10254343850898895,0,0.011376245076345784,0.008969360296808396,0.007800470759769614,0.0011688895370387826,0.010827418799246483,0.010708477119008502,1.189416802379814e-4,1.110724512142341,-2.6496038055916327e-5,1.4543771829389756e-4,1.1894168023798123e-4,1.7618285302889447e-19,0.7676171723375321,0.23238282766246782,0.01017280268657709,0.08959606631122699,1.3217131421820722e-4,-6.117734695423376,-11.092606888710074,NA,0,0.09531060473499262
0.7226714323372448,0.8940391991123544,-0.17136776677510956,0.27732856766275515,0.10596080088764559,0.09377091484144792,0.07438258188359398,0.08021289601300143,0.0883939762328777,0.0883939762328777,0,0.0932706966422673,0.142918958789534,0.11783958344030135,0.09853146626207147,0.09853146626207146,-1.3877787807814457e-17,0.008746078552044569,0.010630681154880507,0.009452254252712297,0.0011784269021682097,0.008709588086960138,0.00926873269250256,-5.591446055424228e-4,6.032589611681352,1.9292122743969002e-4,-7.520658329821149e-4,-5.591446055424249e-4,2.168404344971009e-18,0.6819207462583061,0.3180792537416938,0.009688379853462537,0.24701609741541355,9.625970372900235e-4,-3.8364609296366883,2.878629635929807,NA,0,0.10698813330349721
0.7380070961468824,0.8981721580922812,-0.1601650619453988,0.2619929038531176,0.10182784190771876,0.10927123008987129,0.08043139931935629,0.10516812392060641,0.10171539907967157,0.10171539907967157,0,0.09399446458164419,0.13402416244489865,0.10430195811143962,0.09807060232727742,0.09807060232727742,0,0.0102708907664751,0.010779750928047917,0.010969241255825782,-1.8949032777786437e-4,0.00997529045370279,0.010404208517860728,-4.28918064157938e-4,4.122543905397721,2.2321587902753384e-4,-6.521339431854734e-4,-4.289180641579395e-4,1.5178830414797062e-18,0.728550399234663,0.271449600765337,0.010525320847261509,0.23550793601413095,0.0011544497121711043,-2.788899836457675,3.348118262164728,NA,0,0.0865387584622293
0.7306912411303486,0.900590970800663,-0.16989972967031441,0.26930875886965144,0.09940902919933703,0.10344752795493853,0.02687830767220583,0.04125165233391975,0.08282676627297886,0.08282676627297884,-1.3877787807814457e-17,0.09574488262035595,0.15542068393398353,0.13920535045118146,0.10167719609563618,0.10167719609563619,1.3877787807814457e-17,0.00990457142141158,0.004177444961402267,0.005742450719833597,-0.0015650057584313303,0.008421593356305096,0.008362206102576932,5.93872537281645e-5,0.7101864388377546,8.991597622749833e-4,-8.397725085468194e-4,5.938725372816396e-5,5.421010862427522e-19,0.8654634310609933,0.13453656893900665,0.007041008191406923,0.6548666601251403,0.00456932957633174,-0.3510327984659813,2.6044172095346734,NA,0,0.11125687562256464
0.7113308548756776,0.901275382205037,-0.1899445273293594,0.2886691451243224,0.098724617794963,0.11064941063185964,0.06423734513105997,0.08510546409158568,0.09725167936028974,0.09725167936028974,0,0.08496162506651601,0.13745913576538657,0.1125609313330628,0.09014442174544898,0.09014442174544898,0,0.00940095373993503,0.008830009945578367,0.009579550299681418,-7.495403541030506e-4,0.008766696399707135,0.009236139882904056,-4.6944348319692165e-4,5.08268052615632,5.00312807450511e-4,-9.697562906474302e-4,-4.6944348319691916e-4,-2.4936649967166602e-18,0.7240241643430022,0.2759758356569977,0.0091154818427567,0.3620626899793061,0.0024365179051849114,-1.3840656397839732,2.61839340447706,NA,0,0.07621545497826959
0.7142340256985914,0.9000435542176606,-0.18580952851906918,0.2857659743014086,0.09995644578233942,0.09038720255248399,0.07503807715995546,0.10429770088708136,0.08600094478001359,0.08600094478001359,0,0.07467340674704727,0.1262797146713365,0.10831419074355163,0.0798317898671082,0.0798317898671082,0,0.0067495203409293865,0.009475786973244908,0.011296921067997224,-0.0018211340947523157,0.006865609352050822,0.007528594581318451,-6.629852292676297e-4,8.8062283352695,1.61672992160669e-4,-8.246582214283002e-4,-6.629852292676312e-4,1.5178830414797062e-18,0.6403236397665458,0.35967636023345423,0.008112653657087148,0.28376900444067243,7.921116913753541e-4,-4.888752631891433,2.4469821568440704,NA,0,0.11354851368283139
0.7372702749221259,0.9066238592234833,-0.16935358430135738,0.26272972507787407,0.09337614077651668,0.09613724780871075,0.04926443815402387,0.05760822361784803,0.08382236741450734,0.08382236741450734,0,0.08080792343709262,0.1892154781612877,0.1674617987877696,0.090930602528257,0.09093060252825699,-1.3877787807814457e-17,0.007768651360379098,0.009321594221660812,0.009647176752012904,-3.255825303520917e-4,0.007622018374346089,0.00817665561138529,-5.546372370392001e-4,6.78317962012385,9.842750378462317e-4,-0.0015389122748854338,-5.54637237039202e-4,1.951563910473908e-18,0.7004814677856385,0.29951853221436153,0.008545122791019955,0.5872879998481387,0.005081366677717247,-1.0510237921933032,1.7454085985306096,NA,0,0.09895849305785258
0.7338485012417609,0.8930882000353211,-0.15923969879356015,0.26615149875823907,0.10691179996467892,0.07004534332810027,0.06912716654624972,0.0846183006385881,0.06980096920148572,0.06980096920148572,0,0.08894982754379344,0.06975282111794152,0.05676049105836691,0.0868974410328721,0.0868974410328721,0,0.006230521209280321,0.004821814882490708,0.004802976296770784,1.883858571992414e-5,0.006065525605223427,0.005855591909095052,2.0993369612837525e-4,3.5851831785323185,-3.4426680135316152e-6,2.1337636414190734e-4,2.099336961283757e-4,-4.607859233063394e-19,0.7808362881784198,0.21916371182158015,0.005526168045885514,0.12145332606878384,1.7626245581253023e-5,-75.28742603023203,-3.6335259555889885,NA,0,0.10357874091323804
0.7041317900917359,0.8871457941230001,-0.18301400403126422,0.2958682099082641,0.1128542058769999,0.07397016848292642,0.09772547313926422,0.12441263554011515,0.08099860794742254,0.08099860794742254,0,0.0880517159781517,0.1971265365135019,0.16580614450294512,0.10036126823084494,0.10036126823084493,-1.3877787807814457e-17,0.006513200266114666,0.01926428404908642,0.020628379426356577,-0.0013640953772701588,0.008129123018536322,0.010285840599372816,-0.002156717580836494,20.96783009614208,-5.398055780373561e-4,-0.0016169120027991375,-0.0021567175808364938,-4.336808689942018e-19,0.4458703514115252,0.5541296485884747,0.012888742157600542,0.35499719142824304,0.0025911055921526136,4.113837921804617,1.8072597832018886,NA,0,0.10076005211504714
0.7235821826582229,0.897029910146077,-0.1734477274878541,0.27641781734177706,0.10297008985392297,0.11816136513307951,0.04598275832928901,0.04712567756516041,0.09820991218160541,0.09820991218160541,0,0.0974441139163995,0.12464590014394354,0.12206562299337272,0.10024508428843691,0.10024508428843691,0,0.011514129524545075,0.0057315623030556465,0.005752425190976113,-2.0862887920466283e-5,0.00984506092460502,0.009915724914548863,-7.06639899438425e-5,0.712645727395691,3.9269901867048295e-4,-4.6336300861432556e-4,-7.066398994384261e-5,1.0842021724855044e-19,0.8402228828026002,0.15977711719739981,0.00862284591380036,0.44724083503410006,0.001963387032478665,-0.6370690758036937,4.582268940034876,NA,0,0.10684923226108661
0.7309515168534223,0.8910165949474428,-0.16006507809402049,0.2690484831465777,0.10898340505255721,0.08837836517496168,0.05710153044233631,0.06786461106419486,0.07996338023252263,0.07996338023252263,0,0.0825208727667349,0.17163619860714371,0.15148015847855922,0.09223296441919081,0.0922329644191908,-1.3877787807814457e-17,0.007293059827935048,0.009800689619772698,0.010280142039090022,-4.794524193173239e-4,0.007375259603824485,0.007967733819722135,-5.924742158976504e-4,7.435918785729619,5.481435577274124e-4,-0.0011406177736250642,-5.924742158976518e-4,1.4094628242311558e-18,0.6690576347488714,0.3309423652511287,0.008546874723853872,0.4497391101465235,0.0027872453184545256,-1.8256812407801861,1.9260009093667738,NA,0,0.10534549030280355
0.7191037303913136,0.8936032483477759,-0.17449951795646235,0.2808962696086864,0.10639675165222406,0.10091354608127809,0.04894264767743064,0.06220701100784783,0.08631511459142531,0.0863151145914253,-1.3877787807814457e-17,0.09669324186607842,0.10767604894972821,0.09664507548198087,0.0978617768638018,0.09786177686380179,-1.3877787807814457e-17,0.009757657918800672,0.005269950927044323,0.006012001274361869,-7.420503473175456e-4,0.008446950484119546,0.008497077765719493,-5.012728159994699e-5,0.5899355399826971,1.1529516439848411e-4,-1.654224459984324e-4,-5.012728159994828e-5,1.2874900798265365e-18,0.8257860411258408,0.17421395887415927,0.007513804422922498,0.344270222474142,5.707863511334194e-4,-0.9417317995373998,9.804055386716803,NA,0,0.11196301250276659
0.7126358759912205,0.9046625382290957,-0.19202666223787523,0.28736412400877953,0.0953374617709043,0.11767895083635602,0.06059164531969652,0.0787379585361104,0.10127410729453958,0.10127410729453959,1.3877787807814457e-17,0.08640676193224268,0.1563552802955989,0.13512170322172176,0.09307547612764053,0.09307547612764056,2.7755575615628914e-17,0.010168257089353105,0.009473823687532662,0.010639207065600544,-0.0011653833780678816,0.009426135755841024,0.009968701843156536,-5.42566087315512e-4,5.442695506917793,8.177457480121425e-4,-0.0013603118353276513,-5.425660873155088e-4,-3.144186300207963e-18,0.7269015476824209,0.2730984523175792,0.009821040388442883,0.45082982785671855,0.003993172438246583,-1.0613856227986511,2.235290810355583,NA,0,0.10235843614013783
0.7287063177834542,0.8984977066089186,-0.1697913888254644,0.2712936822165458,0.10150229339108141,0.10146100761564628,0.1159758705043326,0.13548362576330258,0.10539879821558629,0.10539879821558627,-1.3877787807814457e-17,0.08296924952117879,0.1650228005926974,0.15148862454917325,0.09129787313582016,0.09129787313582015,-1.3877787807814457e-17,0.008418143657532778,0.019138662951800972,0.020524228115817642,-0.00138556516401667,0.009622686108154505,0.011326552812148321,-0.0017038667039938164,15.043117992319166,-2.35452081258218e-4,-0.0014684146227355995,-0.0017038667039938175,1.0842021724855044e-18,0.5415905941544221,0.45840940584557793,0.013778403304666875,0.31749993230719903,0.0011909960433329132,7.990145783239229,2.0111597662465828,NA,0,0.10231268479087811
0.725410868254799,0.8979017761269776,-0.1724909078721787,0.27458913174520105,0.10209822387302236,0.08881663346589018,0.07261964078403443,0.09381662244800304,0.08436911530849604,0.08436911530849603,-1.3877787807814457e-17,0.0850510558985712,0.16286591633436368,0.12400720491879294,0.09299581493999273,0.09299581493999273,0,0.007553948457630336,0.011827264340164097,0.011633937124698544,1.9332721546555347e-4,0.007845974633879807,0.00872735455548826,-8.813799216084526e-4,10.099050244889964,2.5105237293003476e-4,-0.0011324322945384878,-8.81379921608453e-4,4.336808689942018e-19,0.6278782733715869,0.3721217266284131,0.009690606398897217,0.3475399330669197,0.0012603667250181568,-4.4835261835602775,2.0929924621370946,NA,0,0.11083489671040979
0.7275639357292084,0.8822389531060669,-0.15467501737685851,0.2724360642707916,0.11776104689393307,0.1215518789799643,0.07029130136645856,0.0907466382140176,0.10758664896269335,0.10758664896269335,0,0.0913541548356075,0.18180196388585054,0.16184571326942007,0.10200538351862669,0.10200538351862669,0,0.011104269172894685,0.012779096632514336,0.014686954388549691,-0.0019078577560353548,0.010974417388923395,0.01156055257432611,-5.861351854027138e-4,5.070131221101089,9.190038019381747e-4,-0.0015051389873408903,-5.861351854027156e-4,1.8431436932253575e-18,0.6988477177786396,0.3011522822213605,0.01194168290270451,0.46253309417266275,0.004636406935791531,-1.3712545710358663,2.0100206494207176,NA,0,0.11112424547285286
0.7349222161731533,0.8976281709035102,-0.16270595473035687,0.26507778382684666,0.10237182909648979,0.1271293516277351,0.09293131302839153,0.10335888309093455,0.11806421134459613,0.11806421134459613,0,0.07796348875567981,0.153511348051326,0.1293705988033783,0.08569746129609936,0.08569746129609936,0,0.009911447776145789,0.014266011139168137,0.013371600597122576,8.944105420455612e-4,0.010117803182158021,0.011065745781949334,-9.479425997913123e-4,8.56645921992547,5.033129074103993e-4,-0.0014512555072017108,-9.479425997913115e-4,-8.673617379884035e-19,0.6582604831760708,0.3417395168239292,0.012088729457656964,0.38832160621776624,0.0025835886082902844,-2.7174457025782575,2.031974823410686,NA,0,0.11223488724128576
0.7174798910536241,0.8991686365263586,-0.1816887454727345,0.2825201089463759,0.10083136347364141,0.11043723280769349,0.03083504859384854,0.03315214122630729,0.08794801505122851,0.08794801505122854,2.7755575615628914e-17,0.0949848862764466,0.0837645102349437,0.04199402045420397,0.0938535204614949,0.0938535204614949,0,0.010489867998924225,0.0025828827435344123,0.001392191696758207,0.0011906910467762053,0.008254230830158336,0.008255985663134107,-1.7548329757713366e-6,0.021255281287699976,-1.8104706773575935e-4,1.7929223475999e-4,-1.754832975769358e-6,-1.9786689647860456e-18,0.9116136650578867,0.08838633494211329,0.006536375371229319,0.5764536945749144,8.931664406043264e-4,-0.3873643531063498,-7.465392418677258,NA,0,0.0855924881586132
0.7129868142554546,0.9002412598717197,-0.18725444561626503,0.2870131857445454,0.09975874012828034,0.11665149739997938,0.08471085449078988,0.095159411571576355,0.10748411172388396,0.10748411172388397,1.3877787807814457e-17,0.09157651816827977,0.19652574472270415,0.17901085540703893,0.10204612078678661,0.10204612078678661,0,0.010682537971006252,0.016647863764899108,0.017034567665458362,-3.867039005592543e-4,0.01096833664763593,0.012394665131115548,-0.0014263284834796185,11.507599990732833,6.859717696964826e-4,-0.0021123002531761013,-0.0014263284834796187,2.168404344971009e-19,0.6144989506001419,0.38550104939985813,0.01366520086795268,0.4296253575707106,0.0033521457689704966,-2.6521336696832147,1.8725792573687068,NA,0,0.11807642931994293
0.7143526483533347,0.887082730224955,-0.1727300818716203,0.2856473516466653,0.11291726977504501,0.11379803745434028,0.08654687615093168,0.10106835632565755,0.10601381539872552,0.10601381539872552,0,0.08342522298939352,0.08698917571677378,0.0693588403690021,0.08382765480097663,0.08382765480097663,0,0.009493626650383693,0.007528641417231254,0.007009983992748705,5.186574244825486e-4,0.008886889521378824,0.008932333822508893,-4.5444301130069184e-5,0.508761786483534,1.981799937191292e-5,-6.52623005019836e-5,-4.5444301130070675e-5,1.4907779871675686e-18,0.7592413668071503,0.24075863319284982,0.008511134033807474,0.13602391593616292,9.712185065156254e-5,-3.1758968062805573,24.4080610408984,NA,0,0.10177729582341066
0.7226162725586738,0.8938619700275089,-0.1712456974688351,0.2773837274413262,0.10613802997249111,0.11403793738632151,0.07832473774204247,0.09717595581919938,0.10413167695013514,0.10413167695013514,0,0.10016948962407372,0.12043632324867373,0.08937057378933011,0.102320571418769,0.102320571418769,0,0.011423121985769901,0.009433143433068223,0.00868467093008844,0.00074847250297978285,0.010654812688332484,0.010871134317293214,-2.163216289607292e-4,1.9898717341447658,1.4507860831472957e-4,-3.6140023727545796e-4,-2.163216289607284e-4,-8.131516293641283e-19,0.7593075008933717,0.24069249910662824,0.010428132709419061,0.2023293881619188,7.237934753927274e-4,-2.1931593506657268,5.942532784326377,NA,0,0.0938248378549435
0.7331604392833324,0.8981882684143382,-0.16502782913100578,0.2668395607166676,0.10181173158566181,0.10260853936617652,0.015515345122414663,0.0343749594224992,0.0793686296727597,0.0793686296727597,0,0.09737307287112924,0.15868733419384298,0.1374885676118364,0.10361558398729051,0.10361558398729051,0,0.00999130878090284,0.0024620887565734275,0.004726163932714414,-0.0022640751761409863,0.008223826913813992,0.007982215017071642,2.4161189674234973e-4,3.0268778305972965,0.0010447080938256635,-8.030961970833158e-4,2.4161189674234767e-4,2.0599841277224584e-18,0.9176941887878985,0.08230581121210145,0.006226698768738133,0.8232880269641343,0.005340054871291883,-0.17814647007881407,2.5880982787777236,NA,0,0.08963304984117322
0.7212766283323483,0.8975087934850072,-0.17623216515265894,0.2787233716676517,0.10249120651499277,0.08857313103706962,0.11127832467737146,0.13198977119611244,0.09490159916286148,0.09490159916286148,0,0.08092810086887331,0.17699163393045325,0.14013374155400643,0.09077376827444754,0.09077376827444754,0,0.007168055282839904,0.019695332505691453,0.018496220484568462,0.001199112021122991,0.008614575771284091,0.010659700228208464,-0.002045124456924372,19.1855719498792,-4.3848931211663784e-4,-0.0016066351448077343,-0.002045124456924372,0,0.4850183997130631,0.5149816002869368,0.013431693894265679,0.3479328344631805,0.0021811411199347103,4.901007515736481,1.8424435193008744,NA,0,0.10659448841782405
0.7290046699887167,0.893048758601886,-0.16404408861316933,0.2709953300112833,0.10695124139811396,0.09897265941078519,0.04875570530892618,0.07386011529788818,0.08536409936179044,0.08536409936179043,-1.3877787807814457e-17,0.07919031962481332,0.1674420811615784,0.15791228448109199,0.08862895507674065,0.08862895507674068,2.7755575615628914e-17,0.007837676532857867,0.008163756765427218,0.011663419538726372,-0.0034996627732991545,0.00756573092750255,0.007926042753093155,-3.6031182559060487e-4,4.545923316525039,8.75519588464849e-4,-0.001235831414055451,-3.6031182559060195e-4,-2.927345865710862e-18,0.7208771100918645,0.27912288990813544,0.008000716649142543,0.5468264606518578,0.004431734658499938,-0.9709012858492201,1.897322821050129,NA,0,0.10980335575953015
0.7285070891274331,0.9028680105686658,-0.17436092144123272,0.2714929108725669,0.09713198943133416,0.09135594943559772,0.07034419341315194,0.08512581694101667,0.08565140663051972,0.08565140663051972,0,0.08595814789459166,0.11277234968575545,0.09676061149578939,0.08856266465958064,0.08856266465958064,0,0.007852788212635946,0.007932879977950386,0.008236826101291402,-3.039461233410156e-4,0.007585516803040099,0.007874532559138087,-2.890157560979873e-4,3.6702592049428486,1.1143445641789482e-4,-4.0045021251588006e-4,-2.890157560979852e-4,-2.0599841277224584e-18,0.7264954255199382,0.2735045744800618,0.007892834095293167,0.18725380504716244,5.634134659725619e-4,-3.3478493343443962,4.205694824110628,NA,0,0.08935452561518802
0.7196710182682993,0.8994377193399721,-0.1797667010716728,0.28032898173170073,0.10056228066002793,0.14997674861963323,0.09292147802736411,0.10162945767466687,0.1339825027120758,0.13398250271207576,-2.7755575615628914e-17,0.07460045008579663,0.12573688117469245,0.11352960511511492,0.07974284622091035,0.07974284622091035,0,0.011188332949429017,0.011683656841303477,0.011537952197868215,1.4570464343526164e-4,0.010684146110061764,0.011327186591665567,-6.43040481603803e-4,5.676965558923041,5.886107602172562e-4,-0.0012316512418210613,-6.430404816038051e-4,2.168404344971009e-18,0.7108489739512959,0.2891510260487042,0.011435994895366248,0.3595865113329926,0.002917602912899874,-1.628622159929863,2.458851321792693,NA,0,0.10553716523271127
0.7358246653768059,0.8958439248809713,-0.1600192595041654,0.2641753346231941,0.10415607511902869,0.08443124809047284,0.05453303092707192,0.045156145081812114,0.07653287656669448,0.07653287656669447,-1.3877787807814457e-17,0.08568873550904993,0.11137456397674018,0.10060172664880038,0.08836407058842517,0.08836407058842516,-1.3877787807814457e-17,0.007234806886323504,0.006073592541832723,0.004542786164034034,0.001530806377798689,0.0067627565072746225,0.006928042698298399,-1.652861910237764e-4,2.3857559518848293,1.492813238496103e-4,-3.145675148733886e-4,-1.652861910237783e-4,1.8973538018496328e-18,0.7684059680380324,0.23159403196196757,0.006654199714078114,0.24744166389966446,7.679604775488687e-4,-1.823955944564716,4.3360316026729,NA,0,0.10771021547542246
0.7068026670197742,0.8989004226359855,-0.19209775561621123,0.29319733298022577,0.10109957736401454,0.11462784922429355,0.09470267729863657,0.10581154346721633,0.10878584195651847,0.10878584195651844,-2.7755575615628914e-17,0.08326260070988727,0.1765051354084077,0.1493738740350722,0.09268938156025713,0.09268938156025713,0,0.009544212840195514,0.016715508880134587,0.01580548016532854,9.100287148060479e-4,0.01008329241346157,0.011646817713117305,-0.0015635252996557356,13.424485023877423,3.850120687952366e-4,-0.0019485373684509722,-0.0015635252996557356,0,0.5792032859290807,0.42079671407091934,0.01312986086016505,0.39262517427650817,0.0018578735346520556,-4.752916444183406,1.8929680105661957,NA,0,0.08982741592114789
0.7303365542824671,0.895259979150139,-0.16492342486767186,0.26966344571753287,0.104740020849861,0.08383081034139978,0.07023581630172265,0.08234631322810401,0.08016473740415112,0.08016473740415112,0,0.08054328407852522,0.1651013945461293,0.15357783278184192,0.08939990233192693,0.08939990233192693,0,0.006752008771860332,0.01159603121850017,0.012646568323146935,-0.0010505371046467642,0.007166719694395679,0.008058264555954304,-8.91544861558625e-4,11.063732834383758,2.2640155684821735e-4,-0.0011179464184068433,-8.91544861558626e-4,9.75781955236954e-19,0.6119479928568171,0.3880520071431829,0.009174019995180251,0.37533578051388505,0.001149567007813437,-5.166299896619207,1.9525199136206217,NA,0,0.09887736154368282
0.7228230398811438,0.9030721850990214,-0.1802491452178776,0.2771769601188562,0.09692781490097857,0.11737499651364054,0.00864467622204385,0.01025453570298398,0.08723745686246617,0.0872374568624662,2.7755575615628914e-17,0.08781377317177166,0.13050132893089295,0.10688987865963237,0.09195138467496698,0.09195138467496698,0,0.010307141319886321,0.0011281417351540134,0.0010961060770028257,3.2035658151187765e-5,0.008021604954026465,0.007762934118057977,2.586708359684888e-4,3.3321271575237774,9.299103259884615e-4,-6.712394900199722e-4,2.586708359684893e-4,-5.421010862427522e-19,0.9597194962654885,0.040280503734511516,0.005717641527520167,0.9329828049920933,0.0046414316101546504,-0.07950566317527863,3.0571281632354417,NA,0,0.09391265600992085
0.7381388554085239,0.8847026714938069,-0.14656381608528302,0.26186114459147614,0.11529732850619312,0.10623714032380657,0.07346309507841219,0.08269115392153041,0.09765489132295478,0.09765489132295477,-1.3877787807814457e-17,0.09041867048665919,0.12576205997775433,0.11171177904691208,0.0944936688753363,0.09449366887533632,1.3877787807814457e-17,0.009605820984383241,0.009238870169402742,0.009237575916016203,1.2942533865380884e-6,0.009227768964728243,0.009509730823963673,-2.8196185923543005e-4,2.964982547401987,2.238965360538311e-4,-5.058583952892609e-4,-2.8196185923542983e-4,-2.168404344971009e-19,0.745597308475291,0.254402691524709,0.00942234557689299,0.24607433856797106,0.0011583458463067485,-2.2415022170244816,3.558290865380651,NA,0,0.09227216465520474
0.7190531521544397,0.8970929147134746,-0.17803976255903498,0.28094684784556034,0.10290708528652537,0.09969817746867939,0.05860743643390376,0.053737337988007484,0.08815386329932097,0.08815386329932096,-1.3877787807814457e-17,0.0872485765858036,0.1549441805083768,0.14958808039053653,0.09421493387218666,0.09421493387218668,2.7755575615628914e-17,0.008698524072341111,0.009080881209948002,0.008038465234923495,0.001042415975024507,0.008305410401323307,0.008805946104903019,-5.005357035797117e-4,5.684065035340393,5.619395491409409e-4,-0.0010624752527206521,-5.005357035797113e-4,-4.336808689942018e-19,0.7102815618898264,0.28971843811017356,0.008889702641144557,0.400090446301536,0.002781662529975197,-1.4262930031927028,2.288836667822538,NA,0,0.0857435684476453
0.7177170942163283,0.9005735178350753,-0.182856423618747,0.28228290578367166,0.09942648216492467,0.09814931248304758,0.04403858632270783,0.03794187290251523,0.08287477946844232,0.08287477946844234,1.3877787807814457e-17,0.09559015170892203,0.13752771349938486,0.11412963904606907,0.09975985594832192,0.09975985594832192,0,0.009382107670380913,0.006056526082707291,0.004330292259095893,0.0017262338236113985,0.008267576061520752,0.008443352836391728,-1.7577677487097543e-4,2.0818361885027388,4.5975282773707074e-4,-6.355296026080439e-4,-1.7577677487097315e-4,-2.2768245622195593e-18,0.7975148244175669,0.20248517558243295,0.0077193168765441016,0.4158520580189438,0.002269271921876062,-0.813860567906881,3.27934452142281,NA,0,0.11381392834461329
0.731954457773868,0.8972415161458914,-0.1652870583720234,0.26804554222613197,0.10275848385410857,0.11066148797926495,0.05097564235217712,0.05581448858568569,0.09466296312492699,0.09466296312492699,0,0.10916864823852546,0.11581528882380472,0.07874046960725745,0.10985164694779194,0.10985164694779194,0,0.012080765054760188,0.005903758741996366,0.004394859042125802,0.0015088996998705636,0.010398882404231327,0.01042504604832117,-2.6163644089843147e-5,0.25096909853991956,7.783343464984925e-5,-1.0399707873969247e-4,-2.6163644089843228e-5,8.131516293641283e-20,0.8482043910563328,0.15179560894366712,0.008992261898378276,0.36624315897128257,3.967103639117149e-4,-0.8540658478840808,17.42463539856633,NA,0,0.09962279944487012
0.7158317800896796,0.8907916048930561,-0.17495982480337646,0.2841682199103204,0.10920839510694391,0.11448885005400247,0.06668963732518626,0.0835879034688405,0.10090583285974006,0.10090583285974004,-1.3877787807814457e-17,0.09904546924479257,0.11785119476870266,0.11507477065364946,0.10109921234808049,0.10109921234808047,-1.3877787807814457e-17,0.01133960187689537,0.00785945343746467,0.009618858821096211,-0.0017594053836315418,0.010201500223446777,0.010350654289838668,-1.4915406639189055e-4,1.4410109952016894,1.8285099124915632e-4,-3.3200505764104874e-4,-1.4915406639189242e-4,1.870248747537495e-18,0.7842255349031472,0.21577446509685283,0.009599527657180019,0.2704136506689338,8.988988748371071e-4,-1.3952036763354845,6.266772032744154,NA,0,0.09932371779918547
0.7323286258979478,0.8979800500215198,-0.16565142412357203,0.2676713741020522,0.10201994997848018,0.07483141330189312,0.04391510259335328,0.07391541349564475,0.06655600193237227,0.06655600193237227,0,0.10090355307950896,0.16058346449726754,0.13134910344331135,0.10699209465706883,0.10699209465706883,0,0.007550755484122246,0.007052039318193608,0.009708723293294573,-0.002656683975100965,0.007120966058744429,0.007417263442701221,-2.9629738395679176e-4,3.994699477047105,3.616793987782677e-4,-6.579767827350584e-4,-2.9629738395679073e-4,-1.0299920638612292e-18,0.7455086948030599,0.25449130519694,0.0073013974011579275,0.3539747717622451,0.0018450826844495587,-1.4204509395496163,2.6907456911788197,NA,0,0.1084587980539146
0.7378510747177609,0.8950582458041094,-0.15720717108634852,0.2621489252822391,0.10494175419589058,0.09900629903415496,0.05325209772436751,0.06270463424994092,0.08701188433364697,0.08701188433364697,0,0.088658009579975,0.13037756538570588,0.11489555883208966,0.09303613295050174,0.09303613295050175,1.3877787807814457e-17,0.00877770140824798,0.006942878852984724,0.007204483993508751,-2.6160514052402713e-4,0.008095249239138859,0.008296704647302105,-2.0145540816324595e-4,2.4281376368960483,3.6922189779225903e-4,-5.706773059555056e-4,-2.014554081632466e-4,6.505213034913027e-19,0.7806275735913326,0.21937242640866747,0.007860290130616352,0.35586807452304436,0.001908844954890323,-1.1638733974135869,3.1250947635400355,NA,0,0.09750737502883144
0.7259884913910496,0.8992123596768654,-0.17322386828581582,0.2740115086089504,0.10078764032313459,0.1117793637596195,0.11317271590932462,0.1290320929739115,0.11216115828418373,0.11216115828418373,0,0.10417627173308092,0.14874706929960974,0.14250787063539805,0.10866845724713148,0.10866845724713146,-1.3877787807814457e-17,0.011644757373173019,0.016834109816189356,0.018388088813340833,-0.001553978997151477,0.012188380033793566,0.013066699664787466,-8.783196309939002e-4,6.721816935617049,-1.235406373388633e-5,-8.659655672600164e-4,-8.783196309939028e-4,2.6020852139652106e-18,0.6469850884188197,0.3530149115811803,0.014239433594681187,0.17561810768517414,6.210281660339483e-5,81.22334036896233,3.337321237691152,NA,0,0.09981385379631169
0.7154375417240894,0.8993328120204106,-0.18389527029632124,0.28456245827591065,0.1006671879795894,0.10342502221449067,0.04113274063470898,0.04322646338912932,0.08569897743653278,0.08569897743653276,-1.3877787807814457e-17,0.0969055971596108,0.10841243001402832,0.09967332514140877,0.09806395766561615,0.09806395766561617,1.3877787807814457e-17,0.01002246353894123,0.0044593003653455665,0.004308525340097889,1.5077502524767777e-4,0.008403980895322745,0.008439396150472832,-3.541525515008727e-5,0.4196420516188598,1.4592824928041774e-4,-1.813435044305057e-4,-3.5415255150087973e-05,7.047314121155779e-19,0.8496397785424131,0.15036022145758685,0.007240881952143398,0.4272760845429183,7.167868722588591e-4,-0.6603184149231661,9.42156989552589,NA,0,0.10288551817347115
0.729803203079156,0.893191920271799,-0.16338871719264292,0.270196796920844,0.10680807972820106,0.08731147732852752,0.10740123942722793,0.12080807111188657,0.09273966669849813,0.09273966669849815,1.3877787807814457e-17,0.09266710442045593,0.14603373153290153,0.1259894928292466,0.09836709138390722,0.0983670913839072,-1.3877787807814457e-17,0.008090901786706932,0.015684203764816683,0.015220547609066146,4.6365615575053726e-4,0.009122531269044262,0.010142587659244896,-0.001020056390200634,10.057161194666728,-2.1141242639185085e-4,-8.08643963808781e-4,-0.0010200563902006319,-2.168404344971009e-18,0.5821754997952059,0.417824500204794,0.011887552775761808,0.2241484254026909,0.001072122842699087,5.346068256038515,2.7364242305439817,NA,0,0.11463016006367188
0.723316292521694,0.892222083288691,-0.16890579076699697,0.27668370747830595,0.10777791671130899,0.08698652154194296,0.04087995732296994,0.04371407107062283,0.07422958641475089,0.0742295864147509,1.3877787807814457e-17,0.09319731947070474,0.22189812400263761,0.20591806335079627,0.10706842406222584,0.10706842406222586,1.3877787807814457e-17,0.008106910637789799,0.009071185839274916,0.009001516856041721,6.966898323319468e-5,0.007947644836218187,0.008373709875566092,-4.260650393479049e-4,5.088127552533595,0.001187560807548776,-0.001613625846896678,-4.260650393479021e-4,-2.8189256484623115e-18,0.7002703262315237,0.2997296737684762,0.008589048238532357,0.6259991304313263,0.005933951909185058,-0.8866407205884945,1.724139369677218,NA,0,0.09409229841776952
0.7408551759777429,0.898026637186776,-0.15717146120903314,0.25914482402225714,0.101973362813224,0.09414769338047903,0.045559434626070754,0.06788343550427449,0.08155629761602001,0.08155629761602,-1.3877787807814457e-17,0.10747177476775137,0.14041680314473853,0.12808911801474726,0.11083129009932985,0.11083129009932983,-1.3877787807814457e-17,0.010118219697890158,0.006397310163274561,0.0086951293815535,-0.0022978192182789388,0.009038989680508397,0.009153965251339461,-1.1497557083106451e-4,1.2560193061060683,3.0732442659320107e-4,-4.2229999742426656e-4,-1.1497557083106548e-4,9.75781955236954e-19,0.8188948973522703,0.1811051026477296,0.00825776493058236,0.3643957139439577,0.0016007415634523756,-0.9376634560286085,4.262154566630235,NA,0,0.09385984379920509
0.7318648906105591,0.8921683900569979,-0.16030349944643874,0.26813510938944085,0.10783160994300212,0.09072826701039653,0.022597184674065494,0.038287657707466415,0.0724599317953234,0.0724599317953234,0,0.09356679875261724,0.19277930644448715,0.17436997329590748,0.10426504318351405,0.10426504318351404,-1.3877787807814457e-17,0.008489153500535494,0.00435626958906434,0.006676217852013765,-0.002319948262949425,0.007555037917713877,0.007380982220839317,1.7405569687456e-4,2.3581644240130353,0.0013264665801129617,-0.0011524108832383995,1.7405569687456218e-4,-2.168404344971009e-18,0.8417461541235312,0.15825384587646876,0.006422711544799917,0.7867852581142483,0.006759455530348666,-0.33167218102471707,1.9430947864276662,NA,0,0.08484890277904546
0.7056315639825945,0.8962487714166186,-0.1906172074340241,0.2943684360174055,0.10375122858338137,0.09489498302560904,0.05102791165735642,0.06385892115045738,0.08198190183427259,0.0819819018342726,1.3877787807814457e-17,0.0870089242173346,0.1741974707518286,0.13810298864311046,0.09605484303868765,0.09605484303868767,1.3877787807814457e-17,0.008256710386680471,0.008888933148459238,0.008819107862402902,6.982528605633566e-5,0.007874758712704153,0.008442816812279891,-5.68058099575738e-4,6.728300663227823,7.944513708470031e-4,-0.0013625094704227375,-5.680580995757344e-4,-3.686287386450715e-18,0.6900772091881231,0.30992279081187685,0.008572821767569854,0.4839369876823463,0.003824706193322863,-1.1632395340229216,1.997939840445805,NA,0,0.09668093461455794
0.7233521098853103,0.8962556759750604,-0.1729035660897501,0.2766478901146897,0.1037443240249396,0.09959665234627672,0.019226149693242874,0.02183853227269088,0.07736232235985784,0.07736232235985784,0,0.09286346431282652,0.22699199158863867,0.21272601328203913,0.10677853770751633,0.10677853770751632,-1.3877787807814457e-17,0.009248890170835458,0.0043641820094504945,0.004645623906300681,-2.8144189685018646e-4,0.008260635655243114,0.007897545964162303,3.630896910808111e-4,4.597500194724403,0.0021572225702587654,-0.0017941328791779548,3.6308969108081067e-4,4.336808689942018e-19,0.8471244421406758,0.15287555785932416,0.006806536090142977,0.989159535962746,0.010779977157268182,-0.23921898032968344,1.6923468571444824,NA,0,0.09783842525986831
0.7151434412565881,0.892489572379839,-0.17734613112325082,0.28485655874341187,0.10751042762016105,0.10402221071170169,0.08803227742072377,0.10119283933311037,0.099467373339897,0.099467373339897,0,0.10330656208455466,0.17319649898715017,0.1400403319967451,0.11082045908729876,0.11082045908729878,1.3877787807814457e-17,0.010746176969061038,0.015246882247134906,0.014171078815902061,0.0010758034312328447,0.011023019977735127,0.01202823238649147,-0.0010052124087563431,8.357108313647695,2.2765682971149606e-4,-0.0012328692384678379,-0.0010052124087563418,-1.3010426069826053e-18,0.6389183157649538,0.3610816842350461,0.012996529608097971,0.2759989918284421,0.0011175354287831583,-5.505481218636144,2.478132141234172,NA,0,0.08504770137551616
0.7146768951873004,0.8982902524022784,-0.18361335721497807,0.2853231048126996,0.10170974759772156,0.11580451337045615,0.06624458460431254,0.06827709934561628,0.10166392062060381,0.10166392062060384,2.7755575615628914e-17,0.09338533672045515,0.15105434331230136,0.1173557669940707,0.09925083682512317,0.09925083682512317,0,0.010814443474848499,0.01000653222540062,0.008012711361835161,0.001993820863565459,0.010090229196517824,0.010583927728742924,-4.936985322250998e-4,4.664606041142512,5.828003810467345e-4,-0.0010764989132718312,-4.936985322250967e-4,-3.144186300207963e-18,0.7302424094217861,0.2697575905782138,0.01041048785012456,0.36756175506089594,0.002858071858706164,-1.336656170691813,2.6193331954093146,NA,0,0.08464219311602418
0.727845479482737,0.9007098173892967,-0.17286433790655964,0.27215452051726297,0.09929018261070333,0.08593419399270481,0.06015479694659344,0.07048958518575647,0.07891821455039622,0.07891821455039623,1.3877787807814457e-17,0.09308305312529028,0.1312129383323836,0.09915380231081851,0.09686897639042773,0.09686897639042773,0,0.007999017144701942,0.007893087662150421,0.006989310394480098,9.037772676703231e-4,0.007644726662057041,0.007970187957169491,-3.254612951124501e-4,4.083483311327496,1.9471212417083438e-4,-5.201734192832841e-4,-3.2546129511244965e-4,-4.336808689942018e-19,0.7304781895186127,0.2695218104813874,0.007946052403426182,0.24605797629836548,9.829654500763073e-4,-2.3334446821620807,3.4412098966396574,NA,0,0.09290605029550032
0.713904065821003,0.8913530947139672,-0.1774490288929642,0.28609593417899704,0.10864690528603282,0.08618067570715669,0.050776256298517494,0.06349058173025303,0.07605161526237705,0.07605161526237705,0,0.07734670950419494,0.11982852546903744,0.09994965907377443,0.08196222733970586,0.08196222733970585,-1.3877787807814457e-17,0.0066657916887966785,0.006084443921089276,0.006345861998334402,-2.6141807724512547e-4,0.006233359779686792,0.006499470456111554,-2.661106764247625e-4,4.094343965738539,3.0719354898048405e-4,-5.733042254052473e-4,-2.661106764247632e-4,7.047314121155779e-19,0.7321728471083493,0.2678271528916507,0.006375117804942977,0.3405947685782233,0.0015040440296599084,-1.4341784767730816,2.8207015813120195,NA,0,0.11078675479675566
0.7321048224578527,0.9065837745543031,-0.17447895209645037,0.2678951775421473,0.09341622544569694,0.08743787777545907,0.060400147479285675,0.07646524738840936,0.080194600217429,0.080194600217429,0,0.0834832890927285,0.12412876202498245,0.09659794827942522,0.08728023575551491,0.0872802357555149,-1.3877787807814457e-17,0.00729960162798331,0.007497395532730095,0.007386386012399022,1.1100952033107295e-4,0.00699940361329647,0.0073525896612122044,-3.53186047915734e-4,4.803559890999072,2.1553637589647267e-4,-5.687224238122067e-4,-3.53186047915734e-4,0,0.7268287501558611,0.27317124984413876,0.007398498580356702,0.2719555523934994,0.0010989613349026985,-2.2339207772863245,3.053938189669356,NA,0,0.11563320166454179
0.7170737794056661,0.9056974040823801,-0.188623624676714,0.2829262205943339,0.09430259591761991,0.11504091200769131,0.10796294750595112,0.12394416374289308,0.11303837026171312,0.1130383702617131,-2.7755575615628914e-17,0.0815948039045943,0.10064520398015152,0.08441061539056438,0.08339130608498857,0.08339130608498857,0,0.00938674065627326,0.010865952874034841,0.010462203135606482,4.037497384283585e-4,0.009426417333842788,0.009805248578501508,-3.7883124465872e-4,3.863555743903589,2.7355806391397645e-5,-4.061870510501183e-4,-3.788312446587207e-4,7.047314121155779e-19,0.6864676142380223,0.31353238576197767,0.01012634676515405,0.11024963528889316,1.348380554787428e-4,-15.253389230676024,5.283101855130339,NA,0,0.11328151953066948
0.7442142545379618,0.898062803257279,-0.1538485487193173,0.25578574546203825,0.10193719674272095,0.08232908918411576,0.07926713334209701,0.0906579013943939,0.08154588452649314,0.08154588452649315,1.3877787807814457e-17,0.08496076016982922,0.17944210652179762,0.15792307378815817,0.09459192376142699,0.09459192376142699,0,0.00699474200117214,0.014223861384850107,0.014316974451386437,-9.31130665363291e-5,0.007713582092188168,0.00884384769176028,-0.0011302655995721117,12.780247229101066,5.507053796454987e-5,-0.001185336137536661,-0.0011302655995721112,-4.336808689942018e-19,0.5886110758033164,0.41138892419668355,0.010609301693011124,0.3633607273363364,2.892977104242067e-4,-25.88774542543242,1.8992331655957522,NA,0,0.09194611118004072
0.720130106886183,0.893144797255847,-0.173014690369664,0.27986989311381705,0.10685520274415305,0.10910192251975588,0.08927215807366203,0.10937798039718057,0.10355216846375542,0.10355216846375542,0,0.09828280590689317,0.10986367645036495,0.11105281329237227,0.09952028217676964,0.09952028217676964,0,0.010722843075078065,0.009807767490630639,0.012146732435344847,-0.0023389649447142086,0.010305541025529327,0.0104667409690677,-1.611999435383732e-4,1.5401159158783662,4.628347005237232e-5,-2.0748341359074637e-4,-1.6119994353837406e-4,8.673617379884035e-19,0.7377503802377502,0.2622496197622498,0.010265305282854352,0.11247904745015566,2.2964593495775222e-4,-4.501927308130339,9.486650941996407,NA,0,0.09622747039374874
0.7196784629618043,0.8908505208357503,-0.17117205787394607,0.28032153703819573,0.10914947916424966,0.07052242641229423,0.06379373644270883,0.08273665781748885,0.06863622969776655,0.06863622969776656,1.3877787807814457e-17,0.0810588049570651,0.11370982906266011,0.09463801554406225,0.08462264723237017,0.08462264723237017,0,0.005716463607653134,0.007253974866168812,0.007830033108595268,-5.760582424264565e-4,0.005808179453074028,0.006147461126853779,-3.3928167377975105e-4,5.519053586165459,4.432230090180324e-5,-3.8360397468155524e-4,-3.39281673779752e-4,9.75781955236954e-19,0.6692219206985727,0.3307780793014274,0.006485219236910973,0.1782706053718107,2.1969861839600804e-4,-9.4808553717091,3.482580781996821,NA,0,0.08891962855146111
0.7291576940004292,0.8964444612818363,-0.16728676728140712,0.2708423059995708,0.1035555387181637,0.07824401228879715,0.03936851141833207,0.05749304113752037,0.06771488198615207,0.06771488198615207,0,0.0878517835469021,0.13119770103968353,0.11224447666162475,0.09234049338410016,0.09234049338410015,-1.3877787807814457e-17,0.006873876031436555,0.0051650581914396984,0.006453276314166237,-0.0012882181227265388,0.006252825612047398,0.006411055867118601,-1.5823025507120253e-4,2.4680841713257116,3.327837896700412e-4,-4.910140447412445e-4,-1.582302550712033e-4,7.589415207398531e-19,0.7817962750307099,0.21820372496929008,0.006019467111438127,0.3851666123130073,0.0016850942532217325,-1.012681779959819,3.026760272441629,NA,0,0.10312990175146244
0.7036480759570632,0.8931869748454487,-0.1895388988883855,0.29635192404293675,0.10681302515455127,0.11700278238994136,0.10395218808737924,0.11559315364237467,0.11313521365847329,0.11313521365847329,0,0.0915875192003418,0.14916253042630975,0.11664005068251951,0.09773728032269469,0.0977372803226947,1.3877787807814457e-17,0.010715994578632168,0.01550577141846518,0.013482791299398847,0.002022980119066334,0.01105752809170616,0.012135454160852977,-0.0010779260691468166,8.882453469471566,1.5668505564810022e-4,-0.001234611124794918,-0.0010779260691468177,1.0842021724855044e-18,0.6213437805685595,0.3786562194314405,0.013110882998548675,0.2531284112669824,7.51388113475567e-4,-7.965322166743869,2.590751217414149,NA,0,0.12100867343260883
0.6915266621857139,0.8916389400497264,-0.20011227786401253,0.3084733378142861,0.10836105995027356,0.09621871131038935,0.10891656345872751,0.1302331274649904,0.10013566014565951,0.10013566014565953,1.3877787807814457e-17,0.10144495466849261,0.12427206048652044,0.12882244341577984,0.10391852405053117,0.10391852405053116,-1.3877787807814457e-17,0.009760902807143226,0.013535285762126927,0.01677694969371877,-0.0032416639315918424,0.010405950007162533,0.010925199315456397,-5.192493082938638e-4,4.75276737111109,-6.183120067090807e-5,-4.5741810762295337e-4,-5.192493082938614e-4,-2.3852447794681098e-18,0.6178307912967301,0.3821692087032698,0.011648094284635077,0.11329485173259288,2.8985521465178706e-4,8.577558014249053,5.4440567927089525,NA,0,0.10987472254936075
0.7355845985373609,0.893875700687277,-0.15829110214991604,0.2644154014626391,0.10612429931272305,0.10766913219044538,0.06253713882707607,0.09427894197245437,0.09573553804646091,0.09573553804646093,1.3877787807814457e-17,0.09212206067717124,0.2217748601029342,0.19952556388467596,0.10588137317016338,0.10588137317016336,-2.7755575615628914e-17,0.00991870232870658,0.01386916521461257,0.018811059059504604,-0.004941893844892034,0.010136610229543703,0.010963265558646669,-8.266553291029662e-4,7.540229000938389,0.0011381140624860625,-0.0019647693915890306,-8.266553291029681e-4,1.951563910473908e-18,0.6654992193196365,0.33450078068036343,0.011893933771659575,0.5591284028035619,0.005851489283225787,-1.3856498276859486,1.7105288978347035,NA,0,0.11000770373059046
0.6943526464294391,0.8903170813056496,-0.1959644348762105,0.30564735357056094,0.10968291869435043,0.10449908567818603,0.06841586517449098,0.09116323038984575,0.09347034482292864,0.09347034482292864,0,0.07876697787881733,0.11306461442947693,0.09475147753437067,0.08252884276001171,0.08252884276001171,0,0.008231077169970315,0.007735413416812902,0.008637850776244127,-9.024373594312251e-4,0.007713999390615552,0.0080795788555569,-3.65579464941348e-4,4.524734165938773,2.626456553013688e-4,-6.282251202427175e-4,-3.655794649413487e-4,7.047314121155779e-19,0.7073722923074176,0.2926277076925824,0.00798324529339161,0.27404380815966084,0.0012375691824130413,-1.8960576195654424,3.296571595027369,NA,0,0.10257374822156065
0.7177052978130197,0.8951756153769689,-0.17747031756394915,0.2822947021869803,0.10482438462303112,0.10315864412212333,0.07046217964207833,0.08689573917846645,0.09392860541916186,0.09392860541916184,-1.3877787807814457e-17,0.08140610356994303,0.12133955738426706,0.09957032560242668,0.08559210329190178,0.08559210329190178,0,0.008397743267540466,0.0085498496901005,0.008652237043463448,-1.0238735336294894e-4,0.008039546897101187,0.008440682104797778,-4.011352076965912e-4,4.7524027408706875,2.6453707532032996e-4,-6.656722830169212e-4,-4.011352076965912e-4,0,0.7140542385030161,0.285945761496984,0.008473796478820482,0.27613744378786187,0.001305682754205563,-2.155039719511024,3.038544022474281,NA,0,0.09395534385582684
0.7173572481231953,0.8998206436653102,-0.18246339554211488,0.28264275187680465,0.10017935633468977,0.10518779893822816,0.007932347397846276,0.017699670670649967,0.0776992504798334,0.0776992504798334,0,0.09146907306985035,0.1265129563547105,0.10917301107691108,0.09497974674079562,0.09497974674079562,0,0.009621430467137518,0.0010035447201341273,0.0019323263421845468,-9.287816220504195e-4,0.00737985513252422,0.007185647524244588,1.9420760827963245e-4,2.702715484225607,6.91034170993899e-4,-4.968265627142666e-4,1.9420760827963245e-4,0,0.9605262239244101,0.03947377607558986,0.005312487593635823,0.906378863524318,0.0034082086925975147,-0.08156198210187374,3.6101294861168345,NA,0,0.11603024408039889
0.7322980488413348,0.8880438471712676,-0.15574579832993285,0.26770195115866524,0.11195615282873239,0.09329592755552364,0.05569121571403371,0.06831773481595749,0.08322907282279743,0.08322907282279741,-1.3877787807814457e-17,0.08887707098605618,0.11341882207139156,0.08487150054015495,0.09162467102125071,0.0916246710212507,-1.3877787807814457e-17,0.00829186877606223,0.006316432086009475,0.005798228667334699,5.182034186747763e-4,0.007625836416792533,0.007763040519744692,-1.372041029521591e-4,1.7674016076972816,1.8092026934505466e-4,-3.181243722972153e-4,-1.3720410295216061e-4,1.5178830414797062e-18,0.7821831292152595,0.21781687078474052,0.007304150431035852,0.27419116395160364,9.228854776496097e-4,-1.4809637672210167,4.621464119533165,NA,0,0.10122251180578315
0.7189208803134434,0.8992728191447179,-0.18035193883127454,0.28107911968655663,0.1007271808552821,0.1191606685815566,0.06943391035410884,0.07827151474886429,0.10518351515411935,0.10518351515411936,1.3877787807814457e-17,0.0819127186356979,0.17813099844516792,0.15806209394717718,0.09160451470765052,0.09160451470765053,1.3877787807814457e-17,0.009760774317962694,0.01236833177732969,0.012371759517622852,-3.427740293162132e-6,0.009635284860937907,0.010493704273173683,-8.584194122357759e-4,8.180327841239595,9.668462524072587e-4,-0.0018252656646430337,-8.58419412235775e-4,-8.673617379884035e-19,0.6687080446081908,0.3312919553918092,0.011064553047646192,0.5015323733498022,0.004784623137146434,-1.396308804940019,1.8513217945477745,NA,0,0.1100250807542472
0.7301284773479035,0.8979969557988277,-0.16786847845092412,0.26987152265209646,0.10200304420117234,0.11023428878325366,0.07072047921362107,0.08526155397789356,0.0995706368289119,0.09957063682891193,2.7755575615628914e-17,0.08758586969244227,0.13120888396595642,0.10716153334023437,0.09203554994557189,0.0920355499455719,1.3877787807814457e-17,0.009654966053009105,0.00927915515115684,0.009136758859242233,1.4239629191460657e-4,0.009164038318979722,0.009553545392696976,-3.8950707371725353e-4,4.077094499545736,3.3964163340589117e-4,-7.291487071231428e-4,-3.8950707371725163e-4,-1.8973538018496328e-18,0.7378795382620977,0.2621204617379023,0.009467060602082973,0.2991943321308932,0.0017237114788570026,-1.7897661598281234,3.0077904095137296,NA,0,0.11086821695515799
0.7038904705790279,0.8916600777902213,-0.1877696072111934,0.29610952942097213,0.10833992220977873,0.12610426157067656,0.10454366797592053,0.12103460094483795,0.11971996434729651,0.11971996434729652,1.3877787807814457e-17,0.09149329369270898,0.1463737539455283,0.12202067367461235,0.09743903848733626,0.09743903848733627,1.3877787807814457e-17,0.011537694239788104,0.015302449132870398,0.014768723545226998,5.337255876433997e-4,0.01166539821373875,0.012652474039564003,-9.870758258252541e-4,7.801445177746976,2.4662433551652903e-4,-0.001233700161341781,-9.87075825825252e-4,-2.168404344971009e-18,0.6418723328296385,0.3581276671703615,0.01342007168632925,0.25700257784282843,0.0011832552998041986,-4.848830692738797,2.667137871497876,NA,0,0.08244051293573429
0.7294061107662845,0.898479984945257,-0.16907387417897257,0.2705938892337155,0.10152001505474295,0.11933685099692992,0.07148698294715876,0.07688603369956991,0.10638896910202225,0.10638896910202224,-1.3877787807814457e-17,0.08486025976250032,0.13484166329142844,0.10180569195597985,0.08993437260121427,0.08993437260121429,1.3877787807814457e-17,0.010126956174838268,0.009639423684280867,0.0078274358625355,0.0018119878217453672,0.009568025187880342,0.009995032862090542,-4.270076742101999e-4,4.272198802164696,4.7203757879575283e-4,-8.990452530059525e-4,-4.2700767421019963e-4,-2.710505431213761e-19,0.7390334598504171,0.2609665401495828,0.009883189929559569,0.3460742559610671,0.002391603563801577,-1.4939849546251913,2.697836670660621,NA,0,0.10059944480817605
0.7209184379551538,0.9057861558998216,-0.18486771794466783,0.27908156204484624,0.09421384410017841,0.07926326652735581,0.0745279619101106,0.08328544998571896,0.07794173031801685,0.07794173031801685,0,0.0819895231261664,0.19585751430599785,0.17729201318095422,0.09271746429518354,0.09271746429518353,-1.3877787807814457e-17,0.006498757424000131,0.01459686136600635,0.01476584509664979,-1.6898373064344087e-4,0.007226559597865552,0.008758788921736753,-0.001532229323871201,17.493620836879128,1.0848429203075696e-4,-0.0016407136159019594,-0.0015322293238712024,1.3010426069826053e-18,0.534899755276971,0.46510024472302913,0.01054780939500324,0.4212211738443869,5.391996243902926e-4,-15.738789356590047,1.720040129597795,NA,0,0.09553419909290713
0.7299025460606887,0.8880805165889067,-0.15817797052821803,0.2700974539393113,0.11191948341109326,0.11763046324720673,0.09900194795466084,0.10347377440747864,0.11259894869602055,0.11259894869602056,1.3877787807814457e-17,0.09547149544746168,0.16434763758332913,0.11409572762898594,0.103180077694657,0.10318007769465701,1.3877787807814457e-17,0.011230356236388506,0.016270736262496213,0.011805915581538819,0.004464820680957394,0.011617968274792096,0.012591750048326758,-9.737817735346616e-4,7.733490339288156,2.5294868452144616e-4,-0.0012267304580561042,-9.73781773534658e-4,-3.577867169202165e-18,0.6509870016993995,0.34901299830060045,0.01375054624944236,0.2905345354787219,0.0012830602670695708,-5.314537761056889,2.386133027879688,NA,0,0.07956456758894358
0.7291330485560815,0.89588808049177,-0.16675503193568852,0.2708669514439185,0.10411191950822996,0.1047322950207867,0.036881187681443516,0.05735451755994647,0.08635367242368473,0.08635367242368473,0,0.07897554479652752,0.1691830741943134,0.15211480135862931,0.08836722383622608,0.08836722383622608,0,0.008271290057057276,0.006239672711884055,0.008724471045651274,-0.0024847983337672186,0.007630834300143893,0.007720992060269619,-9.015776012572582e-5,1.1676965786515456,0.001208822490650601,-0.001298980250776327,-9.015776012572603e-5,2.168404344971009e-19,0.7811005227977371,0.2188994772022628,0.007255481384470666,0.6774227710818478,0.006120680759986125,-0.5435605862258067,1.8754872827552016,NA,0,0.10649744904995367
0.7161394455171831,0.9044350662073353,-0.18829562069015215,0.2838605544828169,0.09556493379266473,0.10888886062663004,0.09424804671753191,0.10948500006879067,0.10473291107231371,0.10473291107231371,0,0.09189014565867444,0.0644516684982929,0.04393899495582777,0.08926798940547104,0.08926798940547104,0,0.010005813263588135,0.006074443863649989,0.004810660865761396,0.0012637829978885927,0.00934929639600744,0.008889852565844913,4.594438301625276e-4,5.168182787729517,-8.166347705934859e-5,5.411073072218753e-4,4.5944383016252675e-4,8.673617379884035e-19,0.8060378402747392,0.19396215972526076,0.008040128563619062,0.1963247844377845,4.0172163805418556e-4,-6.43735022538358,-2.348952098236514,NA,0,0.11349015065524626
0.7484881209349313,0.8961752075292418,-0.1476870865943105,0.25151187906506867,0.10382479247075815,0.10417549892911138,0.0672639266196085,0.07926177960239422,0.09489180001830216,0.09489180001830215,-1.3877787807814457e-17,0.09596996012209003,0.16053204522546835,0.13695674400549127,0.1026731052094277,0.10267310520942771,1.3877787807814457e-17,0.009997718477925651,0.010798015710141577,0.010855435258424775,-5.741954828319788e-5,0.009742835766791112,0.010199002738610852,-4.5616697181974017e-4,4.472662509372677,4.486250369124833e-4,-9.047920087322244e-4,-4.5616697181974114e-4,9.75781955236954e-19,0.7337161984327747,0.2662838015672253,0.010397867094033614,0.34641083462293604,0.002383088072745627,-1.8222991438999587,2.4864755369722134,NA,0,0.09077527135928819
0.7335196156386847,0.8974828352770805,-0.16396321963839577,0.26648038436131527,0.1025171647229195,0.10636886545865594,0.06194713407904222,0.06231913555283112,0.09453134540662138,0.09453134540662138,0,0.08332579395069094,0.07275287658071192,0.04398116138428648,0.08224188843907099,0.08224188843907099,0,0.008863270165976732,0.004506832200181372,0.002740867958078291,0.0017659642421030811,0.007774436362926641,0.0077023649024053585,7.207146052128251e-5,0.935705610348004,-9.18052035658972e-5,1.6387666408718e-4,7.207146052128279e-5,-2.846030702774449e-19,0.8440761516529512,0.15592384834704875,0.006685051183079052,0.2832870970175931,4.6966729530806007e-4,-1.3945231794245498,-6.881059790298567,NA,0,0.11548673096966838
0.7419545636092537,0.8973013680882895,-0.15534680447903582,0.2580454363907463,0.10269863191171047,0.10348536489357783,0.08995756812832618,0.1120449493422759,0.09999457867388317,0.09999457867388314,-2.7755575615628914e-17,0.10013722399622041,0.17503897433362797,0.14746688523886975,0.10782953128366465,0.10782953128366467,1.3877787807814457e-17,0.010362737164678807,0.01574608045872968,0.016522919686252375,-7.768392275226965e-4,0.010782368549312351,0.011751884334233362,-9.695157849210108e-4,8.249875146378026,1.9399589037710717e-4,-0.0011635116752981185,-9.695157849210113e-4,5.421010862427522e-19,0.6542508343465783,0.34574916565342173,0.013054408811704242,0.2922573418543518,0.0010132556559260687,-6.649831431486084,2.33691433838509,NA,0,0.10336770908238195
0.7346200769913727,0.899342662014108,-0.1647225850227353,0.26537992300862734,0.10065733798589205,0.09657156907911275,0.07095913397831466,0.08330312937775398,0.0897745430239995,0.0897745430239995,0,0.07973406152938324,0.11078809641769234,0.08702470375745223,0.08285987801496146,0.08285987801496145,-1.3877787807814457e-17,0.00770004343094306,0.007861427376905473,0.007249430156167757,6.119972207377158e-4,0.007438707683817507,0.007742871490097393,-3.0416380627988626e-4,3.9283075622382615,1.5505999464433606e-4,-4.592238009242235e-4,-3.0416380627988745e-4,1.1926223897340549e-18,0.7305566811112285,0.2694433188887715,0.007780735403924266,0.22515385409260794,7.953694531947367e-4,-2.770495413616628,3.5675910333764933,NA,0,0.0976373272832583
0.7166967325660026,0.9001929904129693,-0.18349625784696666,0.28330326743399736,0.0998070095870307,0.11424339005829404,0.07677301967164196,0.08929955628230811,0.10362791169579343,0.10362791169579341,-1.3877787807814457e-17,0.10954708921255417,0.12558871725776624,0.11832392026310423,0.11114815613665421,0.11114815613665423,1.3877787807814457e-17,0.012515030842660561,0.009641825060566768,0.010566273577078414,-9.244485165116455e-4,0.011518051309279463,0.011701042256583135,-1.829909473036722e-4,1.5638858769245063,1.2204596795478062e-4,-3.0503691525845324e-4,-1.8299094730367263e-4,4.336808689942018e-19,0.7665540826374883,0.23344591736251177,0.011078427951613665,0.20238753020469993,6.010857444590018e-4,-2.0488994071697384,7.8289258985312635,NA,0,0.0917431401415781
0.7243736132782151,0.9031311959501843,-0.17875758267196917,0.27562638672178486,0.09686880404981568,0.1118531035712986,0.09558484959570625,0.1037904180633802,0.10736914350973377,0.10736914350973378,1.3877787807814457e-17,0.10138080423529727,0.11397379275300641,0.09408401593449947,0.10260067197242081,0.10260067197242081,0,0.011339757596272254,0.010894167838148313,0.009765019346923424,0.0011291484912248888,0.011016146273201969,0.011216941301280318,-2.0079502807834881e-4,1.7901050088889185,4.090281189838787e-5,-2.4169783997673552e-4,-2.0079502807834765e-4,-1.1655173354219173e-18,0.732304909429564,0.2676950905704359,0.011116962717210284,0.09661198641474202,2.0486593551781056e-4,-5.875544464643499,9.050575452580498,NA,0,0.10472589823591605
0.7272967491656197,0.8965251041229052,-0.1692283549572855,0.2727032508343803,0.1034748958770948,0.08982561471451994,0.07838115718719775,0.08719984371950158,0.08670467394278317,0.0867046739427832,2.7755575615628914e-17,0.0696355492798459,0.09694237249089628,0.0579566031737281,0.07246111996834356,0.07246111996834358,1.3877787807814457e-17,0.006255056020045405,0.007598455336308816,0.005053806739262259,0.002544648597046557,0.006282717780384123,0.006621405380759121,-3.386876003749978e-4,5.115041005632681,6.198239478522883e-5,-4.00669995160224e-4,-3.3868760037499517e-4,-2.656295322589486e-18,0.6870568478479568,0.3129431521520431,0.0069267556781771105,0.18108470971066684,3.1251177844496183e-4,-6.848831148184409,3.5501153591409405,NA,0,0.10513780725718029
0.7242483925928687,0.9001926903329552,-0.17594429774008657,0.27575160740713134,0.09980730966704476,0.11192352676535594,0.06230446400327451,0.06531296153858669,0.09824099045067666,0.09824099045067665,-1.3877787807814457e-17,0.08259801446694393,0.11936303809110756,0.11609869130419426,0.08626743256471704,0.08626743256471704,0,0.009244661082956256,0.007436850110068895,0.007582749359831089,-1.4589924976219412e-4,0.00847499801879476,0.008746154301294317,-2.7115628249955656e-4,3.100291547102353,3.6432502119831077e-4,-6.354813036978679e-4,-2.711562824995571e-4,5.421010862427522e-19,0.7655285624684303,0.23447143753156965,0.008340755596512575,0.33574430610063793,0.0018242460146567817,-1.255655801118581,3.2466465766842805,NA,0,0.10696523012302137
0.713652086558163,0.895411084790013,-0.18175899823184993,0.28634791344183697,0.10458891520998703,0.09461580248383657,0.05614556562870119,0.08138458601700409,0.08359993043075528,0.08359993043075531,2.7755575615628914e-17,0.08182960004037573,0.1602296917263668,0.1599719349556444,0.09002938058217708,0.09002938058217706,-1.3877787807814457e-17,0.007742373274751535,0.008996186672489288,0.013019249700704226,-0.004023063028214938,0.007526449953393994,0.008101400125039161,-5.749501716451671e-4,7.096923528911466,6.163423267430595e-4,-0.0011912924983882261,-5.749501716451667e-4,-4.336808689942018e-19,0.6820254224157188,0.3179745775842812,0.008369279973620412,0.44287374465815754,0.0030160700966244064,-1.4594546386632485,2.043743677853344,NA,0,0.08846459508330039
0.7104439869323643,0.9003684602327924,-0.18992447330042805,0.2895560130676357,0.09963153976720762,0.12635101382643452,0.052309691356608436,0.0655973845458001,0.10491190368981655,0.10491190368981652,-2.7755575615628914e-17,0.09698298713121672,0.17252388836355548,0.1692365699077453,0.10450924343639718,0.10450924343639718,0,0.012253898747945285,0.009024671351939557,0.011101476355450548,-0.002076805003510991,0.010964263682094895,0.011318856537869083,-3.545928557741884e-4,3.132762170700195,0.00115058513797501,-0.0015051779937492013,-3.5459285577419124e-4,2.8189256484623115e-18,0.7691332293884444,0.23086677061155558,0.01063928504994242,0.5205380144982874,0.005593148227804877,-0.7064932069240943,2.2838473667785513,NA,0,0.08517216910027778
0.7228334736719816,0.8991506998767406,-0.17631722620475898,0.2771665263280184,0.10084930012325943,0.06762300212800212,0.051096172170068545,0.06514683375415706,0.06304231807734784,0.06304231807734784,0,0.08920403712468107,0.15311289755902988,0.13834962408006532,0.09564920097116021,0.09564920097116023,1.3877787807814457e-17,0.006032244792308688,0.007823482975134258,0.009013039959894139,-0.0011895569847598809,0.00602994735146805,0.0065287160572685635,-4.987687058005136e-4,7.639613997996182,2.1160682326178714e-4,-7.103755290623003e-4,-4.987687058005132e-4,-4.336808689942018e-19,0.6678661499468617,0.3321338500531383,0.006927863883721473,0.31236025972601444,0.0010562108692037918,-3.0917104066615155,2.395800778145889,NA,0,0.10940418949905761
0.7233791258758523,0.8914795770286381,-0.16810045115278582,0.2766208741241477,0.10852042297136189,0.07895354636987166,0.06417717114560206,0.08576902038743928,0.07486609253894781,0.0748660925389478,-1.3877787807814457e-17,0.07643704167535298,0.06874829476376056,0.03782473959837334,0.0756026556083872,0.0756026556083872,0,0.006034975514290794,0.0044120710790221595,0.003244190861762465,0.0011678802172596947,0.005660075410967719,0.005586046270786828,7.402914018089096e-5,1.3252511095018824,-2.2733923707386548e-5,9.676306388827719e-5,7.402914018089064e-5,3.2526065174565133e-19,0.7815143485367029,0.2184856514632971,0.005223523296656476,0.1202937990293155,1.1361180937013367e-4,-4.34322830677673,-8.941417314713256,NA,0,0.11963510118079902
0.7030052540197143,0.8908994854773831,-0.18789423145766881,0.29699474598028575,0.10910051452261693,0.10451464993616959,0.09259741924449917,0.10955518202619405,0.10097529503410846,0.10097529503410846,0,0.10386491092910861,0.13943971025291801,0.12433184143485233,0.10774613983937506,0.10774613983937507,1.3877787807814457e-17,0.010855404806407221,0.01291175730962094,0.013621197520047142,-7.094402104262029e-4,0.010879698259067204,0.011466130695745105,-0.00058643243667790175,5.114475425398014,8.851668532801709e-5,-6.749491220059158e-4,-5.864324366778987e-4,-3.0357660829594124e-18,0.6655607559267598,0.3344392440732402,0.01188358105801408,0.1605059364580268,4.2395309035171734e-4,-7.7700450415229785,3.919620430847918,NA,0,0.09838345134867688
0.7146753366864314,0.8962729835645484,-0.18159764687811708,0.28532466331356865,0.10372701643545157,0.085105493539170185,0.08363539983596954,0.10070398680279725,0.08468603954826506,0.08468603954826506,0,0.08947595921212442,0.07640093086893955,0.0666906957091336,0.08811972553227689,0.08811972553227689,0,0.00761489566863851,0.006389822401064027,0.006716018940561957,-3.261965394979298e-4,0.007462510561408663,0.007265352051033367,1.9715851037529607e-4,2.713681442969495,-3.919545991466215e-6,2.0107805636676235e-4,1.9715851037529613e-4,-5.421010862427522e-20,0.7490591078848301,0.2509408921151699,0.007002359034851269,0.07960349924630802,1.9221516836486007e-5,-56.89120336607194,-5.843270764974073,NA,0,0.09819229867606422
0.7379707273197958,0.8988457355215209,-0.16087500820172507,0.26202927268020415,0.10115426447847908,0.07743773653627087,0.07153285404428132,0.071124142273063,0.07589048447163278,0.07589048447163278,0,0.08896776185649506,0.10497870343089999,0.04249414546135114,0.0905873368750619,0.0905873368750619,0,0.006889462102864953,0.007509426270280463,0.0030223596475653734,0.00448706662271509,0.006874716882443453,0.007051910862740628,-1.77193980297175e-4,2.512708735917161,1.8281721085948574e-5,-1.9547570138312462e-4,-1.7719398029717603e-4,1.0299920638612292e-18,0.7209707351458932,0.27902926485410684,0.007199444186572708,0.09220206371568776,9.45427285829712e-5,-12.114187562804418,6.556685185755647,NA,0,0.10742099599410465
0.740253687979249,0.8954815042241941,-0.1552278162449452,0.25974631202075105,0.10451849577580585,0.11255299453487108,0.06268145179785727,0.07147267584778687,0.09959904523414645,0.09959904523414648,2.7755575615628914e-17,0.08513372017419933,0.15585697776012797,0.13318972921583355,0.09252560867344543,0.09252560867344543,0,0.009582055141499901,0.009769341638831173,0.00951942634249778,2.4991529633339345e-4,0.009215462283583425,0.009630702118472983,-4.1523983488955807e-4,4.311625775373866,6.781800800300085e-4,-0.0010934199149195641,-4.152398348895557e-4,-2.3852447794681098e-18,0.736514489770191,0.2634855102298091,0.009675698390165537,0.4351528656298701,0.0035270779631974766,-1.256858086953387,2.2037584675841893,NA,0,0.09356546657430279
0.7492641497193864,0.9076652330206884,-0.15840108330130198,0.2507358502806136,0.09233476697931164,0.08574940606415474,0.12715913678424096,0.1422255775508915,0.09613231010614681,0.09613231010614681,0,0.08966680991706936,0.11990467495340736,0.11585543368362869,0.09245881613915151,0.09245881613915151,0,0.0076888756940561576,0.015246974963470276,0.016477605968063098,-0.001230631004592822,0.008888279585136124,0.009583962140877991,-6.95682555741867e-4,7.258819948532634,-2.3523661309326555e-4,-4.6044594264860254e-4,-6.956825557418681e-4,1.0842021724855044e-18,0.6011082707258353,0.39889172927416466,0.011467925328763217,0.2095906677181481,0.0012521418487050663,3.0707549789151636,3.965381643489491,NA,0,0.11129100565668688
0.7282842913032987,0.8987159111045867,-0.17043161980128796,0.27171570869670125,0.1012840888954133,0.11669087959724209,0.09346062964175654,0.10801442750309334,0.11037885576738582,0.11037885576738582,0,0.0969739937944662,0.14555834771683399,0.10962021036016649,0.10189481581606552,0.1018948158160655,-1.3877787807814457e-17,0.011315980633933756,0.01360397482722904,0.011840564264822044,0.001763410562406996,0.011247033178405839,0.011937664597658921,-6.906314192530825e-4,5.7853143184180364,2.23339738956382e-4,-9.139711582094645e-4,-6.906314192530825e-4,0,0.6903570517471632,0.3096429482528367,0.012459977730581398,0.23522713647586405,0.0011286266855423785,-4.023229617453468,2.995992247821582,NA,0,0.10804244878369906
0.7040012091064443,0.9058819242027079,-0.2018807150962636,0.29599879089355574,0.09411807579729214,0.11263437951597889,0.10490273044062325,0.11959014823396392,0.11034582073806036,0.11034582073806033,-2.7755575615628914e-17,0.0737382970619163,0.14355576287392113,0.11721117279416648,0.0803093826011854,0.08030938260118542,1.3877787807814457e-17,0.008305467336133871,0.015059391495960979,0.014017301529131129,0.00104208996682985,0.008861804736094709,0.010304620721229469,-0.0014428159851347603,14.001640857700723,1.1248628065489794e-4,-0.0015553022657896587,-0.0014428159851347607,4.336808689942018e-19,0.5674210827368227,0.4325789172631774,0.011682429416047425,0.3307979473943234,5.398041449890615e-4,-13.56796324020925,2.056158315176735,NA,0,0.09819446118296012
0.7340669800952199,0.894573120666433,-0.16050614057121315,0.26593301990478013,0.10542687933356698,0.1026994061076481,0.09056855539914378,0.10036554485200856,0.09947341234472151,0.09947341234472151,0,0.10539255969773344,0.13732519502311305,0.10750617793744435,0.10875911778898503,0.10875911778898503,0,0.010823753289122074,0.012437344533149038,0.010789916123648585,0.0016474284095004538,0.010818640570071845,0.011252860481538077,-4.3421991146623193e-4,3.8587514008427606,7.56195299966571e-5,-5.098394414628876e-4,-4.342199114662305e-4,-1.4094628242311558e-18,0.7060746823687223,0.29392531763127766,0.011630548911135557,0.1478669202120421,3.8737003186129144e-4,-7.465969005426039,4.30046545246984,NA,0,0.108246206042958
0.7202252392321223,0.9021644362153927,-0.18193919698327032,0.27977476076787766,0.09783556378460734,0.09907394591245024,0.03945493689136593,0.04351783624663223,0.08239405192635842,0.08239405192635843,1.3877787807814457e-17,0.08713566932248816,0.13314705422548756,0.11293960331773534,0.09163721910498367,0.09163721910498368,1.3877787807814457e-17,0.00863287458950134,0.0052533086217378885,0.004914887162940809,3.3842145879707953e-4,0.007550361789323108,0.00768735732937106,-1.3699554004795167e-4,1.782088878899037,5.527476793137238e-4,-6.89743219361674e-4,-1.3699554004795026e-4,-1.4094628242311558e-18,0.8088103492638355,0.19118965073616445,0.0069430916056196145,0.47887995679508133,0.0027431531716045035,-0.66178451368443,2.8937849731362455,NA,0,0.1080024404841819
0.7097003713685507,0.9012519943984703,-0.19155162302991957,0.2902996286314493,0.09874800560152974,0.10693771047625639,0.07008112319520754,0.0816232465757635,0.09623825687594531,0.09623825687594531,0,0.08300828025876908,0.1401426664941326,0.09952886353013066,0.08865018695077871,0.08865018695077873,1.3877787807814457e-17,0.008876715441444196,0.00982135547548019,0.00812386896932537,0.001697486506154821,0.008531539463869616,0.009150944092515245,-6.194046286456291e-4,6.768751096974285,4.338446023060783e-4,-0.0010532492309517061,-6.194046286456278e-4,-1.3010426069826053e-18,0.6884326012305816,0.31156739876941836,0.009349035458462194,0.3420689196577864,0.002105778493032831,-1.9014544852133473,2.4528602778162134,NA,0,0.093690763142672
0.7263707030790006,0.9019139042303755,-0.1755432011513749,0.27362929692099935,0.09808609576962446,0.09904626403038969,0.08286373693424383,0.09416143273316477,0.09461825051866629,0.09461825051866628,-1.3877787807814457e-17,0.09095102508009299,0.14484613013960018,0.12231149694354405,0.09623738551647378,0.09623738551647379,1.3877787807814457e-17,0.009008359243917484,0.012002491623831076,0.011517025791942212,4.8546583188886425e-4,0.009105813052059182,0.009827641581921637,-7.21828529862455e-4,7.344880496967747,1.7334709962471662e-4,-8.95175629487174e-4,-7.218285298624574e-4,2.3852447794681098e-18,0.6658167356885942,0.3341832643114058,0.010505425433874279,0.25377210356961816,8.721589979751028e-4,-5.120568403310706,2.687556318512994,NA,0,0.09022325149531106
0.7277465747723264,0.9021782929937604,-0.174431718221434,0.2722534252276736,0.0978217070062396,0.11270471692849235,0.04951407470723127,0.06270118903589243,0.09550084814141756,0.09550084814141757,1.3877787807814457e-17,0.10138919118160174,0.12993906781048573,0.10230177756225559,0.10418198884825672,0.1041819888482567,-1.3877787807814457e-17,0.011427040091731216,0.00643381271095638,0.0064144430936388065,1.936961731757378e-5,0.009949468296068222,0.010067616834374661,-1.1814853830643957e-4,1.1735502080595246,3.574460708206251e-4,-4.755946091270637e-4,-1.1814853830643859e-4,-9.75781955236954e-19,0.8260136855973206,0.17398631440267953,0.008930426401343798,0.39895080378706776,0.0018040850395169515,-0.7835665688261007,4.551300501208682,NA,0,0.0909364342866213
0.7300464047056021,0.9127400281833957,-0.1826936234777936,0.2699535952943979,0.08725997181660428,0.11440812904727174,0.07812354571936571,0.09674661671184132,0.10461297532414435,0.10461297532414433,-1.3877787807814457e-17,0.08660886236678636,0.140288864886005,0.12485761154705532,0.09129297787372863,0.09129297787372861,-1.3877787807814457e-17,0.009908757902296691,0.010959863549839731,0.012079551487898934,-0.0011196879380592027,0.00955043004157203,0.01019250765088518,-6.420776093131516e-4,6.299505787051233,3.8386122964363233e-4,-0.001025938838956785,-6.420776093131527e-4,1.0842021724855044e-18,0.7097226050197462,0.2902773949802539,0.010434310726068211,0.3124222742052705,0.0019477565244507946,-2.153078209920681,2.6134288059278394,NA,0,0.10417908172089536
0.7152616685270733,0.8966423756473431,-0.18138070712026977,0.2847383314729267,0.10335762435265694,0.10336540641129319,0.05145532610599266,0.06124354286943562,0.08858461675853628,0.08858461675853628,0,0.0955388117996506,0.09867434903614064,0.07932199910914188,0.0958628934794835,0.0958628934794835,0,0.009875408109722938,0.00507732080795116,0.004857960252930065,2.193605550210951e-4,0.008491977680244431,0.008509208737155004,-1.7231056910572973e-5,0.20249893313034484,3.3149314399107494e-5,-5.03803713096788e-5,-1.7231056910571306e-5,-1.666960840196463e-18,0.830100788467419,0.16989921153258108,0.007476364458837049,0.33331684139643925,1.6276598974645826e-4,-0.9912395781968877,31.469678588986504,NA,0,0.10161483375060244
0.7299684864920167,0.8992300988655771,-0.1692616123735604,0.27003151350798327,0.10076990113442286,0.08101393739277758,0.05429897547628371,0.07894258551818677,0.07380005579315861,0.07380005579315861,0,0.08219778795943526,0.1643568712225188,0.1575303856304181,0.09047695065715101,0.090476950657151,-1.3877787807814457e-17,0.006659166447570496,0.008924409719870269,0.012435855939342221,-0.0035114462194719524,0.006677204006492603,0.00727085351685338,-5.93649510360777e-4,8.16478435419906,4.3264202865316915e-4,-0.0010262915390139462,-5.936495103607771e-4,1.0842021724855044e-19,0.6685572253331752,0.3314427746668248,0.007791788083720382,0.418861685815829,0.0021948767804673254,-2.0325305215112217,2.000471094549921,NA,0,0.10139495399647971
0.7258872598997226,0.89693700350712,-0.17104974360739744,0.2741127401002774,0.10306299649287998,0.10870776931969113,0.08335139847502229,0.08520421280894254,0.10175726502846018,0.10175726502846016,-1.3877787807814457e-17,0.09867606373190552,0.09959532587623034,0.08046633995199932,0.0987708056430621,0.0987708056430621,0,0.010726854773543125,0.008301409693359374,0.006856071153226865,0.001445338540132509,0.010050647046895601,0.01006200937665122,-1.1362329755619516e-5,0.11292306864656351,4.637937223355781e-6,-1.6000266978976052e-5,-1.1362329755620271e-5,7.555533889508359e-19,0.7738501255005719,0.22614987449942806,0.00951413223345125,0.13171014389991295,2.3309151834965624e-5,-3.2871974852247785,108.34268167257245,NA,0,0.09588691245171953
0.7364181498395244,0.8953186741989797,-0.15890052435945534,0.26358185016047564,0.1046813258010203,0.09543889499525954,0.10323118339935028,0.11250483322780588,0.0974928007897938,0.0974928007897938,0,0.08681233592619989,0.12634516838111237,0.11350846420188568,0.09095068524024973,0.09095068524024973,0,0.008285273412753789,0.013042761248772404,0.012770250834977523,2.725104137948804e-4,0.008867037037822906,0.009539260858687532,-6.722238208646258e-4,7.046917269826233,-5.97947336417577e-5,-6.124290872228688e-4,-6.722238208646265e-4,6.505213034913027e-19,0.6396120001245271,0.36038799987547293,0.010664017330763095,0.18373867990920284,3.080512319192767e-4,13.247864817882856,3.195955375198831,NA,0,0.10355326361244678
0.7363950626397935,0.9006039368135325,-0.16420887417373897,0.2636049373602065,0.09939606318646754,0.07470523285243635,0.0724341404234194,0.09154919323331927,0.0741065616749461,0.0741065616749461,0,0.076365031746241,0.18155318415820973,0.14984588652185168,0.08682031998984882,0.08682031998984882,0,0.005704867478386628,0.013150648835634687,0.013718270020407031,-5.67621184772344e-4,0.006433955397966287,0.007667612206661796,-0.0012336568086955086,16.089191464634577,4.6373091011070714e-5,-0.0012800298997065792,-0.0012336568086955084,-2.168404344971009e-19,0.5478936767887512,0.4521063232112488,0.009427758157010658,0.4135461241111977,2.3889201656510315e-4,-31.893964110819034,1.7259851037896154,NA,0,0.0751774488753188
0.7309293778799467,0.8957675842677111,-0.16483820638776436,0.2690706221200533,0.10423241573228892,0.10244890855371636,0.13328093723959575,0.15090071651190093,0.11074490169344925,0.11074490169344925,0,0.08453500247465856,0.16795762153812108,0.1507371765008084,0.09323034358635778,0.09323034358635775,-2.7755575615628914e-17,0.00866051873811448,0.02238554921513409,0.022746347938952863,-3.6079872381877473e-4,0.010324785235317688,0.012353521227182838,-0.0020287359918651493,16.422329751626556,-5.058568348571763e-4,-0.0015228791570079756,-0.002028735991865152,2.6020852139652106e-18,0.5124229324541515,0.4875770675458485,0.015523033976624283,0.3116491365716026,0.0025720885840158653,4.322807902051428,2.013334314166639,NA,0,0.11233772393127188
0.7373368988738254,0.8965148632942624,-0.15917796442043708,0.26266310112617464,0.10348513670573756,0.09899198652596186,0.10126851180565,0.11875893542780826,0.09958994571571689,0.09958994571571687,-1.3877787807814457e-17,0.09107619784917083,0.1827992400515405,0.14965519640358754,0.10056816941054919,0.10056816941054919,0,0.009015813750320956,0.018511806999223276,0.017772891806129617,7.389151930936588e-4,0.010015578532325613,0.011510060785350856,-0.0014944822530252432,12.984138666993909,-4.044044849983273e-5,-0.001454041804525412,-0.0014944822530252447,1.5178830414797062e-18,0.5775549126505336,0.42244508734946645,0.013763810374772116,0.33194156163566696,2.0880982430359623e-4,44.48380727822312,1.9929478532583809,NA,0,0.11096478232840316
0.7355088945972339,0.8960389785798227,-0.16053008398258883,0.2644911054027661,0.10396102142017727,0.07691700225039691,0.08354160476375332,0.0926248872000693,0.07866915069200849,0.0786691506920085,1.3877787807814457e-17,0.10162333453756073,0.12590527002543359,0.09853672891784686,0.10414770935293884,0.10414770935293884,0,0.007816562251318396,0.01051832830613841,0.009126953401079371,0.001391374905059039,0.008193211841313847,0.008531155341697412,-3.379435003835647e-4,3.9612864477078595,-3.129263444021793e-5,-3.0665086594334687e-4,-3.379435003835648e-4,1.0842021724855044e-19,0.6739006419116231,0.32609935808837676,0.009167445278728403,0.11077329903888314,1.6085817086212065e-4,12.610810172431963,5.18514144345349,NA,0,0.08505232621137106
0.7152970964922719,0.9022895831416495,-0.18699248664937762,0.2847029035077281,0.09771041685835047,0.1170958277261306,0.11717774554552918,0.14170014561038274,0.1171191499671624,0.11711914996716241,1.3877787807814457e-17,0.09535730141508263,0.23766521915735536,0.22329227263566412,0.10926226737992394,0.10926226737992395,1.3877787807814457e-17,0.011165942138929226,0.027849074575443014,0.03164054754614689,-0.0037914729707038755,0.012796703879021508,0.01591567838320866,-0.0031189745041871504,19.596868126448996,-2.3740278294984853e-6,-0.0031166004763576523,-0.003118974504187151,4.336808689942018e-19,0.5018300696502628,0.4981699303497372,0.01950750835718612,0.427194095158346,1.165755430459913e-5,1430.430477835252,1.6700772727753617,NA,0,0.11065431463441938
0.7427670658071919,0.8916311122437879,-0.148864046436596,0.2572329341928081,0.10836888775621212,0.12242811598747656,0.04979843412796217,0.06786030166399232,0.1037453698132635,0.1037453698132635,0,0.09463509467442993,0.16897077284413853,0.14504928440683487,0.10269076943828498,0.10269076943828499,1.3877787807814457e-17,0.011585996347286933,0.008414479901029693,0.009843088195994032,-0.001428608294964339,0.010653691851783453,0.010770177865975436,-1.1648601419198337e-4,1.081560728537081,0.0010315508952002212,-0.0011480369093922027,-1.1648601419198142e-4,-1.951563910473908e-18,0.799030119875161,0.200969880124839,0.010000238124158314,0.5364160949980787,0.005398976656277184,-0.6856485234822579,2.273077706486752,NA,0,0.10713898282174945
0.7250373766707299,0.9009340226428939,-0.17589664597216403,0.27496262332927013,0.0990659773571061,0.12200164532772763,0.06947094820254683,0.0859913798319807,0.10755766704087255,0.10755766704087258,2.7755575615628914e-17,0.09125018872771669,0.1565948778135499,0.12794182720484573,0.09772362421710099,0.09772362421710097,-1.3877787807814457e-17,0.011132673161247102,0.010878794645369274,0.01100189425956953,-1.230996142002564e-4,0.010510925035570298,0.011062866058514392,-5.519410229440948e-4,4.989132291982334,6.843172984747507e-4,-0.0012362583214188447,-5.51941022944094e-4,-7.589415207398531e-19,0.7296123899060528,0.2703876100939473,0.011005733903308189,0.3954052355948488,0.003432602071107011,-1.3224828910417346,2.3964438427100854,NA,0,0.08861354563728327
0.7327522695262464,0.8993378008008185,-0.1665855312745721,0.2672477304737536,0.10066219919918151,0.08859557753913264,0.09684182639573966,0.10657734481974077,0.09079936883098265,0.09079936883098265,0,0.07700879695581041,0.1359076205241377,0.1108154525892891,0.08293768206644282,0.08293768206644282,0,0.006822638841893823,0.013161542192656608,0.011810416701964298,0.0013511254906923096,0.007530689183937717,0.008516696376077649,-9.860071921399321e-4,11.57734347451325,-9.511176812141422e-5,-8.908954240185183e-4,-9.860071921399326e-4,4.336808689942018e-19,0.5870003901510508,0.4129996098489493,0.009992090517275214,0.26978991162746774,4.856943565058176e-4,11.743742892036119,2.307475978131789,NA,0,0.100865364601789
0.7298136951043515,0.902027653187325,-0.17221395808297357,0.27018630489564854,0.09797234681267497,0.10462637862553392,0.056905722587559146,0.06282195669376567,0.0917329109034373,0.0917329109034373,0,0.10226080648270153,0.1736578095824651,0.15776142221848505,0.10925573843177717,0.10925573843177719,1.3877787807814457e-17,0.010699177857611583,0.00988212313726293,0.00991088123455655,-2.8758097293619597e-5,0.010022346919251466,0.010478420861823034,-4.560739425715672e-4,4.352506437618116,6.718336131976857e-4,-0.0011279075557692516,-4.560739425715659e-4,-1.3010426069826053e-18,0.7451892446209365,0.2548107553790635,0.010290650497437256,0.40674282825856856,0.0034071118270660363,-1.1924756973641593,2.4322842982612554,NA,0,0.11560528234115527
0.7220457060793114,0.9013646324109632,-0.1793189263316518,0.2779542939206886,0.0986353675890368,0.06693036435567087,0.09201481679326799,0.10151071495961389,0.07390269562135027,0.07390269562135028,1.3877787807814457e-17,0.08934363721113955,0.2148072976607217,0.18765719631456687,0.1017187914786502,0.10171879147865019,-1.3877787807814457e-17,0.0059798021914024444,0.01976545414010829,0.019049216165208303,7.162379748999886e-4,0.007517292885618284,0.009811583345041343,-0.0022942904594230595,23.383488461957228,-6.31626956674624e-4,-0.0016626635027484364,-0.0022942904594230604,8.673617379884035e-19,0.44006052271755924,0.5599394772824408,0.012872628165755368,0.3735357761403702,0.0031471872231943784,3.668201130647532,1.712107688321771,NA,0,0.09231812845087495
0.7204870647752932,0.89286874787792,-0.1723816831026268,0.27951293522470677,0.10713125212207997,0.07769969683776727,0.03620025778950877,0.051824715168001745,0.06610006681920974,0.06610006681920973,-1.3877787807814457e-17,0.10210435079168119,0.1598652166389998,0.12797930999907206,0.10829234467355993,0.10829234467355991,-1.3877787807814457e-17,0.007933477102330671,0.0057871620539074594,0.006632491288099307,-8.453292341918479e-4,0.007158131218931204,0.00733355428322894,-1.7542306429773648e-4,2.392060623303906,4.8272970050959667e-4,-6.581527648073363e-4,-1.7542306429773968e-4,3.198396408832238e-18,0.7794266477296057,0.2205733522703944,0.006860319578119065,0.42978535646191535,0.0023970435316054348,-0.872307159318769,2.767708106412001,NA,0,0.10285723716754501
0.7375613549075432,0.900947559738121,-0.16338620483057786,0.26243864509245685,0.09905244026187898,0.09278882720063228,0.07839608377755326,0.07698013520041375,0.08901161511751605,0.08901161511751605,0,0.10496108706226287,0.1847087507047742,0.18277249181900757,0.11286028775123716,0.11286028775123713,-2.7755575615628914e-17,0.00973921617021083,0.014480442694698678,0.014069851131143717,4.1059156355496146e-4,0.010045876495365234,0.010983497235373839,-9.376207400086049e-4,8.5366320026819,2.2217106260997584e-4,-0.001159791802618583,-9.376207400086071e-4,2.2768245622195593e-18,0.6540056705348332,0.34599432946516695,0.012109829432454755,0.30066287270830305,0.0011477876613966724,-5.446917343905664,2.3161650419349837,NA,0,0.10055523104014051
0.7209342926055491,0.8978488316414087,-0.17691453903585963,0.2790657073944509,0.10215116835859128,0.11378862626223875,0.11119524691647457,0.11719852212816412,0.11306490302057091,0.11306490302057091,0,0.08784453439558357,0.16027647098767606,0.13924547278329813,0.0952435413449412,0.09524354134494122,1.3877787807814457e-17,0.009995708893519436,0.017821981766375814,0.01631936362324004,0.0015026181431357748,0.010768701765501513,0.012179753269045104,-0.0014110515035435905,11.585222396333627,3.779186293442871e-5,-0.0014488433664780161,-0.0014110515035435874,-3.0357660829594124e-18,0.591658070656911,0.408341929343089,0.013908845329947624,0.2945332179191045,1.8784348833163295e-4,-42.876583828005074,2.2127873218451777,NA,0,0.1087580722127242
0.7233763002235998,0.8902920074459691,-0.16691570722236937,0.2766236997764002,0.10970799255403085,0.09528771608219631,0.0692348683000531,0.08170888721592953,0.08808088093898847,0.08808088093898847,0,0.09480186828829297,0.16137890876768415,0.15291549714575647,0.10210590174947541,0.10210590174947543,1.3877787807814457e-17,0.00903345350951663,0.011173047494936897,0.01249455510985041,-0.001321507614913512,0.008993577775163599,0.009625315913782918,-6.317381386193189e-4,6.56329770656883,3.4708300542479254e-4,-9.788211440441101e-4,-6.317381386193176e-4,-1.3010426069826053e-18,0.678895761602886,0.32110423839711394,0.010103250502226765,0.3186755702540408,0.0017345215013951656,-2.657477941720717,2.4239423621967506,NA,0,0.11476309935753154
0.7279910452830242,0.8931075782040564,-0.16511653292103223,0.27200895471697584,0.1068924217959436,0.09333286189247574,0.0424731580167027,0.05863397145917803,0.07949856700401178,0.0794985670040118,1.3877787807814457e-17,0.08546801106679223,0.15622345521766864,0.12851381355886085,0.09303123184732705,0.09303123184732705,0,0.007976974073121507,0.006635303499375318,0.007535275276320374,-8.999717769450554e-4,0.007395849618480484,0.007612027662782281,-2.1617804430179664e-4,2.8399534772943946,7.125952572252052e-4,-9.287733015270021e-4,-2.1617804430179685e-4,2.168404344971009e-19,0.7628934038272694,0.23710659617273055,0.007306138786248412,0.5030254761899048,0.0035986009371123716,-0.8351043120590157,2.2079354753896148,NA,0,0.1026745779568353
0.7118773702086142,0.8926719707106993,-0.18079460050208507,0.2881226297913858,0.10732802928930074,0.107907075000304,0.12026761376420486,0.13624652409203206,0.11146842593459746,0.11146842593459748,1.3877787807814457e-17,0.1150927365966016,0.12794004078217658,0.08764675085488358,0.11647161243651956,0.11647161243651954,-1.3877787807814457e-17,0.012419320559919721,0.015387043409767431,0.011941565151938227,0.0034454782578292042,0.012982907304363321,0.013274388671909828,-2.914813675465068e-4,2.1958176361320185,-3.2571065466396e-5,-2.589103020801117e-4,-2.9148136754650767e-4,8.673617379884035e-19,0.6660218770512644,0.33397812294873563,0.013903181984843575,0.07302717575515569,1.587996013974253e-4,9.729965340624812,9.958512613551127,NA,0,0.0854323048151196
0.7153207775580949,0.8889092680485358,-0.1735884904904409,0.28467922244190513,0.11109073195146424,0.06297288056981137,0.04665431523409533,0.06969919558856949,0.058327324078672325,0.058327324078672305,-2.0816681711721685e-17,0.09016251843331737,0.08094851182937264,0.07524929520867654,0.08913892769547953,0.08913892769547951,-1.3877787807814457e-17,0.005677793505174711,0.003776597388618446,0.005244815344651551,-0.001468217956033105,0.0051992351237195745,0.005136562473003904,6.267265071567031e-5,1.2201282675925254,-3.061872517763617e-5,9.32913758933045e-5,6.267265071566833e-5,1.9786689647860456e-18,0.7906929364300537,0.20930706356994627,0.004727195446896579,0.16402163252221366,1.503593687701911e-4,-2.858971623687051,-8.785375929155158,NA,0,0.11034108453491728
0.7173598566206647,0.9004385833073211,-0.18307872668665637,0.2826401433793353,0.09956141669267893,0.10373890664058866,0.060131296830334566,0.06564826977974034,0.09141364555138835,0.09141364555138834,-1.3877787807814457e-17,0.09619696950015005,0.11972636164781167,0.09341153544830111,0.09853958911628884,0.09853958911628884,0,0.00997936843808362,0.007199301390660548,0.006132305679649849,0.0010669957110106994,0.009007863072255873,0.009193609889195797,-1.8574681693992422e-4,2.020390457922424,2.0803859191209146e-4,-3.937854088520183e-4,-1.8574681693992682e-4,2.6020852139652106e-18,0.7786710985334904,0.22132890146650963,0.008589334914372084,0.27972696211753156,0.0010260605518476842,-1.3789175121493364,5.088374612333972,NA,0,0.11509040498599538
0.739387395829524,0.9045109978967744,-0.1651236020672504,0.26061260417047605,0.09548900210322564,0.09088796592444301,0.05613175914928785,0.06662215917705665,0.08183006036568229,0.08183006036568227,-1.3877787807814457e-17,0.09385075791038425,0.11963303273983598,0.09255882131334607,0.0963126816057997,0.0963126816057997,0,0.008529904486942153,0.006715212580051341,0.006166468526778485,5.487440532728561e-4,0.007881272549783328,0.008056972903320251,-1.7570035353692282e-4,2.1807241459694784,1.7267166022522407e-4,-3.483720137621488e-4,-1.7570035353692474e-4,1.9244588561617704e-18,0.7827882681193674,0.21721173188063272,0.0076225585334967465,0.25954833617893586,8.960940751063029e-4,-1.6150139603097486,4.640127123428852,NA,0,0.09112972897247597
0.7377872521704393,0.9049776540102664,-0.16719040183982714,0.2622127478295607,0.09502234598973358,0.08942487377385001,0.0532954266785269,0.0659596380517436,0.07995127217342259,0.0799512721734226,1.3877787807814457e-17,0.0885671607167233,0.17106186227058573,0.14666453772315052,0.0964060007900942,0.09640600079009422,1.3877787807814457e-17,0.007920107167601269,0.009116814938134269,0.009673939823245303,-5.571248851110339e-4,0.007707782408320015,0.008233899200461714,-5.261167921416995e-4,6.389643343122268,5.765969221648002e-4,-0.0011027137143064965,-5.261167921416963e-4,-3.2526065174565133e-18,0.7096703471609509,0.29032965283904905,0.008518461052867769,0.437800589635895,0.002980487955434742,-1.47512433660868,2.073610293127687,NA,0,0.09638429641786951
0.7232975160294247,0.8927709566398704,-0.16947344061044567,0.2767024839705753,0.10722904336012962,0.09388462432870977,0.051485418153569336,0.0630445142337812,0.08215265866166784,0.08215265866166785,1.3877787807814457e-17,0.08694855319300322,0.16417984883228376,0.15266418640104926,0.09522999114186663,0.09522999114186663,0,0.008163132252449946,0.008452868169519932,0.009624639472549577,-0.001171771303029645,0.007823396956631421,0.008243302900398704,-4.19905943767283e-4,5.0939040920960625,6.553617309158955e-4,-0.0010752676746831765,-4.1990594376728094e-4,-2.0599841277224584e-18,0.7162630504492503,0.2837369495507496,0.008308000210984939,0.45260926983261934,0.00327454562698308,-1.214301464534408,2.125820206346252,NA,0,0.10493979440280349
0.7274700190555107,0.9074450569917266,-0.17997503793621594,0.2725299809444893,0.09255494300827338,0.11121483178265852,0.0667854392746978,0.07552058132955307,0.09910649028908873,0.09910649028908874,1.3877787807814457e-17,0.08700646044058198,0.12691579832598057,0.1223601343713364,0.09070026693406295,0.09070026693406298,2.7755575615628914e-17,0.009676408861903858,0.008476127342099567,0.009240708479285552,-7.645811371859851e-4,0.008988985124118465,0.009349296162183572,-3.6031103806510693e-4,3.8538840979549693,3.5153962348783064e-4,-7.118506615529335e-4,-3.6031103806510287e-4,-4.065758146820642e-18,0.7529227031689251,0.24707729683107493,0.009076268102001713,0.31105934530104357,0.0017731476376432014,-1.5031814639988916,3.1801028293284355,NA,0,0.10620311196864762
0.7286189270486696,0.8990533358523916,-0.17043440880372196,0.2713810729513304,0.10094666414760844,0.10174401891750005,0.06063220403283458,0.07622561459277499,0.09058705048312306,0.09058705048312307,1.3877787807814457e-17,0.09186552443522117,0.15093352580176542,0.13439717431327053,0.09782824213104017,0.09782824213104019,1.3877787807814457e-17,0.0093467676560032055,0.009151432331807742,0.010244507211561359,-0.0010930748797536166,0.008861971908599723,0.009293757346137743,-4.317854375380202e-4,4.6459727907298936,4.8017431905455316e-4,-9.119597565925748e-4,-4.317854375380216e-4,1.4094628242311558e-18,0.7327748688984685,0.26722513110153157,0.009249099993905474,0.3618610714600805,0.0024283927377885344,-1.474812148355195,2.5552502591911503,NA,0,0.10951374303694736
0.7210518753948424,0.8964139132561593,-0.17536203786131688,0.2789481246051576,0.10358608674384073,0.09894095296868166,0.09253014372014678,0.09981561915732781,0.09715266975160147,0.09715266975160146,-1.3877787807814457e-17,0.08744633303606475,0.18872720091674056,0.15478705380313468,0.09793762180184391,0.09793762180184391,0,0.008652023524204955,0.01746295502472702,0.015450165612898501,0.00201278941182852,0.009514901427171787,0.011109816342300093,-0.0015949149151283058,14.355907118425927,1.3059610538393841e-4,-0.0017255110205122478,-0.0015949149151283093,3.469446951953614e-18,0.5615356362224699,0.43846436377753006,0.013057489274465988,0.37755029380689253,6.492923245090754e-4,-14.433457638954643,1.863404262482128,NA,0,0.09647867228253423
0.7512144101249192,0.9020916493439611,-0.15087723921904195,0.24878558987508081,0.09790835065603887,0.08672693152450209,0.04551566595317107,0.054110644075054205,0.07647416250983988,0.07647416250983989,1.3877787807814457e-17,0.1034629798719311,0.1889139207411464,0.1578429711340977,0.11182934055444267,0.11182934055444267,0,0.008973026770673905,0.008598542910357856,0.008540984830786216,5.7558079571640164e-5,0.008552055162928675,0.008879860582586479,-3.2780541965780376e-4,3.6915604317103177,6.581455244604553e-4,-9.859509441182577e-4,-3.2780541965780246e-4,-1.3010426069826053e-18,0.7590960409654901,0.24090395903451,0.00878578484051588,0.45507784995152817,0.003521541417481336,-1.1044471777841842,2.210788071137609,NA,0,0.09148700617470343
0.7124745886640959,0.9021708038364948,-0.18969621517239899,0.28752541133590415,0.09782919616350516,0.10120717079004904,0.10269728600833447,0.12301604547754834,0.10163561678112444,0.10163561678112444,0,0.08905058622158296,0.12336514812530801,0.10161958405305277,0.09240755222932721,0.09240755222932723,1.3877787807814457e-17,0.009012557888681735,0.012669265900485303,0.012500839373279886,1.684265272054175e-4,0.009391898566061643,0.010063954363910853,-6.720557978492098e-4,6.677850212230582,-1.0474756148405058e-5,-6.615810417008032e-4,-6.720557978492083e-4,-1.5178830414797062e-18,0.6380412949383234,0.36195870506167654,0.01084091189458352,0.16097810576269236,5.1132650901538205e-5,68.91902367556574,3.59512525531955,NA,0,0.08985102939147889
0.7307584044934105,0.8974076697256064,-0.16664926523219592,0.26924159550658955,0.10259233027439363,0.09984410029197217,0.044865017691007314,0.06353831860134361,0.08504144437299982,0.08504144437299982,0,0.08168447647672566,0.16025735817261963,0.13029927404704053,0.08974545150628169,0.08974545150628167,-1.3877787807814457e-17,0.008155713061639439,0.007189949209528675,0.008278996787924644,-0.0010890475783959692,0.007632082822001207,0.007895689261214547,-2.636064392133406e-4,3.3386121273570937,8.499358432427508e-4,-0.001113542282456092,-2.6360643921334126e-4,6.505213034913027e-19,0.7548240143778068,0.24517598562219314,0.007672831135584057,0.5412777195467343,0.004319864952954394,-0.8160379469522097,2.0396013829920956,NA,0,0.09515236564603861
0.7212466101692264,0.9002294104720971,-0.17898280030287073,0.2787533898307736,0.09977058952790285,0.10494347228204762,0.07062359537945599,0.08763463271263375,0.09537669025687534,0.09537669025687534,0,0.08808609026711188,0.1527888682432128,0.14574679793043338,0.09454152456988049,0.09454152456988048,-1.3877787807814457e-17,0.0092440601723806,0.010790499209293675,0.012772467105675978,-0.001981967896382303,0.009017057705314262,0.009675135296086755,-6.580775907724934e-4,6.801740447378158,4.4644975721104817e-4,-0.0011045273479835453,-6.580775907724971e-4,3.686287386450715e-18,0.6891115069188256,0.31088849308117444,0.010017279690837138,0.34800554829296015,0.0022205913753955003,-2.057804449004971,2.36139580126912,NA,0,0.08695520906453402
0.7160735518979872,0.90134241364236245,-0.1852688617443753,0.28392644810201284,0.09865758635763755,0.09699009496417209,0.09536960678676346,0.11280914577409033,0.09652999551176915,0.09652999551176916,1.3877787807814457e-17,0.0869764335159784,0.1317698791641918,0.1029573409456961,0.09139564674827316,0.09139564674827316,0,0.008435852546359746,0.012566841562228308,0.01161452968325575,9.52311878972557e-4,0.008822421370406047,0.009608749584783737,-7.863282143776903e-4,8.183460370565877,1.4757874770227122e-5,-8.010860891479158e-4,-7.863282143776888e-4,-1.5178830414797062e-18,0.6286656596530984,0.3713343403469016,0.010501347054294027,0.2059948522837268,7.258724909832598e-5,-58.85239282601347,2.9417223269460067,NA,0,0.08833619649350834
0.722283443417566,0.9004073690314203,-0.17812392561385426,0.277716556582434,0.09959263096857973,0.1272905238751766,0.10493167713228771,0.1248515748855375,0.12108110194858712,0.12108110194858712,0,0.0775156975370351,0.1269390614017921,0.10883276324910085,0.0824379003756437,0.08243790037564369,-1.3877787807814457e-17,0.009867013748038934,0.013319928606488493,0.013587941890795088,-0.00026801328430659487,0.009981671819810784,0.010825945372699868,-8.44273552889083e-4,7.7986127199395865,2.216619410088299e-4,-0.0010659354938979163,-8.442735528890865e-4,3.469446951953614e-18,0.6583056186625379,0.3416943813374622,0.011593471177263713,0.270051590425279,0.0011050494181701336,-4.69307197902149,2.568401894884179,NA,0,0.10545765254548449
0.723075622417712,0.9013080360952885,-0.17823241367757658,0.27692437758228805,0.09869196390471147,0.0970059388407614,0.07867866713125643,0.08223405699192742,0.09193067052982526,0.09193067052982526,0,0.097422723356881,0.12177777931323248,0.11241746728774661,0.09982637166022247,0.09982637166022247,0,0.009450582743658016,0.009581313362569423,0.009244544411828691,3.367689507407321e-4,0.009177105283283797,0.009486785238931005,-3.096799556472074e-4,3.2643297792425092,8.937825236905172e-5,-3.99058208016259e-4,-3.096799556472073e-4,-1.0842021724855044e-19,0.7203162955073518,0.27968370449264834,0.00951594805311372,0.15192442789315483,4.4636172801225117e-4,-4.292983067984513,5.000102628853719,NA,0,0.12128509008183613
0.7323047204796083,0.8990569535343518,-0.16675223305474351,0.26769527952039174,0.10094304646564822,0.12992526209902563,0.06593371382171756,0.0810843960483498,0.11279502669598901,0.11279502669598901,0,0.0902725555435645,0.11097015016913495,0.08849984480802452,0.09236183379958061,0.09236183379958061,0,0.011728685439346468,0.007316674124004766,0.007175956466631354,1.4071765737341205e-4,0.010417955509114195,0.010547610837038939,-1.29655327924744e-4,1.2292388288487757,2.5964205720020305e-4,-3.8929738512494776e-4,-1.296553279247447e-4,7.047314121155779e-19,0.8143049497136238,0.18569505028637628,0.009522679781675618,0.33366393988145615,0.0013244711257063431,-1.0303503446422813,5.361499834963384,NA,0,0.10024730981077666
0.7269906632350662,0.8908998148988376,-0.1639091516637714,0.2730093367649338,0.10910018510116237,0.1029264214729022,0.07095258782738967,0.09100763102376543,0.09419726635550849,0.0941972663555085,1.3877787807814457e-17,0.10074758675504678,0.1326409977845325,0.10285091446459527,0.10422716380187112,0.10422716380187112,0,0.010369588576727724,0.009411222044819641,0.009360218074050745,5.100397076889668e-5,0.009817913910124067,0.01010794556547379,-2.9003165534972203e-4,2.8693432653653925,2.0239604145710178e-4,-4.924276968068221e-4,-2.9003165534972035e-4,-1.6805133673525319e-18,0.7458087331435582,0.25419126685644167,0.009890405310773683,0.22682652775834816,0.001019754618644731,-2.2190829105457532,4.158884029742218,NA,0,0.09702774144079
0.7246581504165476,0.8962498515082966,-0.17159170109174904,0.2753418495834524,0.10375014849170339,0.11765187857068182,0.056156353556100005,0.07650657543865945,0.10071958697206142,0.1007195869720614,-1.3877787807814457e-17,0.09916150932907972,0.18647892048824538,0.17666829438448395,0.10822070370275429,0.10822070370275427,-1.3877787807814457e-17,0.01166653785447042,0.010471976189697769,0.013516286191945817,-0.0030443100022480487,0.01089994457876725,0.011337625036250428,-4.3768045748317913e-4,3.860424525275432,0.0010713953847589224,-0.0015090758422421063,-4.376804574831839e-4,4.7704895589362195e-18,0.7456810148822098,0.2543189851177902,0.011069257022084094,0.49817317407605266,0.005369630042146998,-0.9131778864036727,2.1356441746574935,NA,0,0.10323659256160396
0.7242575610608719,0.8903732903181242,-0.16611572925725226,0.2757424389391281,0.10962670968187582,0.11249011181721792,0.06793778279498866,0.06736686003264275,0.10020514395220992,0.10020514395220992,0,0.08586186818851964,0.16005910996784042,0.11501525862875599,0.09399586767225719,0.09399586767225719,0,0.0096586111533618,0.010874061047354347,0.007748216829661611,0.0031258442176927363,0.009418869451011407,0.00999376227153961,-5.748928205282031e-4,5.752516468851693,6.601685388650324e-4,-0.0012350613593932358,-5.748928205282035e-4,3.2526065174565133e-19,0.6999688372706782,0.3000311627293218,0.010266336100358073,0.4155913952555917,0.003305659928294195,-1.5248985695246435,2.1572110516438343,NA,0,0.09608426202450421
0.7145369848385098,0.8946714837223971,-0.18013449888388733,0.2854630151614902,0.10532851627760287,0.08209705376201192,0.04798165157860406,0.04777320616122789,0.07235836819128943,0.07235836819128942,-1.3877787807814457e-17,0.08480659349324209,0.17239739581489513,0.14649749458722414,0.09403240274134661,0.09403240274134661,0,0.006962371465387786,0.008271911779048992,0.006998655011018826,0.001273256768030166,0.006804031219469972,0.007336196791801038,-5.321655723310656e-4,7.253970789412518,6.095138262680579e-4,-0.0011416793985991238,-5.321655723310659e-4,3.2526065174565133e-19,0.6781268353874861,0.3218731646125139,0.007617141622218389,0.46628650012425377,0.002988195448770568,-1.4064512949502939,1.968213456725893,NA,0,0.0952184414524929
0.7091107010187817,0.886433177399915,-0.1773224763811333,0.2908892989812183,0.113566822600085,0.10011858846580726,0.046652336406129286,0.052090886018522006,0.08456582788501442,0.0845658278850144,-1.3877787807814457e-17,0.08901839739039824,0.22099319130100398,0.19977360035980657,0.10400635539812678,0.10400635539812678,0,0.008912396294214973,0.010309848704038522,0.01040638384585245,-9.653514181392868e-5,0.00879538354954563,0.009318900246068159,-5.235166965225288e-4,5.617794833069617,0.0014555010338780571,-0.0019790177304005864,-5.235166965225292e-4,4.336808689942018e-19,0.6781782632145312,0.3218217367854688,0.009611122499126747,0.6486857908354152,0.007056197596748501,-0.8725566990193527,1.6745105997338827,NA,0,0.09841743578367682
0.7309425539894929,0.8928842834862872,-0.1619417294967943,0.2690574460105071,0.10711571651371277,0.09097274018697904,0.059776625047470486,0.06505871134854922,0.08257919312209315,0.08257919312209316,1.3877787807814457e-17,0.10025750100523327,0.12434032401959497,0.10753074038539809,0.10283714984808953,0.10283714984808955,1.3877787807814457e-17,0.009120699590744876,0.007432644927200317,0.006995811399829399,4.3683352737091796e-4,0.008492208857431018,0.008666515914245452,-1.7430705681443365e-4,2.0112702559966356,1.4775295330538875e-4,-3.2206001011981985e-4,-1.743070568144311e-4,-2.5478751053409354e-18,0.7692488560566404,0.23075114394335958,0.008276672258972596,0.22802253077066692,7.512905196404339e-4,-1.916156059180777,5.163029431617926,NA,0,0.0922375202866643
0.720165579708328,0.8962698495110011,-0.17610426980267313,0.27983442029167205,0.10373015048899892,0.11750178678036417,0.04622568408696927,0.0507916224909489,0.09755627990250834,0.09755627990250833,-1.3877787807814457e-17,0.09754951640395342,0.12524661515039665,0.11488358021677139,0.10042254062503064,0.10042254062503063,-1.3877787807814457e-17,0.01146224247702497,0.005789610464904454,0.005835123436778898,-4.5512971874443926e-5,0.009796849481736505,0.009874844786385244,-7.799530464873937e-5,0.7898382844080134,3.978429965925181e-4,-4.7583830124126156e-4,-7.799530464874343e-5,4.065758146820642e-18,0.8359333920473502,0.16406660795264982,0.008625926470964712,0.44347421183871927,0.001974141254560587,-0.648543934645475,4.522012081372978,NA,0,0.09317448829761675
0.7233175458065022,0.9019423549133171,-0.17862480910681489,0.2766824541934978,0.09805764508668291,0.0933230623384846,0.10087424736442484,0.1015654071175949,0.09541234274353094,0.09541234274353094,0,0.0825012013644574,0.10957091125473778,0.09106840456584263,0.08515559336947798,0.08515559336947798,0,0.0076992647579351295,0.01105288320585586,0.009249399585279644,0.0018034836205762152,0.008124894661097384,0.008627152140534427,-5.022574794370429e-4,5.821822442161423,-4.09081022317778e-5,-4.61349377205264e-4,-5.022574794370418e-4,-1.0842021724855044e-18,0.6455216273581501,0.35447837264184984,0.009376073981895494,0.14193717135357015,2.0440838798003154e-4,13.358730718145058,4.047731272291182,NA,0,0.08063808422690323
0.7039401781379739,0.9023892604140422,-0.19844908227606828,0.29605982186202606,0.09761073958595778,0.12404945039311725,0.09164384373904998,0.10614119413463136,0.11445545225978321,0.11445545225978321,0,0.10469346213462845,0.18903064963827698,0.17894331826952248,0.11292567738145917,0.11292567738145917,0,0.012987166437553292,0.01732349531734136,0.018993257483540513,-0.0016697621661991534,0.01292495947643728,0.014270979193238508,-0.0013460197168012281,9.431866577445247,5.695796932021317e-4,-0.001915599410003356,-0.0013460197168012242,-3.903127820947816e-18,0.640613943287808,0.3593860567121919,0.015155330877447325,0.34058057200922065,0.0027329977245535526,-2.828024320524412,2.241367719668139,NA,0,0.10505897620129281
0.7343977264711044,0.8950714452337887,-0.16067371876268433,0.26560227352889565,0.10492855476621132,0.10081081894051504,0.050194044017427414,0.056749928201103444,0.08736688844224258,0.08736688844224258,0,0.09102205331006617,0.1482987962581603,0.12097815904385194,0.09703201916932548,0.09703201916932548,0,0.009176007735834988,0.007443716307113599,0.006865501839640271,5.782144674733279e-4,0.008477385594092003,0.00871590719395197,-2.3852159985996574e-4,2.736623905604199,5.655042798468875e-4,-8.040258797068542e-4,-2.3852159985996671e-4,9.75781955236954e-19,0.7731655545798618,0.22683444542013811,0.008309862021474294,0.4218873098486174,0.002899164006131227,-0.9916484029987578,2.589162522606305,NA,0,0.0984947301199681
0.716881917092819,0.8989707471713698,-0.1820888300785508,0.283118082907181,0.10102925282863018,0.09778473199247328,0.03945316903605885,0.058191630800987534,0.0812700117152737,0.08127001171527369,-1.3877787807814457e-17,0.0775842312042232,0.12702693488251734,0.11860824075291257,0.08257939061466862,0.08257939061466861,-1.3877787807814457e-17,0.007586553255147048,0.0050116151340523964,0.006902006955848132,-0.0018903918217957356,0.006711228042694283,0.0068575417106981115,-1.463136680038288e-4,2.133616887456508,5.853573273316913e-4,-7.316709953355218e-4,-1.4631366800383055e-4,1.734723475976807e-18,0.7930921999631433,0.20690780003685674,0.006299084194599722,0.4979220538810747,0.0028840701823457586,-0.6763605677005158,2.569174527935119,NA,0,0.09048693800628069
0.7301236600546296,0.8939609453098534,-0.16383728525522379,0.2698763399453704,0.10603905469014663,0.0567310362553532,0.09813043355962918,0.10926407720668566,0.06790375407577544,0.06790375407577544,0,0.08554767763999226,0.12062243378295874,0.10699582383387571,0.08926697162487983,0.08926697162487983,0,0.004853208401755669,0.011836731724139403,0.011690799956177533,1.4593176796186963e-4,0.006061562488305064,0.006737896115923724,-6.763336276186596e-4,10.037756830656308,-2.8612111763986564e-4,-3.902125099787942e-4,-6.763336276186598e-4,2.168404344971009e-19,0.5258974345008797,0.47410256549912033,0.008344970062947536,0.2634273992954976,0.001452073764913264,2.370334834548272,3.43900990476728,NA,0,0.08667611520210186
0.7376134681674762,0.9046672595303312,-0.16705379136285503,0.2623865318325238,0.09533274046966878,0.1112910094465511,0.06995665412335234,0.09515440904423125,0.10044543130776375,0.10044543130776375,0,0.09926516280500601,0.10773244260820557,0.09828298689249848,0.1000723717929685,0.1000723717929685,0,0.011047320171445357,0.007536601225406143,0.009352059536857618,-0.0018154583114514755,0.010051812546735612,0.010126154802955395,-7.434225621978305e-5,0.7341607714518219,6.773692180789034e-5,-1.420791780276714e-4,-7.434225621978104e-5,-2.0057740190981832e-18,0.8047133689125592,0.19528663108744077,0.00929196069842575,0.22723720724770605,3.4998955200639495e-4,-1.6924578495624778,12.723382846932303,NA,0,0.09176874085246543
0.7161129716715697,0.8943799784314534,-0.17826700675988372,0.28388702832843027,0.10562002156854655,0.08617434837809931,0.11125938551233279,0.1366730969415634,0.09329566502564517,0.09329566502564518,1.3877787807814457e-17,0.07628108212568346,0.1139136556223486,0.09446170927887954,0.08025583535008117,0.08025583535008116,-1.3877787807814457e-17,0.006573472545757051,0.012673963326006,0.012910374349538081,-2.364110235320814e-4,0.007487521531174505,0.008305322744706911,-8.178012135324061e-4,9.846712026376114,-1.9191360171688155e-4,-6.258876118155267e-4,-8.178012135324083e-4,2.168404344971009e-18,0.5667869995712826,0.4332130004287174,0.009623717935881525,0.2102724289473289,9.440145036206157e-4,4.43528885036002,3.0269961641725938,NA,0,0.08151883905885356
0.7249468797718622,0.8870938976023756,-0.16214701783051333,0.27505312022813777,0.11290610239762444,0.09817466213384661,0.05442283899992727,0.0669157418418119,0.08614058666519249,0.08614058666519248,-1.3877787807814457e-17,0.10252326850902463,0.1370670617434745,0.10243933298139396,0.10642347356515579,0.10642347356515579,0,0.010065187246731128,0.007459578633458202,0.006854803960230365,6.04774673227837e-4,0.009167380447850124,0.009348506467557098,-1.811260197069741e-4,1.9374861678231794,3.013623134810582e-4,-4.824883331880347e-4,-1.8112601970697654e-4,2.439454888092385e-18,0.780523189897735,0.21947681010226508,0.008762382940094664,0.31531510345980973,0.0015113539319683302,-1.243898770420267,3.96792155433527,NA,0,0.07802899895643037
0.7078738683134523,0.9040621293035275,-0.19618826099007514,0.29212613168654766,0.09593787069647253,0.08567060548366667,0.11274179796445234,0.11260651321866941,0.09357880822322055,0.09357880822322054,-1.3877787807814457e-17,0.10909656546033192,0.1647697621125162,0.1485586740753384,0.11443773340200844,0.11443773340200847,2.7755575615628914e-17,0.009346368819175112,0.018576439230740177,0.016728674296012595,0.0018477649347275818,0.010708946707526588,0.012042713583700076,-0.001333766876173488,11.075301815520664,-3.11659115190447e-4,-0.0010221077609830378,-0.0013337668761734848,-3.2526065174565133e-18,0.5493820146705645,0.4506179853294356,0.013961404024957644,0.21707455741701945,0.0015071398225919132,4.164640994092637,2.959588671401566,NA,0,0.09328949226472576
0.7312175589262854,0.899130829310854,-0.1679132703845686,0.26878244107371463,0.10086917068914603,0.08287759036141046,0.03773118508320851,0.047911763360591136,0.0707430293450321,0.0707430293450321,0,0.08733201876312893,0.14021158151831764,0.10192651172076567,0.09266593640464946,0.09266593640464947,1.3877787807814457e-17,0.007237867276485612,0.0052903491330770205,0.004883478909735843,4.068702233411773e-4,0.006555469058358995,0.006714408595864902,-1.5893953750590727e-4,2.367141278887777,4.692005763418257e-4,-6.281401138477313e-4,-1.589395375059056e-4,-1.6805133673525319e-18,0.7882236486179337,0.21177635138206624,0.006264108204781316,0.44795914415848626,0.002387322171079863,-0.8357517027258484,2.651526869982669,NA,0,0.09164232218017225
0.7207173748695972,0.8981402606197563,-0.17742288575015908,0.2792826251304028,0.10185973938024373,0.08204618815984324,0.051067133324894015,0.07373828819850362,0.07339427640147991,0.07339427640147993,1.3877787807814457e-17,0.08979857157405359,0.14217345646783486,0.12275268799128414,0.09513346369940441,0.09513346369940442,1.3877787807814457e-17,0.007367630499849951,0.007260390856703938,0.009051573084242304,-0.0017911822275383663,0.0069822517297842435,0.007337680330794085,-3.5542860100984137e-4,4.843882330471827,3.26587948684121e-4,-6.820165496939619e-4,-3.5542860100984093e-4,-4.336808689942018e-19,0.7236591229760466,0.2763408770239534,0.007314010678276944,0.33112967937034615,0.0016225244310986038,-1.6484406511744925,2.7145349675931376,NA,0,0.11096221420437269
0.7292164054783684,0.8918203935317641,-0.1626039880533957,0.2707835945216316,0.10817960646823588,0.08917211526020102,0.10846929393639519,0.11747979752689204,0.09439747466626706,0.09439747466626705,-1.3877787807814457e-17,0.10360161540940058,0.10175374297990379,0.10329982917229318,0.1034017132971741,0.10340171329717411,1.3877787807814457e-17,0.009238375190430087,0.011037156656415593,0.012135643015723539,-0.0010984863593079455,0.009760860611418603,0.009725455701548532,3.5404909870070944e-5,0.3640437112312754,7.04116600381102e-6,2.8363743866259933e-5,3.540490987007095e-5,-6.776263578034403e-21,0.6926950217616337,0.30730497823836633,0.01013776592342284,0.09878761119598764,3.5658724442812484e-5,5.620992361448546,-55.06535048396899,NA,0,0.11380482842252013
0.7176974575322339,0.88640311108568,-0.16870565355344613,0.2823025424677661,0.11359688891431996,0.10902065900770035,0.0883901268519915,0.11457265318328155,0.10319660732768074,0.10319660732768074,0,0.08946715936548992,0.13081757331356583,0.130248795987395,0.09416443774531064,0.09416443774531065,1.3877787807814457e-17,0.00975376867357266,0.011562981899655782,0.014922950130203802,-0.0033599682305480195,0.00971745050623466,0.010264514167162234,-5.470636609275735e-4,5.329659563213568,1.7284088815838763e-4,-7.19904549085962e-4,-5.470636609275744e-4,8.673617379884035e-19,0.6819860019069919,0.31801399809300823,0.010658375286614221,0.2199498693265476,8.530810446076514e-4,-4.2844327128775666,3.1636339476029103,NA,0,0.11761753203852902
0.7263258538521655,0.8941694447279744,-0.1678435908758089,0.2736741461478345,0.10583055527202556,0.09197524440877863,0.08738071341888014,0.11022765794424758,0.0907178400631684,0.0907178400631684,0,0.08667688622855643,0.12676163934750587,0.11003099567872424,0.0909190779090769,0.09091907790907691,1.3877787807814457e-17,0.007972127795463376,0.01107652248033185,0.012128458954939398,-0.0010519364746075476,0.008247982368446385,0.008821720360150631,-5.73737991704246e-4,6.503697332052468,3.660881517490233e-5,-6.103468068791481e-4,-5.737379917042458e-4,-2.168404344971009e-19,0.6563756604907445,0.3436243395092556,0.009524325137897614,0.19215623474994153,1.8417064042744357e-4,-19.018418552621533,3.1623405281142,NA,0,0.08737568903427596
0.7200553594989766,0.9060251178316443,-0.1859697583326677,0.2799446405010234,0.0939748821683557,0.12360865420852162,0.10323258025803032,0.12992218655073612,0.11790448151162908,0.11790448151162906,-1.3877787807814457e-17,0.08864815199727404,0.056455816471061,0.030339786925235777,0.08562288105947401,0.085622881059474,-1.3877787807814457e-17,0.01095767876645551,0.005828079604881435,0.003941811456810067,0.0018862681480713676,0.010095321396849169,0.009521674973254304,5.736464235948646e-4,6.0246377365977715,-1.3222422747793887e-4,7.058706510727994e-4,5.736464235948606e-4,4.0115480381963664e-18,0.8286499324559222,0.17135006754407778,0.008392879185668473,0.24886499691726208,6.559534093211447e-4,-5.066362661858187,-1.7537036548681317,NA,0,0.09276583832297128
0.7071168748429266,0.889593655630334,-0.18247678078740737,0.2928831251570734,0.11040634436966601,0.07823679448016978,0.0981678982104011,0.11827287533823182,0.08407427842850973,0.08407427842850973,0,0.08359545419566657,0.11578347624023594,0.08766866058957457,0.08714921604209767,0.08714921604209769,1.3877787807814457e-17,0.006540240369382812,0.011366220509997877,0.010368824564980509,9.97395945017368e-4,0.007327007454349666,0.007953688514912126,-6.266810605624592e-4,7.8791250045499535,-1.3286518328349753e-4,-4.938158772789582e-4,-6.266810605624558e-4,-3.3610267347050637e-18,0.5814552986389633,0.41854470136103666,0.008953230439690344,0.17958156717436707,6.415428062412847e-4,4.925361863502867,3.597098202552351,NA,0,0.11282953325084252
0.7372620339717176,0.9058726106703485,-0.1686105766986309,0.26273796602828237,0.09412738932965148,0.08732711986050923,0.042662448026025306,0.0478472125441475,0.07559201482939622,0.07559201482939622,0,0.0955915634791551,0.21196295303431606,0.1911077857951702,0.10654529857064625,0.10654529857064626,1.3877787807814457e-17,0.008347735921597654,0.009042858467269353,0.00914397484578292,-1.0111637851356776e-4,0.008053973789554738,0.008530371005387838,-4.763972158330996e-4,5.5847185958524435,0.0010068275046355068,-0.0014832247204686045,-4.7639721583309764e-4,-1.951563910473908e-18,0.7214772676040297,0.27852273239597025,0.008695297194433503,0.5751069962170321,0.0051976899254041545,-0.9551720918071814,1.8214352672470575,NA,0,0.1035984505375634
0.6940807146537995,0.8958541748720564,-0.20177346021825693,0.3059192853462005,0.10414582512794357,0.08472945530702772,0.06427573002596862,0.06693773322869338,0.0784722662863786,0.0784722662863786,0,0.09889765414247766,0.07358565135135466,0.060907731315992135,0.09626151472615535,0.09626151472615534,-1.3877787807814457e-17,0.008379544366634946,0.004729771460044724,0.004077025470394815,6.527459896499095e-4,0.0075538592167210174,0.00726300844737494,2.908507693460778e-4,4.004549512140518,-1.0992988200011113e-4,4.007806513461884e-4,2.908507693460773e-4,4.87890977618477e-19,0.8007811342377416,0.19921886576225847,0.0065546579133398345,0.21334244503892674,5.17724751403031e-4,-3.142495029279107,-2.9071445653111803,NA,0,0.099018511279281
0.7205585427151535,0.8940376082197369,-0.17347906550458336,0.2794414572848465,0.10596239178026312,0.0956930665006327,0.0714212433376064,0.08390899969243741,0.08891051286499652,0.08891051286499653,1.3877787807814457e-17,0.10536091593220605,0.12958528649120996,0.11898058401895995,0.10792778817600948,0.10792778817600948,0,0.010082309134868165,0.009255142279462145,0.009983541787852934,-7.283995083907889e-4,0.00959591499911371,0.009851164423375783,-2.5524942426207245e-4,2.591058409870738,1.1838999697175032e-4,-3.7363942123381995e-4,-2.5524942426206963e-4,-2.8189256484623115e-18,0.7374655081571323,0.2625344918428677,0.009668725707165156,0.17537677252228032,5.879696384437634e-4,-2.942557831683763,5.349376825935511,NA,0,0.10681569147154467
0.7102833125252915,0.8936470263040922,-0.18336371377880067,0.28971668747470847,0.1063529736959078,0.1017962186258589,0.102448425155261,0.11261651549781969,0.10198517374110666,0.10198517374110666,0,0.1006696431088432,0.12252701645609936,0.08473855470306643,0.10299423976150558,0.10299423976150557,-1.3877787807814457e-17,0.010247788998894992,0.012552699874900127,0.009542960758980722,0.003009739115919405,0.010503885436410343,0.010915560142815629,-4.116747064052857e-4,3.7714482905051883,-2.933514473325613e-6,-4.0874119193196236e-4,-4.1167470640528795e-4,2.222614453595284e-18,0.6668309661585381,0.33316903384146185,0.01140024443689756,0.09781105655346951,1.4255521612659766e-5,157.079729405929,5.605752096076113,NA,0,0.09312505192027629
0.7123449055516725,0.8982463848665104,-0.18590147931483791,0.2876550944483275,0.10175361513348957,0.14673341367214854,0.06120302787452253,0.06736434885550596,0.12213016246733054,0.12213016246733054,0,0.08709889162275698,0.15788669887925502,0.139727718716256,0.09430180691847831,0.09430180691847832,1.3877787807814457e-17,0.012780317694867633,0.00966314403252339,0.00941266678838588,2.5047724413751124e-4,0.01151709499991659,0.01188364681061416,-3.665518106975695e-4,3.084506099341282,0.001240627156397208,-0.0016071789670947757,-3.665518106975678e-4,-1.734723475976807e-18,0.7660943097988578,0.23390569020114227,0.011221730863695512,0.5268155863700992,0.006054508464416267,-0.715570581188952,2.2304222294548,NA,0,0.1128703109404597
0.7267997753584693,0.8981613496313648,-0.17136157427289556,0.2732002246415307,0.10183865036863515,0.1108219431302083,0.08137184751773799,0.09020373010959772,0.10277617039316683,0.10277617039316685,1.3877787807814457e-17,0.07662518313234609,0.1831589872501143,0.13818099878791115,0.08747444196233616,0.08747444196233616,0,0.008491751687434655,0.014903985182019618,0.012464441520939387,0.002439543661080231,0.008990288152168244,0.010243575318609213,-0.0012532871664409691,12.234860656163264,6.22974084786814e-4,-0.0018762612512277833,-0.0012532871664409694,2.168404344971009e-19,0.602504792210125,0.39749520778987507,0.011697868434727136,0.4807761633096539,0.003137430717228457,-2.763041878997568,1.7192569885858997,NA,0,0.09852996601718526
0.7187938000163915,0.8979838839919628,-0.17919008397557135,0.2812061999836085,0.10201611600803717,0.1038301385223674,0.05529537868528116,0.069629781335678,0.0901818631414633,0.09018186314146331,1.3877787807814457e-17,0.091484445391903,0.08429165651631777,0.052031600175479885,0.09075066500754998,0.09075066500754998,0,0.009498842637683243,0.004660939067079439,0.0036229489427640894,0.0010379901243153492,0.008184064051707655,0.008138394158706616,4.566989300103935e-5,0.5611659021476711,-7.056338595489685e-5,1.16233278955936e-4,4.566989300103915e-5,2.0328790734103208e-19,0.8389504197205345,0.1610495802794655,0.007079890852381341,0.31441653374659273,3.491002806353943e-4,-1.1392943711040888,-11.718911534082755,NA,0,0.09506689687101545
0.7287862930291451,0.9026430809692771,-0.17385678794013204,0.2712137069708549,0.09735691903072285,0.09451841966453678,0.060877643571243235,0.08374761151750701,0.08539458007489813,0.08539458007489813,0,0.09057065038745223,0.1642863764468402,0.1458119029491706,0.097747386360707,0.09774738636070701,1.3877787807814457e-17,0.00856059474261125,0.010001367468941827,0.012211398602815574,-0.0022100311338737466,0.008347097011691399,0.00895135205462187,-6.042550429304714e-4,6.750433222191,4.901601321982595e-4,-0.0010944151751287312,-6.042550429304717e-4,3.2526065174565133e-19,0.6969722641364693,0.30302773586353077,0.009280981105776537,0.3826125386975777,0.0024798542349184346,-1.809638499492867,2.228647606543078,NA,0,0.10308756255026587
0.7225661938145802,0.9031610988039753,-0.18059490498939512,0.2774338061854198,0.09683890119602467,0.1143501593336761,0.07059651220051993,0.07737854586348782,0.1022114184750308,0.1022114184750308,0,0.10893040306384792,0.1365881135708282,0.11605388943713994,0.11160874535894164,0.11160874535894164,0,0.012456208946632569,0.009642644426148976,0.008980081206447877,6.62563219701099e-4,0.011407688177355936,0.01167563103276655,-2.6794285541061405e-4,2.294889712244742,2.425869897094331e-4,-5.105298451200474e-4,-2.679428554106143e-4,2.710505431213761e-19,0.7708735795665818,0.22912642043341822,0.011049426686390772,0.25533105816117785,0.0012101257060334006,-1.6135000583076529,4.938518448096272,NA,0,0.09595017747655839
0.7267155172135782,0.9004836826193043,-0.17376816540572615,0.2732844827864218,0.09951631738069566,0.11543254973931151,0.09097737339668344,0.11056516013027898,0.10874932952106567,0.10874932952106567,0,0.08215819461486507,0.16325536087861167,0.1365696821977046,0.09022868595144312,0.09022868595144312,0,0.009483729886372447,0.014852543925663758,0.015099848781130519,-2.473048554667602e-4,0.009812309100786237,0.010950943454276654,-0.001138634353490417,10.397591387852048,3.938727039359173e-4,-0.0015325070574263354,-0.001138634353490418,1.0842021724855044e-18,0.6293497631747438,0.3706502368252563,0.012168136906018104,0.37356213955360423,0.0019832455018673517,-3.7201683652593345,2.0130834207901636,NA,0,0.09787860779457241
0.7152526598727826,0.8962305419662978,-0.18097788209351517,0.28474734012721736,0.10376945803370219,0.10584497016619906,0.07341764774675097,0.08952146278865585,0.096611376359813525,0.09661137635981354,1.3877787807814457e-17,0.07284021861592777,0.1395550308262301,0.10143052111053195,0.07976317852181106,0.07976317852181106,0,0.007709770766302292,0.010245802094487135,0.009080208621230457,0.0011655934732566781,0.007706030459825683,0.00843189894148222,-7.258684816565377e-4,8.60860034843989,4.406081388230683e-4,-0.001166476620479605,-7.258684816565367e-4,-1.0842021724855044e-18,0.6539966958662065,0.34600330413379354,0.008977786430394714,0.38678918748416097,0.0021633827256964068,-2.264067529137687,2.091814788990435,NA,0,0.09310033244634465
0.72778842510749,0.8983764228522161,-0.1705879977447261,0.27221157489251,0.10162357714778392,0.09431111345510979,0.0732942497889338,0.0732025673148984,0.08859007989723885,0.08859007989723885,0,0.0946582249516472,0.09114521407199624,0.07837265663867124,0.094301220219498,0.094301220219498,0,0.008927322592874104,0.006680420087258737,0.00573707967323975,9.433404140189866e-4,0.008354152633652443,0.008315689723190618,3.846291046182525e-5,0.4625342183530574,-1.4627130436409368e-5,5.30900408982343e-5,3.846291046182493e-5,3.1848438816761693e-19,0.7813184794732179,0.2186815205267821,0.00780387134006642,0.12853890659362302,7.38324707154172e-5,-3.487401876565043,-25.945041787360505,NA,0,0.10450591743309126
0.7430111904759178,0.9040017675015125,-0.16099057702559472,0.2569888095240822,0.09599823249848749,0.0967659592244051,0.08321235409141998,0.09985610833441283,0.09328283437651978,0.09328283437651977,-1.3877787807814457e-17,0.09129924731126378,0.1451586298944279,0.1277696683661333,0.09646965284270737,0.09646965284270737,0,0.008834659242540628,0.012078991310200517,0.012758581846220605,-6.795905360200884e-4,0.008998962648486632,0.009668416278309347,-6.694536298227152e-4,6.924129149513391,1.393881219705903e-4,-8.088417517933077e-4,-6.694536298227174e-4,2.168404344971009e-18,0.678937531473048,0.32106246852695197,0.010456825276370572,0.2482352577853368,7.299888042385826e-4,-6.13949965894372,2.695140993684598,NA,0,0.1114846596362767
0.6986926703177285,0.89540245016479,-0.1967097798470615,0.3013073296822715,0.10459754983520997,0.09257120400999785,0.06031265759031759,0.07472844603092019,0.0828514675288524,0.0828514675288524,0,0.09885505942146197,0.056569161563648405,0.042851113724761705,0.0944320581129527,0.09443205811295272,1.3877787807814457e-17,0.009151131873124616,0.003411836471559681,0.0032021971393456786,2.0963933221400258e-4,0.007823834596428004,0.007421840101421345,4.0199449500665906e-4,5.4163723485456625,-2.8716812615687805e-4,6.891626211635367e-4,4.019944950066587e-4,3.7947076036992655e-19,0.8614883475647289,0.1385116524352711,0.006281484172342149,0.36954643723629865,0.001364081598944137,-1.8696644543637002,-1.3377784185607775,NA,0,0.08010603388670345
0.7335400792938181,0.8914330629702704,-0.15789298367645221,0.26645992070618185,0.10856693702972964,0.10190198576325028,0.06561744775609032,0.07392599398564749,0.09223361064300202,0.092233610643002,-1.3877787807814457e-17,0.10757420805268568,0.14108968513890402,0.12047674100693935,0.11121288074302649,0.11121288074302649,0,0.0109620254174777,0.009257945043525269,0.008906362831089408,3.5158221243586016e-4,0.010257565540938922,0.010507956296157375,-2.503907552184534e-4,2.382868258692873,2.3769647752605068e-4,-4.880872327445047e-4,-2.5039075521845404e-4,6.505213034913027e-19,0.7652377653015139,0.2347622346984861,0.010109985230501484,0.2513981217616106,0.001216093602162988,-1.8084134829866694,4.20968750574404,NA,0,0.10958275755820711
0.7280254754181861,0.897494262959547,-0.16946878754136097,0.2719745245818139,0.10250573704045296,0.08165015327866497,0.09963795532342298,0.11220867984906213,0.08654237718805982,0.08654237718805981,-1.3877787807814457e-17,0.08870686283264753,0.17305479617658984,0.15401438724833352,0.09735300990790732,0.09735300990790734,1.3877787807814457e-17,0.00724292894715518,0.01724282604994713,0.017281751070897734,-3.8925020950604516e-5,0.008425160903843041,0.009962646207554078,-0.0015374853037110371,15.432499274592868,-3.004189670884987e-4,-0.0012370663366225393,-0.001537485303711038,8.673617379884035e-19,0.5292807433204406,0.47071925667955933,0.012242877498551154,0.3065775196139245,0.0015172339278752781,5.539195676909252,2.051677964306855,NA,0,0.11731095155530415
0.7403538979034519,0.8973606323211845,-0.1570067344177326,0.25964610209654815,0.10263936767881554,0.10430141408464887,0.06038094920164219,0.07524768645435165,0.09289763657550784,0.09289763657550786,1.3877787807814457e-17,0.10241821818783248,0.11229947958254742,0.10496562163160987,0.10343242460925511,0.10343242460925511,0,0.010682364985021032,0.00678074917204465,0.007898420185021491,-0.0011176710129768407,0.009608627791474195,0.009669325647303459,-6.069785582926354e-5,0.6277361839208581,8.342582130416284e-5,-1.441236771334253e-4,-6.069785582926246e-5,-1.0842021724855044e-18,0.8179195575746508,0.18208044242534918,0.00873155707853284,0.2653945423504457,4.339895940863872e-4,-1.3747793736355525,11.364893114011894,NA,0,0.08849840054059752
0.7385840783137353,0.8967582103493167,-0.1581741320355814,0.2614159216862647,0.10324178965068331,0.07878924821727276,0.03469016417630086,0.032918634135589285,0.06726104551718204,0.06726104551718204,0,0.09390989053466471,0.13440847097069691,0.12525459361741356,0.09809103645719282,0.09809103645719282,0,0.007399089675392612,0.004662651924659044,0.004123210141093554,5.394417835654901e-4,0.006597705667974809,0.006683741278647507,-8.60356106726981e-5,1.2872372984806482,3.44827065173272e-4,-4.30862675845969e-4,-8.603561067269697e-5,-1.1384122811097797e-18,0.8176333583885177,0.18236664161148225,0.0060308708000258275,0.42381453953407094,0.0017859503021886447,-0.7866413765889256,3.3188440069645417,NA,0,0.09136626185175323
0.7284039359172276,0.8993633834724476,-0.17095944755521997,0.27159606408277237,0.1006366165275524,0.09854682833842746,0.014333861851821469,0.04300627531861258,0.07567491809593085,0.07567491809593085,0,0.07584747620678209,0.08734652420062143,0.09195641370533894,0.07700470149017002,0.07700470149017002,0,0.0074745282176527155,0.0012520130111284883,0.0039547028451240454,-0.002702689833995557,0.005827324478270221,0.005784517578865536,4.2806899404685544e-5,0.7400254009268802,1.9157401817708505e-4,-1.4876711877240004e-4,4.2806899404685e-5,5.421010862427522e-19,0.9412151832254252,0.058784816774574825,0.004363270614390602,0.749772299334322,9.683689433330664e-4,-0.17020967731971845,7.595978749494537,NA,0,0.09909558685734683
0.7023011244350621,0.8990278145933629,-0.1967266901583008,0.2976988755649379,0.1009721854066371,0.1342514109692376,0.04252908046360369,0.0480300179677798,0.10694577631351478,0.10694577631351479,1.3877787807814457e-17,0.07891134464412107,0.16011626960631675,0.12901962387559787,0.08711078338333596,0.08711078338333594,-1.3877787807814457e-17,0.010593959359953043,0.006809597713619106,0.006196814852941158,6.127828606779483e-4,0.009316130354209287,0.009467359153108352,-1.5122879889906474e-4,1.5973704647025335,0.001557248812183025,-0.0017084776110820924,-1.5122879889906734e-4,2.6020852139652106e-18,0.7858738060308613,0.21412619396913873,0.008701778536786074,0.6780737252389958,0.007448304966067714,-0.4636720439739742,1.9717556500527231,NA,0,0.09246230704162703
0.7281505244864499,0.9019853304489698,-0.17383480596251988,0.2718494755135501,0.09801466955103022,0.10490828554673097,0.045757254541914066,0.06262222716802616,0.08882810879198576,0.08882810879198576,0,0.09245953901459399,0.08291869937303842,0.07947006733233063,0.09152439676988754,0.09152439676988755,1.3877787807814457e-17,0.009699771720462139,0.003794132033496569,0.004976592609543543,-0.0011824605760469742,0.00812993907339644,0.008094326668988542,3.56124044078969e-5,0.43996747183848195,-1.1171167956056178e-4,1.4732408396846014e-4,3.561240440789836e-5,-1.463672932855431e-18,0.8725733658258584,0.12742663417414166,0.006746951876979354,0.4060868041099373,5.643505014496395e-4,-0.7735664749138164,-8.690922653377612,NA,0,0.1063168098610735
0.7139656859830208,0.8957393856243322,-0.1817736996413114,0.2860343140169792,0.1042606143756678,0.0806976869645602,0.06572961629532617,0.06846599507230625,0.07641630513852818,0.07641630513852818,0,0.07258476701721098,0.17968914112025683,0.15461218885091046,0.08375153486351591,0.08375153486351591,0,0.005857422807150426,0.011810898298271198,0.010585677359984919,0.0012252209382862794,0.006399982843950513,0.007560321085270054,-0.001160338241319541,15.347737592524403,3.2739233577767257e-4,-0.0014877305770972145,-0.001160338241319542,8.673617379884035e-19,0.5531509634885254,0.4468490365114745,0.008834160552710812,0.46863360386808234,0.0016031458405584694,-4.391321884284623,1.677701238862352,NA,0,0.1040973998875301
0.7095197274901577,0.8988605982767675,-0.18934087078660977,0.2904802725098423,0.10113940172323255,0.09855744906127117,0.08399831528395735,0.09453275285723055,0.09432830791412981,0.0943283079141298,-1.3877787807814457e-17,0.10673831254772886,0.1518679887818168,0.13834578878077922,0.11130270100200772,0.1113027010020077,-1.3877787807814457e-17,0.01051985580180883,0.012756655203235543,0.01307820825965202,-3.215530564164761e-4,0.010498995451791709,0.011169601901485113,-6.706064496934047e-4,6.003852738961455,1.3541877250920092e-4,-8.06025222202608e-4,-6.706064496934071e-4,2.3852447794681098e-18,0.6682463070364874,0.3317536929635126,0.011638255502522187,0.1956908452550581,6.570489936189465e-4,-5.769458304919506,3.365146871297648,NA,0,0.09084507564024939
0.7208758441706161,0.9054984528574459,-0.18462260868682978,0.2791241558293839,0.0945015471425541,0.10203325678372424,0.07737910025406114,0.08847922111853598,0.09515168615469655,0.09515168615469653,-1.3877787807814457e-17,0.0943293143447873,0.13473527598401636,0.11123765955595376,0.09814774023347715,0.09814774023347714,-1.3877787807814457e-17,0.009624727152774324,0.010425694428125798,0.00984222147655966,5.834729515661382e-4,0.0093389229754885,0.009848296467353766,-5.09373491865266e-4,5.17219900470903,2.0044419892108642e-4,-7.098176907863545e-4,-5.093734918652681e-4,2.0599841277224584e-18,0.7045110120483956,0.29548898795160433,0.010025210790450061,0.2265679215687625,9.96174902985116e-4,-3.138582338477532,3.3345395213464117,NA,0,0.10052821948785257
0.7409402544223097,0.894250878257781,-0.15331062383547134,0.2590597455776903,0.10574912174221895,0.09708942066130842,0.06840793138245387,0.07240788241672502,0.08965920134593912,0.0896592013459391,-1.3877787807814457e-17,0.09319778906748517,0.14047715234609,0.11906364827527734,0.09819754021072896,0.09819754021072896,0,0.009048519347476958,0.009609751398493844,0.008621146644422586,9.886047540712574e-4,0.008804313029429701,0.009193911979823437,-3.895989503937356e-4,4.23757537867159,2.6028937595928413e-4,-6.498883263530235e-4,-3.895989503937394e-4,3.7947076036992655e-18,0.7292230165111416,0.2707769834888584,0.009329135372985402,0.2727679710549349,0.0013560425509863744,-2.3850899343949914,2.971214978473698,NA,0,0.08329723065878256
0.7238992896160759,0.8917544473261145,-0.16785515771003867,0.27610071038392414,0.10824555267388547,0.08099982625924212,0.07680322289160983,0.08662551971511406,0.07984114108823928,0.07984114108823928,0,0.10251175311030743,0.1309454800433754,0.11097879962807464,0.10558957759675572,0.10558957759675572,0,0.008303434191465226,0.010057034890420207,0.009613596195141473,4.4343869527873475e-4,0.008430392362350162,0.008787604590176442,-3.572122278262795e-4,4.0649556333656935,2.3849396155773745e-5,-3.8106162398205307e-4,-3.572122278262793e-4,-2.168404344971009e-19,0.6840146311652404,0.31598536883475964,0.009180234540942717,0.12597843196638875,1.1932507420165003e-4,-18.301282290335173,4.605287247486643,NA,0,0.10062709014843584
0.7175338783354112,0.8967252989139322,-0.179191420578521,0.28246612166458884,0.10327470108606784,0.1113695745917418,0.07713173761223889,0.09869320578356978,0.10169854556595717,0.10169854556595717,0,0.09170230790077169,0.13357537848968076,0.11442961570213926,0.09602673674939709,0.09602673674939709,0,0.010212847019989866,0.010302901045121556,0.01129342561022604,-9.905245651044836e-4,0.009765779462858734,0.0102382842312091,-4.725047683503663e-4,4.615077660278683,2.9056942038785865e-4,-7.630741887382241e-4,-4.725047683503655e-4,-8.131516293641283e-19,0.7157511518152255,0.28424884818477436,0.010257874032555712,0.26223356302677464,0.0014336433646542864,-2.252821568676058,3.190006765949018,NA,0,0.09693745925953502
0.726153439115083,0.8889659891257231,-0.1628125500106401,0.273846560884917,0.11103401087427689,0.09558820092168253,0.0958480783418786,0.12365227700932596,0.09565936745945486,0.09565936745945486,0,0.09066893138713769,0.17368523590699525,0.1766826855228581,0.09988656464593784,0.09988656464593783,-1.3877787807814457e-17,0.008666880030787966,0.016647396098041348,0.021847216373024076,-0.005199820274982728,0.00955508559172836,0.010852316909892128,-0.0012972313181637673,11.953496464716325,-4.290102152866255e-6,-0.001292941216010899,-0.0012972313181637653,-1.951563910473908e-18,0.5799208402233321,0.4200791597766679,0.012657138064414656,0.31370952756037834,2.1574063052831437e-5,368.82033948761756,2.09218221542793,NA,0,0.09757338902187497
0.7211244119341799,0.9002099302061423,-0.1790855182719624,0.27887558806582013,0.09979006979385774,0.08488454049088251,0.0957682601347236,0.09724104454821487,0.08791974420690221,0.08791974420690221,0,0.09417668624311708,0.14541418443609522,0.12257253891761566,0.09928967976385701,0.09928967976385702,1.3877787807814457e-17,0.007994144736701009,0.013926063442354643,0.011919081717275666,0.0020069817250789775,0.008729523247223543,0.009648412054098806,-9.188888068752624e-4,9.523730969645966,-1.1214656066045477e-4,-8.067422462148055e-4,-9.188888068752603e-4,-2.168404344971009e-18,0.5974841134320402,0.4025158865679598,0.010960104089527826,0.21133881437988022,5.576545655841886e-4,8.79922152247988,2.8380422457087016,NA,0,0.10984935227094268
0.7352626557047226,0.893230996312582,-0.15796834060785936,0.2647373442952774,0.10676900368741804,0.10027926254907377,0.06002587799515182,0.08206097602490997,0.08962268842337193,0.08962268842337193,0,0.09823468892010197,0.17964522807076622,0.1766047045021219,0.10692681107487392,0.10692681107487392,0,0.009850902161645492,0.010783362542587036,0.014492354422034935,-0.0037089918794479,0.009583068273068181,0.01009775924655652,-5.146909734883385e-4,5.097081054530543,6.378825910403404e-4,-0.0011525735645286788,-5.146909734883385e-4,0,0.7172878960180026,0.28271210398199736,0.010317132352116263,0.4105393142583972,0.003277049739173806,-1.4912007688382916,2.2066581298313444,NA,0,0.0807883823173592
0.7171308489176003,0.8916209899094635,-0.17449014099186322,0.28286915108239974,0.10837901009053652,0.12727914725384615,0.08569616212603762,0.10115768240507934,0.11551660355127091,0.11551660355127089,-2.7755575615628914e-17,0.09878864972641532,0.06501769987623622,0.052313134368730474,0.09512858761183578,0.09512858761183576,-1.3877787807814457e-17,0.012573735095537044,0.005571767349655995,0.005291875432086278,2.7989191756971725e-4,0.010988931341548776,0.010593094423353329,3.9583691819544686e-4,3.736744924342339,-2.8486751750550184e-4,6.807044357009453e-4,3.958369181954435e-4,3.3610267347050637e-18,0.8512161756293585,0.14878382437064153,0.00907275122259652,0.30617814816457756,0.0014042969053719653,-2.0608468069967514,-1.9252552908544087,NA,0,0.11169088799197947
0.7016910387241421,0.8946533922864603,-0.19296235356231828,0.29830896127585793,0.10534660771353965,0.09656334125558977,0.07002753066986166,0.08696725917818762,0.0886474711631483,0.08864747116314829,-1.3877787807814457e-17,0.1025319008257979,0.10375993268622617,0.10740983430385297,0.10266126981645815,0.10266126981645816,1.3877787807814457e-17,0.00990082292902581,0.007266051868487484,0.009341138898189369,-0.002075087029701885,0.00910066195562666,0.00911484711075693,-1.4185155130269633e-5,0.15562691241994564,6.821096960689704e-6,-2.100625209095828e-5,-1.4185155130268574e-5,-1.0587911840678754e-18,0.7621980534476559,0.23780194655234416,0.008583437398756647,0.1588159926399432,3.2586820841564e-5,-2.638982157474583,84.49286702548582,NA,0,0.12951573293207239
0.7323959151352648,0.9019877952716039,-0.16959188013633908,0.2676040848647352,0.09801220472839611,0.09092056032742597,0.07904894767826924,0.08913331192641089,0.08774366828857977,0.08774366828857977,0,0.0912916826031931,0.14892018813483876,0.1252880233243629,0.09693997948555226,0.09693997948555227,1.3877787807814457e-17,0.008300290935515844,0.01177198416010888,0.01116733646361388,6.046476964950004e-4,0.008505869403882026,0.009229330223814166,-7.2346081993214e-4,7.838714212060757,1.3408670755876863e-4,-8.57547527490907e-4,-7.234608199321384e-4,-1.5178830414797062e-18,0.6586717592919529,0.34132824070804707,0.010036137547812362,0.2583585639337077,6.841432952214832e-4,-6.658652873405895,2.5841410732586483,NA,0,0.1068851152282971
0.7084149413380352,0.9011681389941308,-0.19275319765609567,0.2915850586619648,0.09883186100586916,0.08811909671767003,0.07238735165162978,0.09238690181307498,0.0835319549097336,0.08353195490973361,1.3877787807814457e-17,0.07080176796698776,0.12839617224882227,0.10751762373162163,0.07649393012568585,0.07649393012568585,0,0.006238987839265026,0.009294258871298727,0.009933220146868468,-6.38961275569741e-4,0.0063896875221271035,0.007129859222368775,-7.401717002416715e-4,10.381294737482376,1.8715876433464106e-4,-9.273304645763109e-4,-0.00074017170024166985,-1.6263032587282567e-18,0.6198989441888654,0.38010105581113457,0.007766623355281877,0.3192631219768818,9.060604853922775e-4,-4.601355497928242,2.2293167860635186,NA,0,0.09657748386469943
0.7248472551937355,0.9028195283877254,-0.1779722731939899,0.2751527448062645,0.09718047161227461,0.10690206177910916,0.08655184077051188,0.0999570463528136,0.1013026426111795,0.10130264261117952,2.7755575615628914e-17,0.09386546895426102,0.16755487545642248,0.16611166770265015,0.1010266402309697,0.10102664023096969,-1.3877787807814457e-17,0.010034412161073465,0.014502182900827228,0.01660403166829697,-0.002101848767469744,0.010234265629526132,0.011263731543281828,-0.0010294659137556963,9.139652430456884,2.9908493431271777e-4,-0.0013285508480684132,-0.0010294659137556955,-8.673617379884035e-19,0.645737701088492,0.35426229891150784,0.012268297530950347,0.3155640342514425,0.0014995957083113508,-4.253115518202317,2.273798683010261,NA,0,0.08997049056486271
0.7412951740054001,0.8940463258229955,-0.15275115181759535,0.2587048259945999,0.10595367417700452,0.08979652405821545,0.02590923195295164,0.0406327255005187,0.07326857327085698,0.07326857327085701,2.7755575615628914e-17,0.09003093155274716,0.09763936491033176,0.06617350593391055,0.09083707302171412,0.09083707302171413,1.3877787807814457e-17,0.00808446471115981,0.0025297609532006727,0.0026888099020195328,-1.5904894881886003e-4,0.006655502740401647,0.006647436042005441,8.0666983962056e-6,0.12135052289682484,9.321921143442828e-5,-8.515251303821913e-5,8.066698396209151e-6,-3.550762114890027e-18,0.901546797431349,0.09845320256865098,0.005307112832180241,0.5492673357570589,4.8608220437944033e-4,-0.4055459403454184,12.83304463894637,NA,0,0.09234567412883371
0.7155403931468932,0.8947579062359402,-0.179217513089047,0.2844596068531068,0.1052420937640598,0.10070958425732002,0.05095879899205228,0.049798006764741595,0.08655749544012861,0.08655749544012863,1.3877787807814457e-17,0.09527397760488136,0.1195919578946531,0.09866267692462428,0.09783325276669008,0.09783325276669008,0,0.00959500267512882,0.0060942625434196075,0.004913204652919954,0.0011810578904996533,0.008468201330245726,0.008599183513567924,-1.3098218332219767e-4,1.523193255679821,2.46253381513348e-4,-3.7723556483554505e-4,-1.3098218332219708e-4,-5.963111948670274e-19,0.7984027757489417,0.2015972242510583,0.007844632609274213,0.3379972124143915,0.001209838615481447,-1.0242812996889095,4.917840892607108,NA,0,0.10514698065689282
0.7458084854678566,0.8963787926230962,-0.15057030715523956,0.2541915145321434,0.10362120737690383,0.09724028243623221,0.02972058798869375,0.03906996352256386,0.08007734904386485,0.08007734904386486,1.3877787807814457e-17,0.09921769526207219,0.10962820239157936,0.1021197524828396,0.10029644458023759,0.10029644458023759,0,0.009647956709955918,0.003258214635221261,0.003989815004437793,-7.316003692165317e-4,0.008031473400510332,0.008023738494509356,7.734906000976191e-6,0.09640027533635583,1.3325721214312125e-4,-1.2552230614214374e-4,7.73490600097752e-6,-1.328147661294743e-18,0.8967799719090506,0.10322002809094936,0.00645308567258859,0.5286698866810613,7.029142604282448e-4,-0.4401765770990876,10.530534298454405,NA,0,0.08389445117176506
0.7136015425873707,0.8895490821767351,-0.17594753958936438,0.28639845741262926,0.11045091782326488,0.067541830442252,0.10420383558705229,0.115554406578057,0.07804177216137667,0.07804177216137667,0,0.08686233268426304,0.10035889059980703,0.0832763964834286,0.08835303989348971,0.08835303989348972,1.3877787807814457e-17,0.005866840945978977,0.01045778133576126,0.009622954577601586,8.348267581596742e-4,0.006895227809132747,0.007181679191685959,-2.864513825532114e-4,3.9886407469276635,-1.0112666644289561e-4,-1.8532471611031325e-4,-2.8645138255320885e-4,-2.5478751053409354e-18,0.5829537406811557,0.4170462593188443,0.00816231114087012,0.20865096090953777,4.948108757367691e-4,2.842284135182697,7.435887818791459,NA,0,0.10568147297971267
0.7338148779081799,0.8994095818984199,-0.16559470399024,0.2661851220918201,0.10059041810158009,0.0956928144036489,0.06073065272275515,0.06006385102984555,0.08638640712802623,0.08638640712802624,1.3877787807814457e-17,0.09715397454305244,0.0883986514921214,0.06746519283220823,0.09627327293674488,0.09627327293674488,0,0.009296937254525146,0.005368507804927885,0.004052219291973559,0.0013162885129543262,0.008316702151461233,0.008251247781854997,6.545436960623575e-5,0.7932663196731766,-5.979167811243158e-5,1.252460477186674e-4,6.545436960623581e-5,-5.421010862427522e-20,0.8268120236737873,0.17318797632621272,0.007332722529726516,0.2352367933680577,3.0610502007510714e-4,-1.737039410693632,-10.096560798258727,NA,0,0.10111339698927585
0.7109659750499594,0.908183010751037,-0.19721703570107763,0.2890340249500406,0.09181698924896298,0.09118419766132196,0.07366628146381259,0.07551366872840867,0.08612092383401833,0.08612092383401831,-1.3877787807814457e-17,0.1068027256009281,0.06651754843287291,0.038332176456069136,0.1031038619219962,0.1031038619219962,0,0.009738720841962959,0.004900100445138802,0.002894603274542511,0.0020054971705962907,0.008879399839577378,0.00834019491346351,5.392049261138676e-4,6.4651357876952416,-1.4501920170811945e-4,6.842241278219858e-4,5.392049261138664e-4,1.1926223897340549e-18,0.830184333937851,0.16981566606214904,0.00731941064355088,0.26719272385477605,7.05712357631809e-4,-4.20519659035052,-1.651166833780717,NA,0,0.08845545190102812
0.7305580101432849,0.898506531595017,-0.1679485214517321,0.2694419898567151,0.10149346840498297,0.09502854771111115,0.03534726520311725,0.043914730705055215,0.07894790419495651,0.07894790419495651,0,0.08290474091706881,0.1361094519222709,0.11013937193463345,0.08830467157247154,0.08830467157247154,0,0.007878317127714982,0.004811096893747446,0.004836740858533344,-2.5643964785898414e-5,0.006971468751270583,0.00705187920454599,-8.041045327540717e-5,1.140269862018774,6.250405879711776e-4,-7.05451041246585e-4,-8.041045327540739e-5,2.168404344971009e-19,0.8161750247211969,0.18382497527880315,0.006344707010731214,0.5310935051686996,0.003175325388257637,-0.5922671852499605,2.5582218068802747,NA,0,0.08189153463703022
0.7266060613859178,0.9025088518272171,-0.1759027904412993,0.27339393861408223,0.09749114817278293,0.09523345426610362,0.03733508312279731,0.05567017700018696,0.07940439053989518,0.07940439053989519,1.3877787807814457e-17,0.09408364308835267,0.17675683447973958,0.16042188782945715,0.10214354744020722,0.1021435474402072,-1.3877787807814457e-17,0.00895991032124305,0.006599231107823603,0.008930714890170019,-0.0023314837823464156,0.008110646132072524,0.008314514933281912,-2.0386880120938818e-4,2.4519626562137513,9.508651857741677e-4,-0.001154733986983557,-2.0386880120938926e-4,1.0842021724855044e-18,0.7830072110195471,0.2169927889804531,0.007779570714533326,0.5678758799367608,0.004786643118780116,-0.6448382292204374,2.1380187640627906,NA,0,0.09858397996847944
0.7274168666826691,0.890993181304472,-0.1635763146218029,0.27258313331733086,0.10900681869552797,0.11908571042095703,0.06287140501703432,0.0748247660382551,0.10376263891669843,0.10376263891669842,-1.3877787807814457e-17,0.10712178144619477,0.13369142414799728,0.13448781651650837,0.11001805367099514,0.11001805367099513,-1.3877787807814457e-17,0.012756673445078599,0.00840536767491286,0.010063019405843518,-0.0016576517309306576,0.011415763577381416,0.011570580884225039,-1.5481730684362323e-4,1.3380253627084204,2.961521632393985e-4,-4.509694700830255e-4,-1.5481730684362702e-4,3.7947076036992655e-18,0.8019838865103435,0.19801611348965653,0.01058102055999573,0.3199715169761294,0.0014935940093122324,-1.1184235856918918,5.031735866697505,NA,0,0.11762570841071113
0.7333946220318543,0.8907530769411881,-0.15735845490933376,0.26660537796814565,0.1092469230588119,0.0879135997774937,0.09485147323438337,0.10711758903027023,0.08976327415276292,0.08976327415276295,2.7755575615628914e-17,0.08473371554467556,0.1499957160321372,0.12758306021812646,0.09186338829059341,0.09186338829059343,1.3877787807814457e-17,0.007449245956054604,0.014227314644494431,0.01366638981166949,5.609248328249418e-4,0.008245958507730248,0.009256315520630156,-0.0010103570128999085,10.915325980926855,-8.853059502258506e-5,-9.218264178773219e-4,-0.001010357012899907,-1.5178830414797062e-18,0.5902172317037715,0.40978276829622856,0.010838280300274518,0.2718465601643337,4.527795009254804e-4,13.671548468528352,2.2983622155584222,NA,0,0.09109028079754576
0.7182554324211203,0.8961774532854105,-0.1779220208642902,0.28174456757887967,0.10382254671458946,0.09424744894067702,0.07729087908066326,0.08543493128146222,0.08947002749784638,0.08947002749784638,0,0.09417804371563454,0.12254217301183817,0.12075769774878857,0.09712287985450832,0.09712287985450829,-2.7755575615628914e-17,0.008876040366422115,0.009471392276539701,0.010316925608875337,-8.455333323356354e-4,0.00868958673125289,0.009043777532895455,-3.5419080164256385e-4,3.9164032988897084,9.732892582909285e-5,-4.515197274716594e-4,-3.5419080164256656e-4,2.710505431213761e-18,0.7049337722409379,0.29506622775906205,0.009173716321480908,0.16488833931375318,4.809583399295398e-4,-4.558167112732347,4.320322042398802,NA,0,0.08433000322205943
0.7407751970578861,0.8943567758854123,-0.1535815788275262,0.2592248029421139,0.10564322411458771,0.11139139138655689,0.08285562420002858,0.0970114613745123,0.10399421276082706,0.10399421276082704,-1.3877787807814457e-17,0.10076119599477938,0.20380060618132367,0.20214711110153782,0.11164661149775142,0.1116466114977514,-1.3877787807814457e-17,0.011223929819632038,0.016886026437497776,0.019610586660596084,-0.002724560223098308,0.01161060147012256,0.012691685699637493,-0.0010810842295149326,8.518050754643342,5.646195386661376e-4,-0.0016457037681810718,-0.0010810842295149344,1.734723475976807e-18,0.6551067384326487,0.34489326156735134,0.014054978128564908,0.39769153102528965,0.0029403086201204216,-2.903570934624971,1.9778898754598808,NA,0,0.09182092381725816
0.7219586665294015,0.8941644538151114,-0.1722057872857099,0.27804133347059845,0.10583554618488855,0.06899543623360634,0.0687911683070164,0.07601855309881439,0.06893864130691199,0.06893864130691199,0,0.0736169124170639,0.242974944446234,0.21120420144992366,0.09154101223766897,0.09154101223766896,-1.3877787807814457e-17,0.005079230986386515,0.01671453029778884,0.016055437802613714,6.590924951751266e-4,0.006310713007524302,0.008314325122258354,-0.0020036121147340514,24.098313275844404,6.944287230944871e-6,-0.0020105564019649966,-0.002003612114734052,4.336808689942018e-19,0.4410453976726843,0.5589546023273156,0.010896880642087678,0.5357187978751601,3.459441405395084e-5,-336.7693081112669,1.4346821437106931,NA,0,0.09251588129406656
0.7206151681210335,0.887484319146206,-0.1668691510251724,0.27938483187896646,0.11251568085379404,0.1151733250031318,0.05645362344928623,0.06895889636736564,0.09876793105652756,0.09876793105652756,0,0.09522506182931768,0.07262443642928686,0.08041679452655215,0.09268213707471164,0.09268213707471167,2.7755575615628914e-17,0.010967386994511325,0.004099912587395585,0.005545453399952246,-0.0014455408125566612,0.009154022924766756,0.009048718811846188,1.053041129205675e-4,1.1637461071583741,-2.6718404466646005e-4,3.7248815758702945e-4,1.053041129205694e-4,-1.8973538018496328e-18,0.8734126440697443,0.1265873559302557,0.007533649790953455,0.39039956559988714,0.0013271019784200718,-0.961408555483182,-3.2133817159408253,NA,0,0.098086377229123
0.7091315387832977,0.898054260239057,-0.18892272145575928,0.2908684612167023,0.10194573976094301,0.12559953352339473,0.07107272482812647,0.08667581674317748,0.10973940458314456,0.10973940458314456,0,0.08749759142149734,0.15173337366453624,0.1303057941189398,0.0940461557613868,0.0940461557613868,0,0.01098965666696065,0.010784104313702875,0.011294361131627441,-5.102568179245655e-4,0.010320569136588256,0.01092986797026909,-6.092988336808339e-4,5.574622084532217,7.224545524734702e-4,-0.0013317533861543043,-6.092988336808341e-4,2.168404344971009e-19,0.7130106387506591,0.28698936124934094,0.010886880490331763,0.40034910483014596,0.0035025722097570917,-1.3034455257656412,2.3621316401261585,NA,0,0.09756205711428796
0.7332823511745481,0.8982489087981572,-0.16496655762360912,0.2667176488254519,0.10175109120184278,0.09709419753428489,0.0505084204421138,0.027086750759114236,0.08466894859955441,0.08466894859955441,0,0.0754428107346839,0.1043925664849926,0.08243905252228911,0.07838847997230464,0.07838847997230462,-1.3877787807814457e-17,0.007325059168015066,0.005272703639055324,0.002233006068488773,0.0030396975705665515,0.006637070181572262,0.006777659726777008,-1.4058954520474592e-4,2.074308107403331,2.637674706315836e-4,-4.0435701583632947e-4,-1.4058954520474587e-4,-5.421010862427522e-20,0.7925060899699384,0.2074939100300616,0.006298881403535196,0.34912104025408086,0.001348646868256679,-1.084202595615861,3.6059912693349556,NA,0,0.10007578505424272
0.7149143347777033,0.8931077786202536,-0.17819344384255031,0.2850856652222967,0.10689222137974641,0.12191093599805324,0.0693453591931821,0.08595674209699176,0.10692524356684281,0.10692524356684283,1.3877787807814457e-17,0.08120826316132367,0.11986791298121263,0.1161541071447755,0.08534067900833471,0.08534067900833471,0,0.009900175372773193,0.008312283481419287,0.009984228631349816,-0.0016719451499305291,0.00912507288912594,0.009447490156625474,-3.2241726749953487e-4,3.412729329740824,4.141796300860874e-4,-7.365968975856225e-4,-3.2241726749953514e-4,2.710505431213761e-19,0.7491701153925142,0.25082988460748584,0.00910622942709624,0.334942071579921,0.002032166791856796,-1.319216175456407,3.100594897772328,NA,0,0.11594836413696381
0.7051730580501774,0.8882160290605343,-0.18304297101035694,0.2948269419498226,0.11178397093946568,0.13126589786690915,0.060858711635503035,0.07755861727840291,0.11050796245901201,0.11050796245901202,1.3877787807814457e-17,0.0857061451157401,0.12560713479436406,0.10336156638322462,0.0901664361864313,0.0901664361864313,0,0.011250294091329233,0.007644288395811962,0.008016580168412755,-3.7229177260079266e-4,0.009964109145153053,0.010187146459466234,-2.2303731431318023e-4,2.1893993102055247,5.840681647898957e-4,-8.071054791030733e-4,-2.2303731431317763e-4,-2.6020852139652106e-18,0.7787660970530659,0.2212339029469341,0.009447291243570598,0.40908268973172135,0.0028093164111202902,-0.8643821020695207,3.147970408905802,NA,0,0.10965886380466594
0.724372275295073,0.8946521883708071,-0.1702799130757341,0.275627724704927,0.10534781162919293,0.09994180340041367,0.05898658831627175,0.06260410969190078,0.08865341065197073,0.08865341065197072,-1.3877787807814457e-17,0.09128883061656096,0.0643003625019198,0.026230581615095633,0.08844565456145927,0.08844565456145927,0,0.009123570362133999,0.0037928590114877803,0.0016421422087138028,0.0021507168027739775,0.007841008934219396,0.007654278521496654,1.8673041272274267e-4,2.4395560234491045,-2.2068466975753385e-4,4.074150824802758e-4,1.8673041272274196e-4,7.047314121155779e-19,0.8634205566825202,0.13657944331747984,0.00645821468681089,0.3360968251654208,0.0011053185164266348,-1.4402705051135642,-2.382512494921379,NA,0,0.09779492026601583
0.7173087364949738,0.8916921055078793,-0.1743833690129054,0.28269126350502616,0.10830789449212075,0.10138533654360098,0.06806423343980862,0.0731793026186421,0.09196575180580868,0.09196575180580867,-1.3877787807814457e-17,0.09132851053578572,0.18299085079147456,0.14987549479186263,0.10125626561309975,0.10125626561309975,0,0.009259371776696444,0.012455131985620113,0.010967784188492433,0.0014873477971276798,0.009312108592157371,0.010162785268016162,-8.506766758587907e-4,8.37050723226437,6.19339556623318e-4,-0.00147001623248211,-8.50676675858792e-4,1.3010426069826053e-18,0.6535440919707509,0.3464559080292491,0.010857251881158278,0.41815049513390407,0.0030542902903947042,-2.0426764752593702,1.9963580493475084,NA,0,0.0978071521243702
0.7426782279439375,0.8902988756181062,-0.14762064767416871,0.25732177205606255,0.10970112438189383,0.07664778931377225,0.0392541440348003,0.047763893221543556,0.06702559024695137,0.06702559024695137,0,0.08214379558534543,0.1403253948481188,0.13107313228069944,0.08852638244280843,0.08852638244280844,1.3877787807814457e-17,0.006296140337459131,0.005508353261108279,0.0062605630944685825,-7.522098333603037e-4,0.0059335330356565874,0.006093425570969665,-1.5989253531307774e-4,2.6240172042937346,4.15777213851852e-4,-5.756697491649296e-4,-1.5989253531307763e-4,-1.0842021724855044e-19,0.7673854869070609,0.23261451309293915,0.005902246799283705,0.43332892727929806,0.002175622084595443,-1.0497544099257576,2.411851798957062,NA,0,0.09108806415247185
0.7177454532752893,0.907711861573918,-0.18996640829862876,0.28225454672471073,0.09228813842608197,0.10527443158121483,0.07623991281925464,0.08440800036081297,0.09707930664868765,0.09707930664868765,0,0.08723170167278582,0.1839840698943994,0.15402742929239038,0.09616079762427335,0.09616079762427335,0,0.009183267809464634,0.014026929448880662,0.013001147307287183,0.0010257821415934794,0.009335223560149227,0.010550413329985874,-0.001215189769836646,11.517935192007052,5.690987514534448e-4,-0.0017842885212900924,-0.0012151897698366478,1.734723475976807e-18,0.624738435386151,0.375261564613849,0.01160509862917265,0.4221778518044237,0.0028091584503945194,-2.625836971651171,1.9015975864588612,NA,0,0.1008029813664076
0.7244517342779093,0.896020944225146,-0.17156920994723668,0.2755482657220907,0.103979055774854,0.11038494107075607,0.0863266630088376,0.1078971223885009,0.10375572427453461,0.10375572427453461,0,0.09953681269004903,0.11997441549923774,0.099678041484797,0.10166189533244997,0.10166189533244999,1.3877787807814457e-17,0.010987365203161948,0.010356990936484957,0.010754973841531212,-3.979829050462548e-4,0.010548003581340277,0.01081366666722327,-2.6566308588299274e-4,2.4567345569124117,9.815256042171606e-5,-3.638156463047071e-4,-2.65663085882991e-4,-1.734723475976807e-18,0.7360885092474695,0.26391149075253056,0.010672178069823453,0.15165902610206106,4.916935313025079e-4,-3.5882311604620996,5.870278262052216,NA,0,0.10436194668038615
0.7082528743815526,0.8996269656493682,-0.19137409126781557,0.2917471256184474,0.10037303435063183,0.10316292334143852,0.1156572667407571,0.11877378611964828,0.10680811211467954,0.10680811211467953,-1.3877787807814457e-17,0.0786220214912275,0.10217139318616976,0.08976710114896204,0.08098574338529975,0.08098574338529974,-1.3877787807814457e-17,0.008110877576048435,0.01181686407500761,0.010661978472447651,0.0011548856025599581,0.008649934359187763,0.009192088484700548,-5.421541255127855e-4,5.89805163881043,-6.0797776184771486e-5,-4.8135634932801406e-4,-5.421541255127856e-4,1.0842021724855044e-19,0.6249452849104428,0.3750547150895571,0.009963870825528022,0.13604983398708778,2.9423393679480164e-4,9.256770287509852,4.33860378568458,NA,0,0.09584777419724626
0.7318500096713246,0.8999277825811329,-0.1680777729098083,0.26814999032867537,0.10007221741886707,0.08881658309058071,0.11278437149001173,0.13594565760600041,0.09524354531808787,0.09524354531808789,1.3877787807814457e-17,0.08314605443215159,0.14817062905428544,0.13433380934149616,0.0896532078013071,0.08965320780130712,1.3877787807814457e-17,0.007384748452127139,0.016711331271167255,0.01826209804964878,-0.0015507667784815243,0.008538889360135742,0.009885671544852336,-0.001346782184716594,13.623578111068134,-3.0584779245692483e-4,-0.0010409343922596667,-0.0013467821847165916,-2.3852447794681098e-18,0.5467031957908607,0.4532968042091394,0.012048039861647196,0.27205063065755086,0.0015584952453063163,4.705664519830672,2.2786866337123155,NA,0,0.09326068128068543
0.7251924768410065,0.9007307599221895,-0.17553828308118302,0.2748075231589935,0.09926924007781046,0.07922712423507777,0.04600250678153981,0.03499136672023228,0.07009674940476593,0.07009674940476594,1.3877787807814457e-17,0.0893993235943282,0.15145487434678562,0.11156639053155185,0.09555953096013466,0.09555953096013466,0,0.00708285131693976,0.006967303884235265,0.0039038604847421807,0.0030634433994930843,0.00669841249494953,0.007051098013150858,-3.526855182013275e-4,5.0018524426059745,4.1088712357452737e-4,-7.635726417758539e-4,-3.5268551820132656e-4,-9.215718466126788e-19,0.7284582458006227,0.2715417541993773,0.007025077600587513,0.3832929964758649,0.0020617719346190076,-1.3845910143546643,2.4406337952094956,NA,0,0.10109337537742442
0.7305531098578698,0.8847066084887912,-0.15415349863092143,0.2694468901421302,0.11529339151120876,0.07519873517392231,0.05231695874917966,0.06083022743683507,0.0690333116753479,0.06903331167534789,-1.3877787807814457e-17,0.10202424329982986,0.12315509555209776,0.09699131991772701,0.1044604909215161,0.10446049092151607,-2.7755575615628914e-17,0.007672094053223723,0.006443100053750378,0.005900004049994165,5.430960037562122e-4,0.007211253627544871,0.007340945442062291,-1.2969181451742e-4,1.766690892079232,9.517693621883244e-5,-2.248687507362548e-4,-1.2969181451742234e-4,2.3310346708438345e-18,0.7635082175641513,0.23649178243584879,0.00705759705348705,0.19838242412788806,4.835114369006639e-4,-2.2864028464419395,5.828212420484835,NA,0,0.10052758635140008
0.7264134625232002,0.8922199078973729,-0.16580644537417277,0.27358653747679984,0.10778009210262707,0.0727233656104227,0.10020632140661614,0.1001269860525933,0.0802423323263312,0.08024233232633121,1.3877787807814457e-17,0.0817670062586013,0.15336579818426174,0.13401447562250693,0.08948393064678582,0.08948393064678581,-1.3877787807814457e-17,0.005946371891013983,0.015368222465634358,0.013418465531500357,0.0019497569341340015,0.007180399300825761,0.008524063366348169,-0.0013436640655224083,15.763187200449606,-3.910639127482667e-4,-9.526001527741408e-4,-0.0013436640655224074,-8.673617379884035e-19,0.5067447775969129,0.4932552224030869,0.010657297178324171,0.29320198179255974,0.001967746433553778,3.6461260626302545,2.1420165628422656,NA,0,0.10052638339754766
0.7226473669317159,0.8969932361500624,-0.1743458692183465,0.27735263306828406,0.10300676384993757,0.10890740982243932,0.08544213272539647,0.11828426685680436,0.1023992534338976,0.10239925343389758,-1.3877787807814457e-17,0.08729179102583023,0.17315531095190495,0.13414128615228332,0.09613631434617984,0.09613631434617982,-1.3877787807814457e-17,0.009506722859384824,0.01479475906045996,0.015866803687751636,-0.0010720446272916764,0.009844286816935314,0.01097337362351342,-0.001129086806578106,10.289331661493165,4.038248989680672e-4,-0.0015329117055461743,-0.001129086806578107,1.0842021724855044e-18,0.6260616359369325,0.37393836406306735,0.012150740959922392,0.3735222079251124,0.0020148112875928038,-3.6412155872714616,2.016634201590911,NA,0,0.11438184766441138
0.7358667748428444,0.8852235462990288,-0.14935677145618442,0.26413322515715565,0.11477645370097123,0.07882253517921792,0.0491041050619537,0.06353311616988683,0.07097291038573737,0.07097291038573737,0,0.08808496223694229,0.19805298149057463,0.1742504112726727,0.10070670150739433,0.10070670150739433,0,0.006943080034681465,0.009725214410946348,0.011070671622037273,-0.0013454572110909255,0.007147447701327501,0.0076779341603048995,-5.304864589773988e-4,6.909234279710631,6.352058591713036e-4,-0.0011656923181487032,-5.304864589773996e-4,8.673617379884035e-19,0.665437057146359,0.334562942853641,0.008334147222813906,0.501485168146215,0.0032680768953230383,-1.6523115409594882,1.8010052634828444,NA,0,0.09865246308181533
0.7279865258159506,0.9007571926654743,-0.1727706668495237,0.2720134741840494,0.09924280733452573,0.12168943477500076,0.07039657205036762,0.05562102688559385,0.10773708498442776,0.10773708498442776,0,0.0751440238966404,0.18074047291524675,0.1476079471072287,0.08562371194180403,0.08562371194180403,0,0.00914423379470132,0.012723509723995685,0.008210105594578482,0.004513404129417203,0.009224849130156303,0.010117845075292023,-8.929959451357203e-4,8.825949977396215,0.001072556084192912,-0.0019655520293286317,-8.929959451357196e-4,-6.505213034913027e-19,0.6579344654831343,0.3420655345168656,0.010933871759348502,0.5576686051460509,0.005416344163720097,-1.3724438120814813,1.7116150646637733,NA,0,0.10352167406039389
0.7208550481269287,0.9014287138432916,-0.1805736657163629,0.2791449518730713,0.0985712861567084,0.09344448595540496,0.02212647571826969,0.025304837011241588,0.07353642342007663,0.07353642342007663,0,0.0836101174071808,0.07961643926157534,0.06921990423956367,0.08321645541587254,0.08321645541587253,-1.3877787807814457e-17,0.007812904441785066,0.0017616312100963403,0.0017515983947159093,1.0032815380431022e-5,0.0061194405009795325,0.0061237220667545115,-4.2815657749790265e-6,0.06991770247417838,-5.731258566695334e-5,5.303101989197272e-5,-4.281565774980619e-6,1.5924219408380846e-18,0.9196974562202717,0.08030254377972845,0.004787267825940703,0.620614313018881,2.848211788721135e-4,-0.3102508839590205,-19.935617332904815,NA,0,0.1112202933418423
0.7179123861960424,0.8899981866552086,-0.17208580045916622,0.28208761380395764,0.11000181334479142,0.12129304530980678,0.10792895544212933,0.12656426896798542,0.117523201088372,0.117523201088372,0,0.07357346068886446,0.1553324298014303,0.12561515470038143,0.08256709554844749,0.0825670955484475,1.3877787807814457e-17,0.008923949100933725,0.01676486689475625,0.015898390225954174,8.664766688020777e-4,0.009703549373423019,0.011135774891426115,-0.0014322255180030958,12.861480516329621,2.2127393427029613e-4,-0.0016534994522733903,-0.001432225518003094,-1.734723475976807e-18,0.5753181665225713,0.42468183347742866,0.01284440799784499,0.37649561517456887,0.001092634210708995,-8.076042327668537,1.899882440880198,NA,0,0.11523590365464328
0.7122713445604487,0.9042744820052986,-0.19200313744484987,0.2877286554395513,0.09572551799470141,0.1077449902860905,0.04564993493084079,0.0787592606966621,0.08987846349928,0.08987846349927998,-1.3877787807814457e-17,0.09617033273112491,0.15244702043193076,0.14910425726038415,0.10155744781231059,0.1015574478123106,1.3877787807814457e-17,0.010361871565925143,0.006959196563118195,0.011743341068552769,-0.004784144505434573,0.00912782736627879,0.009382824462469729,-2.5499709619093876e-4,2.7177008075862363,7.161667197047606e-4,-9.711638158957003e-4,-2.5499709619093973e-4,9.75781955236954e-19,0.7865930159884407,0.2134069840115593,0.00866053406452167,0.46671947071848874,0.0034945040379916396,-0.7351621585595608,2.708884027475338,NA,0,0.10195967732344169
0.7089718209260271,0.8990766898860425,-0.19010486896001544,0.29102817907397294,0.1009233101139575,0.10553557045755024,0.025132984677061126,0.02693787033522493,0.0821361523250156,0.08213615232501557,-2.7755575615628914e-17,0.0931635229738741,0.13078748217837047,0.13206441010423617,0.09696065747638435,0.09696065747638438,2.7755575615628914e-17,0.00983206554288289,0.00328707978554039,0.003557533955285883,-2.7045416974549267e-4,0.007963975332013968,0.007927290255858414,3.668507615555393e-5,0.46276943282659516,6.24163727780241e-4,-5.874786516246879e-4,3.668507615555306e-5,8.673617379884035e-19,0.8793241052641266,0.12067589473587344,0.00655957266421164,0.6392218437252405,0.003025063607341142,-0.31258925858028835,3.4761754196974657,NA,0,0.10526108885188505
0.7216519239615348,0.9003396935685543,-0.1786877696070195,0.27834807603846523,0.09966030643144574,0.1035679627742975,0.06383377342052354,0.08387983509239708,0.09250802761472646,0.09250802761472646,0,0.08214891175039615,0.13336096067544254,0.12645691621974586,0.08725272023924846,0.08725272023924846,0,0.008507995434114079,0.00851293334689955,0.010607185278805355,-0.002094251931905806,0.008071577053352399,0.00850936989263756,-4.3779283928516155e-4,5.144832635186616,4.087450500972225e-4,-8.465378893823844e-4,-4.3779283928516193e-4,3.7947076036992655e-19,0.721535360614261,0.2784646393857389,0.008510464390506813,0.3449033571659838,0.002034869249182529,-1.6065200890894884,2.6040934404055727,NA,0,0.08057337466532347
0.7246327866909338,0.8892846694523497,-0.16465188276141596,0.2753672133090662,0.11071533054765026,0.10196333635118845,0.11233409393138677,0.1502514816173097,0.10481910296595155,0.10481910296595154,-1.3877787807814457e-17,0.08286989528164067,0.1272049707436347,0.11224578002185705,0.08777846781627036,0.08777846781627036,0,0.008449691005989692,0.014289455132054768,0.01686509475357464,-0.002575639621519873,0.009200860256227107,0.010057770579766485,-8.569103235393782e-4,8.519883375181077,-9.174621245853363e-5,-7.651641110808471e-4,-8.569103235393807e-4,2.4936649967166602e-18,0.6087753833503914,0.3912246166496087,0.01136957306902223,0.20825255907572784,4.5978831991613897e-4,10.831811761358196,2.8691723069848014,NA,0,0.10825427856737573
0.7288578529712436,0.9002011960884597,-0.1713433431172161,0.2711421470287564,0.09979880391154028,0.11143748810077676,0.07875010580768106,0.0893680010793251,0.10257456108507705,0.10257456108507704,-1.3877787807814457e-17,0.08128819802994353,0.1652956425808884,0.1596637232275033,0.08967204051579286,0.08967204051579286,0,0.009058552600695416,0.013017049342793593,0.01426882778972458,-0.0012517784469309873,0.0091980701975107,0.010131867906354253,-9.337977088435534e-4,9.216441800015152,5.426724626932011e-4,-0.001476470171536756,-9.337977088435549e-4,1.5178830414797062e-18,0.6516465927698494,0.3483534072301507,0.011037800971744505,0.4123062889238713,0.002745983455502775,-2.409189732648455,1.9676308863394563,NA,0,0.10392753164109021
0.7093206548121841,0.8979863084117562,-0.1886656535995721,0.2906793451878159,0.1020136915882438,0.08952680326310362,0.08773308178085322,0.08805113038721672,0.08900540547719375,0.08900540547719375,0,0.09375575137571739,0.12720567640144734,0.10769965179697513,0.09716810171094208,0.09716810171094208,0,0.008393652708198307,0.01116014601071693,0.009483076083033297,0.0016770699276836328,0.008648486292231604,0.0091978151698409,-5.49328877609296e-4,5.972384392007717,1.2371060694497048e-5,-5.616999383037915e-4,-5.493288776092945e-4,-1.5178830414797062e-18,0.6473049441966849,0.35269505580331495,0.009776899359457619,0.15251877812733997,5.9999849098317223e-5,-48.91120647715231,3.8028688047461903,NA,0,0.10394749784062365
0.7255583499641963,0.8971308522874073,-0.17157250232321097,0.2744416500358037,0.1028691477125927,0.08829534230747187,0.07205679253752667,0.08662076673296086,0.0838388079144196,0.08383880791441958,-1.3877787807814457e-17,0.08729312089080389,0.11418797060492732,0.10610917433610903,0.09005977115875402,0.09005977115875402,0,0.007707575990141053,0.008228018908160441,0.009191258038395177,-9.632391302347356e-4,0.0075505038549953645,0.007850407203311743,-2.9990334831637815e-4,3.8202266525723925,8.696384410258782e-5,-3.8686719241896563e-4,-2.999033483163778e-4,-3.2526065174565133e-19,0.712357457747065,0.287642542252935,0.007967797449150747,0.16865161137048065,0.00043673335563798956,-4.437390872853165,4.245718857650401,NA,0,0.11161989120733498
0.7171660108510931,0.9017636297768707,-0.18459761892577764,0.2828339891489069,0.09823637022312925,0.09454584933322611,0.10278951801152163,0.10760171422393401,0.09687743903073033,0.09687743903073033,0,0.10127680662048358,0.1344935275680244,0.14084071431875428,0.10453989671708458,0.10453989671708457,-1.3877787807814457e-17,0.009575301699690517,0.013824524874386524,0.015154702293221328,-0.0013301774188348037,0.010127557470488208,0.010777126440973773,-6.495689704855648e-4,6.027292841401169,-5.5542904205470146e-5,-5.940260662800951e-4,-6.495689704855653e-4,4.336808689942018e-19,0.6371903457079846,0.36280965429201534,0.01169991328703852,0.1423664450364082,2.738276420709248e-4,12.468904564560292,4.048970630798569,NA,0,0.10354164638564127
0.7202041087343775,0.8964621332344032,-0.1762580245000257,0.27979589126562254,0.10353786676559684,0.08701833856082278,0.09917161414844795,0.1067199305895892,0.09041877513565909,0.0904187751356591,1.3877787807814457e-17,0.08773662946655066,0.14029406530107388,0.11546891450732315,0.09317831425552692,0.09317831425552692,0,0.007634695727105765,0.01391318891135526,0.012322834541476736,0.001590354369878524,0.008425069044190266,0.009391392323397989,-9.663232792077227e-4,10.28945704674904,-1.2871360145689636e-4,-8.37609677750825e-4,-9.663232792077213e-4,-1.4094628242311558e-18,0.5854871186564261,0.41451288134357395,0.010773942319230512,0.22671559300793914,6.387450018758877e-4,8.16007284895501,2.6693476017891915,NA,0,0.1200645293318101
0.7210931288006941,0.9010882310197595,-0.17999510221906545,0.2789068711993059,0.09891176898024046,0.09868928018005987,0.03117928074847712,0.04595926491633617,0.07986027746393021,0.07986027746393021,0,0.09087474360588405,0.09184400567572529,0.06859934611155112,0.0909706150318175,0.0909706150318175,0,0.008968363033012195,0.002863630038028165,0.0031527755210282137,-2.891454830000486e-4,0.007264938557505325,0.007265711053874032,-7.72496368707e-7,0.010632082159324374,1.3160121325827768e-5,-1.393261769453386e-5,-7.724963687060919e-7,-9.0801931945661e-19,0.8900746137223651,0.10992538627763493,0.00591599653552018,0.5190937753473622,6.543488178403701e-5,-0.46184685248109664,94.75662829844215,NA,0,0.08989926024325594
0.7347193003631058,0.8847350101412874,-0.15001570977818157,0.26528069963689416,0.11526498985871259,0.11166716974977857,0.04458311633548265,0.07408039399569162,0.09387106512555538,0.09387106512555538,0,0.08450073144065819,0.19250919638361674,0.15076249922290683,0.09695032605696342,0.09695032605696341,-1.3877787807814457e-17,0.009435957521764429,0.008582659898021061,0.01116854534220809,-0.0025858854441870287,0.009100830371237042,0.009209594131139288,-1.087637599022466e-4,1.1809832046180715,0.0014122259665066735,-0.0015209897264089217,-1.0876375990224812e-4,1.5178830414797062e-18,0.7527780279921105,0.24722197200788965,0.009009308709892746,0.6685082936943068,0.00724564563142954,-0.6645859047924164,1.782352859891905,NA,0,0.11238426849696888
0.7317742558453533,0.8870222349715765,-0.15524797912622323,0.26822574415464673,0.1129777650284235,0.10646005296159997,0.08998954394987331,0.09749337897135264,0.10204223842532378,0.10204223842532377,-1.3877787807814457e-17,0.07900909489395816,0.17959342385889093,0.15874244045942784,0.0903728875773,0.09037288757729998,-1.3877787807814457e-17,0.008411312426858863,0.01616153030945789,0.015476336906548382,6.851934029095084e-4,0.009221851741347828,0.010490120385779638,-0.0012682686444318095,12.090124782086095,3.251733382463237e-4,-0.0015934419826781363,-0.0012682686444318125,3.0357660829594124e-18,0.5867598907817451,0.413240109218255,0.012286421368158378,0.4220602617190923,0.0016566750966554038,-5.463677162970655,1.7855010388497348,NA,0,0.09628632947965303
0.7274883021230091,0.9093296516548426,-0.1818413495318335,0.2725116978769909,0.09067034834515741,0.10119303749898222,0.07483979002917016,0.0895807220230221,0.09401146928641121,0.09401146928641121,0,0.08038459796269656,0.13712541394449318,0.10963039781023247,0.08552930751315455,0.08552930751315453,-1.3877787807814457e-17,0.008134361635979763,0.010262437187268911,0.009820770191511766,4.416669957571454e-4,0.008040735866360949,0.008714287117672082,-6.73551251311133e-4,7.729275409634016,2.9644278265345664e-4,-9.699940339645906e-4,-6.73551251311134e-4,9.75781955236954e-19,0.6790748176535054,0.32092518234649464,0.009198399411624338,0.31477995290214794,0.0014953047652073535,-2.839869739579533,2.41669795493398,NA,0,0.09729183011138381
0.7085812716601392,0.8909270213050922,-0.18234574964495298,0.2914187283398608,0.10907297869490784,0.10107453103320681,0.08114992359571202,0.09307306616045606,0.09526812727110114,0.09526812727110115,1.3877787807814457e-17,0.1032744844929949,0.16559969821708026,0.1421190570219261,0.11007248120167763,0.11007248120167763,0,0.010438420087825648,0.013438402857789031,0.013227456396863355,2.1094646092567615e-4,0.010486399148167312,0.01131267125168987,-8.26272103522558e-4,7.303952224361958,2.564251853539683e-4,-0.0010826972888765254,-8.262721035225571e-4,-8.673617379884035e-19,0.6538216143114178,0.3461783856885821,0.01193841147280734,0.2650980132459957,0.0012418054169103636,-4.072849307083532,2.657025757668358,NA,0,0.08378059697920487
0.7285306515070968,0.898952095057932,-0.17042144355083522,0.27146934849290316,0.10104790494206795,0.11968581256356234,0.09244617610423371,0.10639747510233741,0.11229108620076488,0.11229108620076486,-1.3877787807814457e-17,0.09161840496567762,0.14065091994442266,0.11460251348569034,0.09657303787832038,0.09657303787832038,0,0.01096542324409464,0.013002639714404575,0.012193418075259024,8.092216391455513e-4,0.010844291321064205,0.01151846507202869,-6.741737509644852e-4,5.852982552351016,2.6415212337671875e-4,-9.383258743412057e-4,-6.741737509644869e-4,1.734723475976807e-18,0.6935513447421802,0.3064486552578198,0.011984031479249608,0.2545915918419276,0.0013356278827076006,-3.39381093584948,2.8685234686695757,NA,0,0.10055974887359861
0.7230711561269847,0.8948317084606319,-0.17176055233364718,0.2769288438730153,0.10516829153936813,0.08710745540935982,0.10367745195806827,0.10844459651917744,0.09169616539657349,0.09169616539657349,0,0.07530318702949348,0.12838158074371317,0.11969233842768705,0.0808853510140719,0.0808853510140719,0,0.006559469006354287,0.013310275169857184,0.01297998734722736,3.302878226298239e-4,0.007416876524746241,0.00842896195242397,-0.0010120854276777294,12.007236874365978,-1.7611219079477825e-4,-8.359732368829497e-4,-0.001012085427677728,-1.5178830414797062e-18,0.5626983328166233,0.43730166718337676,0.009934872088105735,0.25406725441664507,8.795088006556081e-4,6.256938657368004,2.4187163883469176,NA,0,0.10587844467126856
0.7236201962669638,0.8914681306244172,-0.16784793435745338,0.27637980373303617,0.10853186937558279,0.08925510728911261,0.08118622903371764,0.0827381727907255,0.08702503230054077,0.08702503230054077,0,0.09820009192782385,0.10691316688662432,0.0736834794746702,0.09914573824111206,0.09914573824111203,-2.7755575615628914e-17,0.008764859740818639,0.008679876853577559,0.006096436456597139,0.00258344039698042,0.008628161072893738,0.008741372187122284,-1.1321111422854524e-4,1.2951183384609444,1.4060526935982133e-5,-1.2727164116452721e-4,-1.1321111422854508e-4,-1.6263032587282567e-19,0.7255645212369756,0.2744354787630244,0.008722368297198099,0.06318494496230048,7.030474107269154e-5,-10.06165001677096,12.27042891196968,NA,0,0.10037820294533929
0.7189526598477299,0.8973823739233724,-0.17842971407564245,0.28104734015227006,0.10261762607662761,0.08870309871886388,0.02660086762794919,0.04006731818504719,0.07124943185324069,0.0712494318532407,1.3877787807814457e-17,0.0906172823205205,0.17797400063992413,0.15378533926937557,0.09958162137630236,0.09958162137630235,-1.3877787807814457e-17,0.008038033739312288,0.004734262832239166,0.006161766120701503,-0.0014275032884623375,0.0070951339460860715,0.007109517713406934,-1.4383767320862856e-5,0.20231706144761888,0.0010961835688587582,-0.001110567336179622,-1.4383767320863723e-5,8.673617379884035e-19,0.8128491931212927,0.18715080687870736,0.006386148285775727,0.6869617320766769,0.0054250471084155445,-0.42833996719066014,2.0373247079771843,NA,0,0.0864792397969946
0.7268589809221189,0.9010157894108579,-0.17415680848873905,0.27314101907788113,0.09898421058914209,0.10229871275472914,0.07244153363708536,0.08550617115977194,0.09414349242374509,0.09414349242374509,0,0.09528669407635387,0.10164486780711351,0.0451730700938904,0.09591605288388173,0.09591605288388175,1.3877787807814457e-17,0.009747706146664675,0.007363310110286108,0.0038625762632605674,0.0035007338470255406,0.009029872197989253,0.009096429783402974,-6.655758541372105e-5,0.7316891021921554,3.768931551657875e-5,-1.0424690093029867e-4,-6.655758541371992e-5,-1.1248597539537109e-18,0.7788998458516528,0.22110015414834705,0.008555508128475392,0.17098171846871144,1.8983713194038802e-4,-2.426268514907251,15.986487962003125,NA,0,0.11162546795784398
0.7228044067275684,0.8996596744364042,-0.17685526770883575,0.2771955932724316,0.10034032556359584,0.085882653594076,0.05018311966476537,0.05341397022675919,0.07598690010699144,0.07598690010699144,0,0.08887470576669096,0.16941692181848447,0.1365781333802496,0.09695633794694139,0.09695633794694139,0,0.007632795568636148,0.008501869660853206,0.007295180349998998,0.0012066893108542082,0.007367411566313939,0.007873699077225954,-5.062875109120152e-4,6.4301099895525775,5.760938438925383e-4,-0.0010823813548045545,-5.062875109120163e-4,1.0842021724855044e-18,0.7006895003923123,0.29931049960768785,0.008067332614744677,0.43577812351070505,0.0028753195746828697,-1.405707978264758,2.1034549348572575,NA,0,0.09721504239656475
0.7223190557982404,0.9009636653151921,-0.1786446095169517,0.2776809442017596,0.09903633468480788,0.10605171132988102,0.1263286343282862,0.14401204390547478,0.11168222645358454,0.11168222645358454,0,0.07413209273385417,0.15549771948489274,0.14289876459522963,0.08219024617660918,0.08219024617660918,0,0.007861835298890672,0.01964381454368944,0.020579143160926315,-9.353286172368754e-4,0.009179189685771928,0.011133466420151929,-0.001954276734380001,17.55317401274681,-3.309163121612152e-4,-0.0016233604222187854,-0.001954276734380001,0,0.5100615779158648,0.4899384220841352,0.013752824921290055,0.3358820399318402,0.001649844548347786,6.230167877947862,1.9110984047438426,NA,0,0.0813437523172847
0.7296042305751755,0.9015451448801844,-0.1719409143050089,0.27039576942482446,0.09845485511981555,0.0998319323549616,0.06112041511875912,0.08091737163389509,0.08936450186627626,0.08936450186627627,1.3877787807814457e-17,0.08061382470738626,0.18481333824873508,0.17226275047134287,0.09087277271665502,0.09087277271665502,0,0.008047833895062518,0.01129586795324633,0.013939048998566588,-0.0026431810453202576,0.008120800067031215,0.008926088563343164,-8.052884963119494e-4,9.021739932303985,7.957801842399853e-4,-0.0016010686805519325,-8.052884963119472e-4,-2.168404344971009e-18,0.6578170959357719,0.3421829040642282,0.009671850924154424,0.5145897813939865,0.004033721264459839,-1.5788690157977106,1.7736487625289805,NA,0,0.09496620140412101
0.7360592712084724,0.9107046979526897,-0.17464542674421735,0.26394072879152763,0.08929530204731029,0.10488218097695454,0.07369647986430045,0.07837233778945514,0.09665100429740585,0.09665100429740586,1.3877787807814457e-17,0.0749210395933198,0.11241492459733346,0.06776455762870831,0.07826906737968033,0.07826906737968033,0,0.007857882033608144,0.008284584227034238,0.005310866800630127,0.0029737174264041107,0.007564783967667431,0.007970506121517971,-4.0572215385054067e-4,5.090293485318489,2.2716172302559917e-4,-6.328838768761382e-4,-4.0572215385053904e-4,-1.6263032587282567e-18,0.7256586764653573,0.27434132353464263,0.008071233130321192,0.27066530852597304,0.0011692730912873932,-2.363149688316513,2.9982202320538307,NA,0,0.08685187073053298
0.715282531566127,0.9011595216821067,-0.1858769901159797,0.284717468433873,0.09884047831789333,0.12177746874911254,0.08217078295585299,0.09954497430280873,0.11050075343699983,0.11050075343699983,0,0.10349239421263295,0.1718763206925287,0.1583693218343752,0.11025149421516148,0.1102514942151615,2.7755575615628914e-17,0.012603041801999745,0.01412321184287636,0.015764870072356125,-0.001641658229479764,0.012182873178330372,0.013035860767627153,-8.52987589296781e-4,6.543392910540005,5.515873137564407e-4,-0.001404574903053218,-8.529875892967772e-4,-3.7947076036992655e-18,0.6915335938502053,0.3084664061497947,0.013363126822438053,0.3265496389534125,0.002708460689398592,-2.0746694985985727,2.5134023379464585,NA,0,0.09958629844101888
0.7397503733237395,0.8982945288893734,-0.15854415556563395,0.2602496266762605,0.10170547111062656,0.10306970639689707,0.09760302976750716,0.11261194971127929,0.10164700584493853,0.1016470058449385,-2.7755575615628914e-17,0.08106421783334004,0.1445914518650319,0.08762391974575398,0.08752528509888828,0.0875252850988883,1.3877787807814457e-17,0.008355265131376466,0.014112563780509787,0.00986750044391402,0.004245063336595767,0.008896683166026608,0.009853599955477152,-9.569167894505435e-4,9.711341984394632,6.685880956510907e-5,-0.0010237755990156533,-9.569167894505441e-4,6.505213034913027e-19,0.6272642007065593,0.37273579929344064,0.011233914455943126,0.2881923147386075,3.4728284561083285e-4,-17.85418022400932,2.2760545783073054,NA,0,0.09745713814479007
0.73918710950641775,0.8972115101503502,-0.15802440064393242,0.26081289049358225,0.10278848984964983,0.07343353690060331,0.10654058642701493,0.11342110079367466,0.0820682821833009,0.08206828218330091,1.3877787807814457e-17,0.07829830521288245,0.1527261366242512,0.12633601726356677,0.08594862960644137,0.08594862960644137,0,0.0057497214851049035,0.016271532158680123,0.01432917014792243,0.001942362010757693,0.00705365638780944,0.008493945340106283,-0.0014402889522968426,16.956654353497647,-4.750499544070162e-4,-9.65238997889825e-4,-0.0014402889522968413,-1.3010426069826053e-18,0.500370538643996,0.49962946135600383,0.011010626821892513,0.30599710744041597,0.0024640859006795995,3.218063462345705,2.052003044131721,NA,0,0.1143745471496388
0.7293484297541504,0.8980645081003608,-0.16871607834621039,0.2706515702458496,0.10193549189963924,0.12528193085590603,0.03740757107026393,0.053751204337978115,0.10149859739557325,0.10149859739557325,0,0.09148076757369579,0.1722378423239159,0.16528505266423762,0.0997127797127354,0.09971277971273541,1.3877787807814457e-17,0.011460887197812967,0.006442999327720796,0.008884270639768911,-0.002441271312048115,0.010120707283256414,0.01010278796645492,1.791931680149468e-5,0.17737001767228605,0.0014008394267751518,-0.0013829201099736545,1.7919316801497283e-5,-2.6020852139652106e-18,0.8273933996308059,0.17260660036919404,0.008951943262766882,0.6701581885797776,0.007096476241836834,-0.42569381058951394,2.1327895154281387,NA,0,0.09795261490226637
0.7153538139022153,0.9078794247666488,-0.19252561086443354,0.2846461860977847,0.09212057523335115,0.07555306863845862,0.048036998414356255,0.06642019300617506,0.06772072419276907,0.06772072419276906,-1.3877787807814457e-17,0.09559578682591567,0.10974529546115307,0.07752660066568222,0.09689924770066301,0.09689924770066301,0,0.007222555043605865,0.005271834584050469,0.005149331779327273,1.225028047231961e-4,0.006562087228023412,0.006667289904650504,-1.0520267662709158e-4,1.5778926390123162,7.92782461485452e-5,-1.8448092277563699e-4,-1.0520267662709179e-4,2.0328790734103208e-19,0.7749298996220821,0.22507010037791783,0.006247194813828167,0.2267611290319596,3.89338873243735e-4,-1.7457797579059393,7.756120603923134,NA,0,0.10550789310210516
0.729593775423541,0.8971289766654907,-0.16753520124194976,0.270406224576459,0.10287102333450926,0.1024495925156732,0.08249840662223029,0.08111014322999295,0.0970546676624042,0.0970546676624042,0,0.08925887137913734,0.14937348433694883,0.15009579190752956,0.09544292313146537,0.09544292313146535,-1.3877787807814457e-17,0.009144535001201506,0.012323074449408953,0.01217429117983894,0.00014878326957001344,0.009263181185252762,0.010004031853058624,-7.408506678058622e-4,7.405520880857202,2.3661734398428087e-4,-9.77468011790143e-4,-7.408506678058622e-4,0,0.666910693010188,0.333089306989812,0.010733804725305229,0.2858857230554386,0.0011993578180336693,-4.135012678586887,2.4848115456017212,NA,0,0.11012075460107237
0.7185989309918162,0.8915704605820622,-0.1729715295902461,0.28140106900818385,0.10842953941793776,0.1292906804628441,0.08671992004271363,0.10351780835791491,0.11731122297212812,0.11731122297212809,-2.7755575615628914e-17,0.09728343759758692,0.13880547597371548,0.12677931976825327,0.10178565309440449,0.10178565309440447,-1.3877787807814457e-17,0.012577841844756644,0.012037199777931414,0.013123917327516854,-0.0010867175495854406,0.011940599445521368,0.01242570458920123,-4.851051436798627e-4,3.9040453617531803,3.574393676033172e-4,-8.425445112831835e-4,-4.8510514367986634e-4,3.63207727782644e-18,0.7273972786767564,0.27260272132324365,0.012307520811344029,0.26485359049478435,0.0017676247478656314,-2.037077073251112,3.342935014806888,NA,0,0.08858501686024779
0.7080148282380039,0.8980272657113867,-0.1900124374733828,0.2919851717619961,0.10197273428861331,0.10598312369341975,0.07228226621568182,0.08372680103032192,0.09614297303425588,0.0961429730342559,1.3877787807814457e-17,0.07956922257049891,0.10142892115085099,0.06910547098289314,0.08179831580546233,0.08179831580546232,-1.3877787807814457e-17,0.008432994757878433,0.007331512280595211,0.005785980019091379,0.0015455322615038321,0.007864333270732111,0.008111378207556062,-2.470449368239501e-4,3.0456592024499387,1.5229592058979612e-4,-3.993408574137464e-4,-2.4704493682395026e-4,1.6263032587282567e-19,0.7360876514757211,0.26391234852427903,0.007882253519236822,0.21988890697356783,7.366905863627558e-4,-2.144819794672285,4.6399963283124706,NA,0,0.09856012005397013
0.7159529431758053,0.8993152789690635,-0.18336233579325822,0.28404705682419473,0.10068472103093651,0.08945169506789016,0.06546646573372394,0.08295538354201033,0.0826387612682669,0.08263876126826691,1.3877787807814457e-17,0.0939527980997003,0.14260194770882625,0.1153842889373657,0.09885102415648743,0.09885102415648743,0,0.008404237046389441,0.009335645523242168,0.009571747943521312,-2.3610242027914327e-4,0.008168926186391649,0.008668800882940565,-4.998746965489166e-4,5.766364959802294,2.3729790328209498e-4,-7.371725998310088e-4,-4.998746965489138e-4,-2.8189256484623115e-18,0.694102717291691,0.30589728270830885,0.008869941284815806,0.2631003033627471,0.0011668610102870491,-2.7294492298420088,2.931232074035595,NA,0,0.10316035234280618
0.7254394594627197,0.8908289815846245,-0.16538952212190483,0.2745605405372803,0.10917101841537546,0.09511831789970235,0.086969660913764,0.10761093565739586,0.0928810182329902,0.09288101823299022,1.3877787807814457e-17,0.11844646023058225,0.06488711956434405,0.040767481620177355,0.11259933246439298,0.11259933246439299,1.3877787807814457e-17,0.011266428058306974,0.0056432107861818645,0.004387026841542974,0.0012561839446388907,0.01045834065164781,0.009722514484513733,7.358261671340776e-4,7.568270207322604,-8.69281735690232e-5,8.227543407031043e-4,7.358261671340811e-4,-3.469446951953614e-18,0.8406376245272937,0.15936237547270632,0.008454819422244419,0.29915211719457074,4.364366954821938e-4,-10.672882790850364,-1.2114995957231127,NA,0,0.09583665043647933
0.7106678455388946,0.9074709717126329,-0.1968031261737383,0.2893321544611054,0.09252902828736709,0.09169352196645905,0.06170782491949342,0.07899995944805015,0.08301769563684248,0.08301769563684248,0,0.09357068767805922,0.07620530959329055,0.062439119402026004,0.09196388611803283,0.09196388611803283,0,0.008579825906024803,0.004702463902318566,0.004932687900732016,-2.302239984134499e-4,0.007634629907328093,0.007457980403866849,1.7664950346124413e-4,2.3685970449808913,-1.070685100762142e-4,2.8371801353745894e-4,1.7664950346124472e-4,-5.963111948670274e-19,0.8175680360559849,0.182431963944015,0.0066411449041716844,0.2342743072277243,5.207129663558894e-4,-2.0579086363355983,-4.388347274749575,NA,0,0.10885470905307724
0.7320259653424933,0.8986586610399502,-0.16663269569745687,0.2679740346575067,0.10134133896004982,0.09704448583185941,0.05018698167064727,0.06131512814449564,0.08448789138779847,0.0844878913877985,2.7755575615628914e-17,0.0837642100601517,0.08666472806792674,0.06317947992470753,0.08405815243873735,0.08405815243873736,1.3877787807814457e-17,0.008128854696399287,0.004349441119036669,0.003873857907686032,4.755832113506374e-4,0.007101896053503048,0.007116069991434065,-1.4173937931016845e-5,0.19918210399952016,2.6660845590658917e-5,-4.0834783521674356e-5,-1.4173937931015438e-5,-1.4060746924421386e-18,0.8362105366337702,0.16378946336622982,0.006239147907717978,0.31625883570044877,1.359110346189901e-4,-1.0710553745666893,29.879051891977795,NA,0,0.12085587870419388
0.716044930414439,0.8997175263709131,-0.18367259595647412,0.28395506958556105,0.10028247362908693,0.09986474668527387,0.021355582225028445,0.023001369245371134,0.07757167142786063,0.07757167142786062,-1.3877787807814457e-17,0.10277110081142828,0.13935055241390823,0.12206917133270405,0.10643937870212045,0.10643937870212043,-1.3877787807814457e-17,0.010263209949100028,0.0029759121801783534,0.0028077580832999985,1.6815409687835495e-4,0.008256680511666514,0.00819394480403517,6.273570763134367e-5,0.7656349796309221,5.83912062029682e-4,-5.211763543983402e-4,6.273570763134172e-5,1.951563910473908e-18,0.8968719743160921,0.10312802568390794,0.006619561064639191,0.6665913272647104,0.0028718221817246865,-0.2720138772568678,3.8095309336037384,NA,0,0.1157134150866291
0.7334475642841636,0.8931229196428825,-0.1596753553587189,0.2665524357158364,0.10687708035711752,0.09869314294913682,0.05229428721575911,0.07738424679990288,0.08632541493897729,0.08632541493897729,0,0.08161313113096924,0.14225013578815984,0.11374731564301807,0.0880938371503307,0.08809383715033071,1.3877787807814457e-17,0.008054656417235396,0.007438869457386765,0.008802250346545764,-0.001363380889158999,0.00760473704556899,0.007890516903205694,-2.857798576367046e-4,3.621814149090794,5.500431192828857e-4,-8.358229769195875e-4,-2.857798576367018e-4,-2.8189256484623115e-18,0.7487048317413768,0.2512951682586231,0.00774676293731108,0.4286526874001082,0.0028134876311931394,-1.1270598463948849,2.3459294632438805,NA,0,0.0835475108753349
0.7183859691413329,0.8968597973459077,-0.1784738282045748,0.2816140308586671,0.1031402026540923,0.10106873660042809,0.04863581258453986,0.06894674851516135,0.0863028895186076,0.0863028895186076,0,0.07403169107766364,0.20574107251483476,0.17544678887578263,0.0876162233705386,0.0876162233705386,0,0.007482289485612649,0.010006384243773729,0.012096485630411193,-0.002090101386637464,0.007561533245585238,0.008193109984727623,-6.315767391423845e-4,7.708632501207428,0.0013971174534315343,-0.0020286941925739188,-6.315767391423845e-4,0,0.6560600057288921,0.3439399942711079,0.008744336864693189,0.7010331282909082,0.006905907989074833,-0.9275815434173047,1.5620836592644596,NA,0,0.08717134198560438
0.7231661444267518,0.8981712477511348,-0.17500510332438302,0.27683385557324824,0.10182875224886523,0.10856769831872522,0.09029326384212481,0.10558002174169523,0.10350871616414724,0.10350871616414722,-1.3877787807814457e-17,0.09788952038552634,0.06935597868837429,0.06252972624866007,0.09498398543726437,0.09498398543726438,1.3877787807814457e-17,0.010627639917780526,0.006262377682738165,0.006601889856835782,-3.395121740976167e-4,0.009831670388765293,0.009419187542665455,4.1248284609983824e-4,4.379176486628413,-1.0438952343746326e-4,5.168723695373017e-4,4.1248284609983845e-4,-2.168404344971009e-19,0.8159461045747812,0.1840538954252187,0.008445008800259345,0.2028282099259421,5.214343381299507e-4,-4.9409607699620635,-2.430682437690402,NA,0,0.09737247962457048
0.7120888741564989,0.8982369178938662,-0.18614804373736726,0.2879111258435011,0.10176308210613383,0.08382119698395836,0.06918140445485922,0.08289700275203066,0.07960623783479014,0.07960623783479015,1.3877787807814457e-17,0.09642313965770492,0.13452712240382309,0.10446016046110784,0.10030071838246883,0.10030071838246885,1.3877787807814457e-17,0.008082302983060211,0.009306775265167239,0.00865943420922202,6.473410559452181e-4,0.00798456284255512,0.008434842176365805,-4.502793338106853e-4,5.338325535863084,1.1436626604291342e-4,-5.646455998535963e-4,-4.5027933381068286e-4,-2.439454888092385e-18,0.6823267005428151,0.317673299457185,0.008694539124113724,0.19380187973129062,5.578344019355431e-4,-4.725572737274051,3.530526541022225,NA,0,0.10122491016587626
0.7116773779619014,0.9000353979148246,-0.18835801995292312,0.28832262203809855,0.09996460208517544,0.11315494044249658,0.08985506347368316,0.09718516013966917,0.10643705882168318,0.1064370588216832,1.3877787807814457e-17,0.09094985010681633,0.11910970550143431,0.11130074525063882,0.0937648388461154,0.09376483884611539,-1.3877787807814457e-17,0.010291424872090792,0.010702610148163087,0.010816780750847858,-1.1417060268477039e-4,0.009980053667669629,0.010409978889031415,-4.2992522136178594e-4,4.129933652553141,1.3463126551324696e-4,-5.645564868750339e-4,-4.299252213617869e-4,9.75781955236954e-19,0.7035724420323912,0.29642755796760883,0.01049701751012694,0.17666790707780755,6.561211661541756e-4,-3.8564608557355475,4.229769785117541,NA,0,0.09075464272619023
0.7208484899676126,0.9003156975944147,-0.17946720762680202,0.27915151003238736,0.09968430240558535,0.059611395713931696,0.13397653814005542,0.1481050845348066,0.0803705375159577,0.08037053751595769,-1.3877787807814457e-17,0.09612091941201541,0.12896275195262136,0.10864696361561019,0.09939473457854678,0.09939473457854676,-1.3877787807814457e-17,0.005729902163456589,0.017277983055626882,0.016091167730740007,0.0011868153248868751,0.007988408244333752,0.008953566382482086,-9.651581381483337e-4,10.779594375227886,-4.91451619826943e-4,-4.7370651832139287e-4,-9.651581381483359e-4,2.168404344971009e-18,0.4613124140421933,0.5386875859578066,0.011503942609541736,0.341128872385904,0.002442287554417066,1.8016040011373773,3.9267830683068796,NA,0,0.10080657240941962
0.7403839893808968,0.8946769693022942,-0.15429297992139746,0.2596160106191032,0.10532303069770577,0.12178577316029496,0.07392042904094502,0.09590091004253228,0.10935916347311878,0.10935916347311878,0,0.09021856876514246,0.14082209242757546,0.15434006886664248,0.095548285241253,0.09554828524125297,-2.7755575615628914e-17,0.010987338150478112,0.010409629490689992,0.014801353060338116,-0.004391723569648124,0.010449080545274369,0.010837355732923812,-3.882751876494433e-4,3.5827483863971166,4.655758397716696e-4,-8.538510274211155e-4,-3.882751876494459e-4,2.6020852139652106e-18,0.7506304538674773,0.24936954613252263,0.010698483820584052,0.33552498899528577,0.0024221550737540225,-1.5443413267149606,2.782851513799203,NA,0,0.11480310104058479
0.715331453762757,0.89878355867907,-0.18345210491631303,0.284668546237243,0.10121644132093,0.07671277991053203,0.01597048681127821,0.02639431220117988,0.05942135963885093,0.059421359638850924,-6.938893903907228e-18,0.08569068380695581,0.10472441502282881,0.08445016332900278,0.08761721034568558,0.08761721034568556,-1.3877787807814457e-17,0.006573570567265993,0.001672499888940913,0.0022290039763463317,-5.565040874054186e-4,0.005206333766503833,0.005178389902261214,2.79438642426192e-5,0.5396245699926369,2.3543006388505842e-4,-2.0748619964243913e-4,2.7943864242619283e-5,-8.131516293641283e-20,0.9080586589745084,0.09194134102549155,0.004123035228103453,0.6598197942801486,0.0011561524802869746,-0.26292202675296095,5.502043389973632,NA,0,0.09332759104699445
0.7183039313253553,0.8930502494514106,-0.17474631812605534,0.2816960686746447,0.10694975054858935,0.08494369750688299,0.09754762849435915,0.11925478435922642,0.08849417531590155,0.08849417531590156,1.3877787807814457e-17,0.09343985616169803,0.0926128228842623,0.09257379833715239,0.0933514051589809,0.0933514051589809,0,0.007937126876885935,0.009034161240527902,0.011039868358011622,-0.0020057071174837196,0.008261055614124612,0.008246157144324869,1.4898469799743547e-5,0.18067166971219922,2.1092013013673667e-6,1.2789268498378e-5,1.4898469799745366e-5,-1.819426770702237e-18,0.691385009927807,0.30861499007219284,0.008485644058706918,0.06946253606025612,1.0423870353146186e-5,7.739460696134162,-111.98197873175565,NA,0,0.10358379415730029
0.7314582078517073,0.8904715306001253,-0.15901332274841795,0.26854179214829266,0.1095284693998747,0.12172355219437771,0.09819424076406114,0.10728747743977822,0.11540494873486518,0.11540494873486519,1.3877787807814457e-17,0.08675818954781646,0.10786450636604794,0.09355012292749214,0.08906993212358619,0.08906993212358619,0,0.010560515013713351,0.010591673308004316,0.010036756703071793,5.549166049325233e-4,0.010279110950540385,0.01056888231790253,-2.8977136736214534e-4,2.7417408827734255,9.754905608618716e-5,-3.873204234483323e-4,-2.897713673621451e-4,-2.168404344971009e-19,0.7308791179212234,0.26912088207877666,0.010576094160858834,0.151912482903191,4.966171015630969e-4,-4.173273028191629,5.1105319461932535,NA,0,0.11138009412731818
0.7278475405294307,0.8990816853261273,-0.17123414479669663,0.2721524594705693,0.10091831467387269,0.10988791194693297,0.1058643786097945,0.12506084492790512,0.1087928974534689,0.10879289745346891,1.3877787807814457e-17,0.08056291467181706,0.19200370020827506,0.1794437720330374,0.0918093309340889,0.09180933093408888,-1.3877787807814457e-17,0.008852890473644907,0.02032635241333031,0.02244138974750205,-0.002115037334171739,0.009988203125583925,0.011975421359172258,-0.0019872182335883334,16.594140397959993,8.88187079182114e-5,-0.002076036941506547,-0.0019872182335883355,2.168404344971009e-18,0.5380649552580128,0.4619350447419872,0.014589621443487608,0.41569248993229585,4.4838571572283694e-4,-26.311296499679354,1.7229212741457283,NA,0,0.10362528452058789
0.7222155112177845,0.8983982705392006,-0.17618275932141614,0.2777844887822155,0.10160172946079937,0.13514775533882964,0.11503610013038186,0.1379075851850263,0.1295610494781868,0.12956104947818678,-2.7755575615628914e-17,0.06615599648007152,0.13825901721969075,0.11656756156651371,0.0734817880865647,0.07348178808656472,1.3877787807814457e-17,0.00894083442648518,0.015904778148812537,0.016075550926544786,-1.7077277773224972e-4,0.009520377582029048,0.010875309973300004,-0.0013549323912709563,12.458793308856976,2.909216739602015e-4,-0.0016458540652311566,-0.0013549323912709552,-1.0842021724855044e-18,0.5937494491550741,0.40625055084492584,0.012422806287648858,0.38066745095856347,0.0014501110926027814,-5.719872329655972,1.917520456167519,NA,0,0.10852974652585741
0.7076198753911181,0.8936833293359664,-0.18606345394484824,0.29238012460888185,0.10631667066403361,0.10845205810733201,0.0708986146459379,0.10191916512574763,0.09747217762859699,0.097472177628597,1.3877787807814457e-17,0.09292818862404217,0.15898126815353403,0.13429101129365867,0.09995073212672437,0.09995073212672438,1.3877787807814457e-17,0.01007825331246373,0.011271551666739928,0.013686827754942038,-0.0024152760882021097,0.009742415515964394,0.01042715003398258,-6.847345180181867e-4,6.5668424812782416,5.132047950459995e-4,-0.0011979393130641834,-6.847345180181839e-4,-2.8189256484623115e-18,0.6839426238122185,0.3160573761877814,0.01067490248960183,0.3490700404922686,0.002480520587561741,-1.887939110532526,2.4068714023023094,NA,0,0.10934630037038304
0.723313121220824,0.8956424903282101,-0.17232936910738605,0.27668687877917597,0.10435750967178992,0.10749002748718371,0.05565495475161325,0.06545609312917157,0.09314794300068717,0.09314794300068716,-1.3877787807814457e-17,0.1135384442557703,0.10826735494637914,0.08906973166719366,0.11298836650218466,0.11298836650218465,-1.3877787807814457e-17,0.012204250493904825,0.006025614740617582,0.00583015665099815,1.9545808961943245e-4,0.010524633922686249,0.010494703052214354,2.9930870471895146e-5,0.2851997843386318,-5.468132060253778e-5,8.461219107442807e-5,2.9930870471890294e-5,4.851804721872632e-18,0.8411380934732121,0.15886190652678794,0.009114932617261203,0.3223997968498123,2.732272977479786e-4,-1.0736930000181422,-20.53984453526261,NA,0,0.10977327751343445
0.7336256875331191,0.8969190696143976,-0.16329338208127853,0.2663743124668809,0.1030809303856024,0.08499107595198938,0.0835266106397751,0.09442566139610051,0.08460098001131672,0.0846009800113167,-1.3877787807814457e-17,0.0863822934803075,0.13989191427892703,0.12448947088613815,0.09189811497680998,0.09189811497680998,0,0.007341724066091852,0.011684697455628732,0.011755000625274193,-7.03031696454616e-5,0.007774670588230787,0.008498580616791698,-7.239100285609109e-4,8.518010962096334,1.531361886587928e-5,-7.392236474267914e-4,-7.239100285609121e-4,1.1926223897340549e-18,0.633761990210829,0.366238009789171,0.009513210760860293,0.23803563860869345,7.83629835293181e-5,-57.03556782337327,2.614332005928475,NA,0,0.09316444689826539
0.7234190339464367,0.8955964576601063,-0.17217742371366962,0.2765809660535633,0.10440354233989368,0.06295756630847085,0.050600413889607,0.04380380008895776,0.059539813154790365,0.059539813154790365,0,0.08598012957647783,0.20619175978335985,0.20642978323316533,0.09853064960052967,0.09853064960052968,1.3877787807814457e-17,0.005413099709022018,0.010433388385664433,0.009042408957152458,0.0013909794285119747,0.005866496467235656,0.006801616001075542,-9.351195338398862e-4,13.748490560067129,2.972193710119741e-4,-0.00123233890485186,-9.351195338398859e-4,-3.2526065174565133e-19,0.5757366134073457,0.4242633865926543,0.007923244047343226,0.45815831411270247,0.001485473436986539,-4.094828013318245,1.7152396937676295,NA,0,0.10057891646160119
0.7103669984944739,0.9043463304302722,-0.1939793319357983,0.28963300150552607,0.09565366956972776,0.10496861860955607,0.09215005513807834,0.10181345410072883,0.10125593959632287,0.10125593959632288,1.3877787807814457e-17,0.10321025667125154,0.08307087001455003,0.05216491193922232,0.10128385043465443,0.10128385043465443,0,0.010833838069118994,0.0076549852522089235,0.0053110898673925724,0.002343895384816351,0.010255591441694368,0.009913137386413032,3.424540552813358e-4,3.4545476566349627,-5.3114906380726394e-5,3.95568961662063e-4,3.424540552813366e-4,-8.131516293641283e-19,0.7763436267798913,0.22365637322010876,0.009244411660663959,0.1307522191118009,2.581580061355601e-4,-7.1887973518342445,-4.124796421588523,NA,0,0.0957077700971495
0.717661559921647,0.8973128697560042,-0.17965130983435718,0.28233844007835296,0.10268713024399578,0.05630050901774879,0.056280972948065874,0.049062713952105416,0.05629499323430925,0.056294993234309254,6.938893903907228e-18,0.08535461597419473,0.10571191242897594,0.07203883787058742,0.08744504832666249,0.08744504832666247,-1.3877787807814457e-17,0.004805508326361636,0.0059495692837035034,0.0035344208958867293,0.002415148387816774,0.00492271840392331,0.005128520712412086,-2.058023084887759e-4,4.01289806611664,8.058366072606347e-8,-2.0588289214950144e-4,-2.0580230848877537e-4,-5.421010862427522e-19,0.672460694828923,0.3275393051710769,0.0053775388050325695,0.10655572939804811,3.9770156209631884e-7,-2880.8749078783253,5.192826693062573,NA,0,0.10786936415527133
0.7204525513161225,0.898159012880582,-0.17770646156445946,0.2795474486838775,0.10184098711941802,0.08490013133150837,0.030890196271904723,0.04123410116566125,0.06980179178201426,0.06980179178201426,0,0.0738066750623553,0.19191817365733183,0.17303051334037667,0.08583526666942147,0.08583526666942146,-1.3877787807814457e-17,0.006266196405935929,0.005928390052420475,0.0071347576918233905,-0.0012063676394029159,0.0059914554116126265,0.00617176350166148,-1.8030809004885347e-4,2.9215003134892212,0.0012847740366602127,-0.0014650821267090661,-1.8030809004885347e-4,0,0.7314760499959411,0.2685239500040588,0.006097293229178202,0.7756263460603899,0.006379194368907149,-0.5719354455400713,1.6248898366402948,NA,0,0.09692082616359432
0.7117310760846093,0.8932817572138665,-0.1815506811292572,0.2882689239153907,0.10671824278613351,0.0834340988356484,0.05974370915493553,0.07051818312188667,0.07660489569525301,0.07660489569525303,1.3877787807814457e-17,0.0865893504861753,0.1325054071437623,0.13023652992346874,0.09148943136834153,0.09148943136834153,0,0.00722450442657815,0.007916364505853252,0.009184043466302241,-0.001267678960448989,0.007008538347189812,0.0074239461871308,-4.1540783994098787e-4,5.595512541040311,2.23177569271031e-4,-6.385854092120181e-4,-4.154078399409871e-4,-7.589415207398531e-19,0.6926106655541004,0.3073893344458996,0.007570434466215701,0.27287460228132043,0.0010877692748199263,-2.521854218530431,2.8858185303651855,NA,0,0.11040981609851039


==> anc/data/eclsk_bootstrap_summary.csv <==
quantity,estimate,bootstrap_se,conf_low,conf_high,finite_replicates,total_successful_bootstraps
p,0.7231342357890495,0.010199138932979737,0.7041285255671036,0.7441462485804797,1000,1000
q,0.8962676959956569,0.005119214369174568,0.8865722430717687,0.9063531350022005,1000,1000
Delta,-0.17313346020660747,0.011106496118196224,-0.19297384524241704,-0.1505913762153799,1000,1000
omega_B_D,0.27686576421095055,0.010199138932979737,0.2558537514195202,0.2958714744328964,1000,1000
omega_B_M_given_D,0.10373230400434308,0.005119214369174568,0.09364686499779948,0.11342775692823119,1000,1000
a_W,0.0997833105198343,0.015783120274715075,0.06729476557985187,0.12961937412295851,1000,1000
a_B_person,0.07071043442064086,0.024449219398468395,0.022771162620783502,0.11809659211002423,1000,1000
a_B_cluster,0.08327010351315194,0.027298183070063032,0.030760066081536325,0.13750569360029818,1000,1000
a_pooled,0.09173402646082084,0.01355466051976098,0.0641657875937962,0.11790847475745324,1000,1000
a_identity,0.09173402646082082,0.01355466051976098,0.06416578759379618,0.11790847475745322,1000,1000
a_identity_error,-1.3877787807814457e-17,1.1809166514444512e-17,-2.7755575615628914e-17,2.7755575615628914e-17,1000,1000
b_W,0.09031362907343297,0.008782579316277787,0.0729504582749584,0.10712507264485052,1000,1000
b_B_person,0.1385369699735214,0.035133067544340944,0.06974290005720234,0.20728077782007287,1000,1000
b_B_cluster,0.11942221861110203,0.03682237195665015,0.0450565631475756,0.19323223760970312,1000,1000
b_pooled,0.09531594733178601,0.008401919633810461,0.07853759230813002,0.11114977425181352,1000,1000
b_identity,0.09531594733178601,0.008401919633810461,0.07853759230813004,0.11114977425181354,1000,1000
b_identity_error,0,1.1409296357633695e-17,-1.3877787807814457e-17,1.3877787807814457e-17,1000,1000
IE_W,0.009011792894007498,0.0016577635992291733,0.005749226002063696,0.01232794130992043,1000,1000
IE_B_person,0.009796009330146977,0.004484983438042817,0.0028273638274079085,0.0196956961808863,1000,1000
IE_B_cluster,0.009944300505516725,0.004841915496168186,0.002337703998499949,0.021535188794673157,1000,1000
IE_B_person_minus_cluster,-1.4829117536974828e-4,0.0017041382495739305,-0.003750950691033681,0.003310706128753215,1000,1000
IE_pooled,0.008743715634672264,0.0015167843209564701,0.005840559480599447,0.011738508264954343,1000,1000
IE_decomposed,0.009228915576906043,0.0017492539613878767,0.006085791080677628,0.012646679556043131,1000,1000
AD,-4.8519994223377924e-4,5.552129855473185e-4,-0.0019594210352840424,3.4291081479221344e-4,1000,1000
PD,5.257388456861804,4.642578335085908,0.1476994676923632,17.221702943633368,1000,1000
A_nonlinearity,2.806942213328873e-4,3.936517263632793e-4,-3.59548980343335e-4,0.0012754775115608283,1000,1000
A_weight_mismatch,-7.658941635666666e-4,6.020399795440008e-4,-0.001973146554187906,3.9544977328295793e-4,1000,1000
theorem_total,-4.8519994223377935e-4,5.552129855473185e-4,-0.001959421035284043,3.4291081479221426e-4,1000,1000
theorem_error,1.0842021724855044e-19,1.6079788251448701e-18,-3.3610267347050637e-18,3.144186300207963e-18,1000,1000
MDI_W,0.7061215278428203,0.10164309797022808,0.5116964363166668,0.9029072686013441,1000,1000
MDI_B,0.2938784721571797,0.10164309797022808,0.09709273139865582,0.4883035636833333,1000,1000
IE_standardized_50,0.009403901112077237,0.002408365477291134,0.005312353224599433,0.014429785823330888,1000,1000
DSI_2,0.2775441513783302,0.16153034027747815,0.09425085773432255,0.7499205938211234,1000,1000
hessian_abs_eigenvalue,0.0014019912150774387,0.0016676575563227593,3.249986529974659e-5,0.0063792303348547,1000,1000
a_zero_weight,-2.4321788521845815,126.61144851445277,-42.229416624200944,20.405840702789643,1000,1000
b_zero_weight,2.8728198293135545,28.332772495099352,-12.506321596227492,17.43307325829646,1000,1000
SPI,NA,NA,NA,NA,1,1000
cross_level_suppression,0,0.03162277660168379,0,0,1000,1000
direct_pooled,0.10090898164940858,0.01032289205633865,0.0805682358371255,0.12085615915136884,1000,1000


==> anc/data/eclsk_point_estimates.csv <==
quantity,estimate
p,0.7231342357890495
q,0.8962676959956569
Delta,-0.17313346020660747
omega_B_D,0.27686576421095055
omega_B_M_given_D,0.10373230400434308
a_W,0.0997833105198343
a_B_person,0.07071043442064086
a_B_cluster,0.08327010351315194
a_pooled,0.09173402646082084
a_identity,0.09173402646082082
a_identity_error,-1.3877787807814457e-17
b_W,0.09031362907343297
b_B_person,0.1385369699735214
b_B_cluster,0.11942221861110203
b_pooled,0.09531594733178601
b_identity,0.09531594733178601
b_identity_error,0
IE_W,0.009011792894007498
IE_B_person,0.009796009330146977
IE_B_cluster,0.009944300505516725
IE_B_person_minus_cluster,-1.4829117536974828e-4
IE_pooled,0.008743715634672264
IE_decomposed,0.009228915576906043
AD,-4.8519994223377924e-4
PD,5.257388456861804
A_nonlinearity,2.806942213328873e-4
A_weight_mismatch,-7.658941635666666e-4
theorem_total,-4.8519994223377935e-4
theorem_error,1.0842021724855044e-19
MDI_W,0.7061215278428203
MDI_B,0.2938784721571797
IE_standardized_50,0.009403901112077237
DSI_2,0.2775441513783302
hessian_abs_eigenvalue,0.0014019912150774387
a_zero_weight,-2.4321788521845815
b_zero_weight,2.8728198293135545
SPI,NA
cross_level_suppression,0
direct_pooled,0.10090898164940858
ICC_D_residualized,0.2056273606581506


==> anc/eclsk_analysis.R <==
# ======================================================================
# ECLS-K:2011 — AGGREGATION DISTORTION IN MULTILEVEL MEDIATION
# Clean, single-file, identity-consistent publication analysis
#
# Primary model:
#   Family SES -> Approaches to Learning -> Later Mathematics Achievement
#
# Default school definition:
#   S2_ID (spring-kindergarten school), with non-school/sentinel codes removed.
#
# IMPORTANT:
#   1. This is an observational methodological illustration.
#   2. The analysis is complete-case and unweighted.
#   3. Covariates are residualized BEFORE within/between decomposition.
#   4. Between-school paths used in the pooled identity are PERSON-WEIGHTED.
#   5. The cluster-weighted between effect is reported separately as a
#      design diagnostic, not substituted into the pooled identity.
# ======================================================================


# ----------------------------------------------------------------------
# 0. USER SETTINGS
# ----------------------------------------------------------------------

rm(list = ls())
options(stringsAsFactors = FALSE, scipen = 999, digits = 10)

DATA_PATH <- paste0(
  "C:/Users/subir/OneDrive - Michigan State University/",
  "CEP 982_ Casual Inference/ECLSK2011.sav"
)

OUTPUT_DIR <- paste0(
  "C:/Users/subir/OneDrive - Michigan State University/",
  "aggregation_distortion_eclsk_final"
)

# Change only this line if you later want another round-specific school ID.
CLUSTER_RAW <- "S2_ID"

# Primary variables
TREATMENT_RAW <- "X12SESL"
MEDIATOR_RAW  <- "X4PRNAPP"
OUTCOME_RAW   <- "X7MSCALK5"
BASEMATH_RAW  <- "X1MSCALK5"
SEX_RAW       <- "X_CHSEX_R"
RACE_RAW      <- "X_RACETH_R"
ID_RAW        <- "CHILDID"

# Keep 5 to reproduce the manuscript's existing minimum-cluster-size rule.
# Set to 1L if the final manuscript decision is to retain all valid schools.
MIN_COMPLETE_PER_SCHOOL <- 5L

# Publication run
BOOT_REPS <- 1000L
BOOT_SEED <- 20260723L

# Geometry
GEOMETRY_GRID_POINTS <- 201L
DESIGN_P_HALF_WIDTH <- 0.10
DESIGN_Q_HALF_WIDTH <- 0.10
REFERENCE_STANDARDIZATION_WEIGHT <- 0.50

dir.create(OUTPUT_DIR, recursive = TRUE, showWarnings = FALSE)


# ----------------------------------------------------------------------
# 1. PACKAGES
# ----------------------------------------------------------------------

packages <- c("haven", "dplyr", "tidyr", "readr", "ggplot2")

missing_packages <- packages[
  !vapply(packages, requireNamespace, logical(1), quietly = TRUE)
]

if (length(missing_packages) > 0L) {
  stop(
    "Install these packages first: ",
    paste(missing_packages, collapse = ", ")
  )
}

suppressPackageStartupMessages({
  library(haven)
  library(dplyr)
  library(tidyr)
  library(readr)
  library(ggplot2)
})


# ----------------------------------------------------------------------
# 2. SMALL HELPER FUNCTIONS
# ----------------------------------------------------------------------

clean_numeric <- function(x) {
  x <- haven::zap_missing(x)
  x <- haven::zap_labels(x)
  x <- suppressWarnings(as.numeric(x))
  x[x %in% c(-9, -8, -7, -2, -1)] <- NA_real_
  x
}

clean_category <- function(x) {
  x <- haven::zap_missing(x)
  x <- haven::zap_labels(x)
  x <- suppressWarnings(as.numeric(x))
  x[x < 0] <- NA_real_
  x
}

clean_school_id <- function(x) {
  x <- haven::zap_missing(x)
  x <- haven::zap_labels(x)
  x <- suppressWarnings(as.numeric(x))

  # ECLS non-school/status codes are in the 9000+ range.
  x[x <= 0 | x >= 9000] <- NA_real_

  # Store as character so the ID is never treated as a quantitative variable.
  as.character(as.integer(x))
}

z_score <- function(x) {
  s <- stats::sd(x)
  if (!is.finite(s) || s <= 0) {
    stop("Cannot standardize a variable with zero or undefined variance.")
  }
  as.numeric((x - mean(x)) / s)
}

clip01 <- function(x) pmin(pmax(x, 0), 1)

cluster_mean <- function(x, cl) {
  ave(x, cl, FUN = mean)
}

slope_through_origin <- function(x, y) {
  den <- sum(x^2)
  if (!is.finite(den) || den <= .Machine$double.eps) {
    return(NA_real_)
  }
  sum(x * y) / den
}

residualize_matrix <- function(y, X) {
  stats::lm.fit(x = X, y = y)$residuals
}

safe_percent <- function(num, den) {
  if (!is.finite(den) || abs(den) < 1e-12) return(NA_real_)
  100 * num / den
}


# ----------------------------------------------------------------------
# 3. READ DATA AND BUILD THE COMPLETE-CASE SAMPLE
# ----------------------------------------------------------------------

if (!file.exists(DATA_PATH)) {
  stop("ECLS-K file not found at:\n", DATA_PATH)
}

raw <- haven::read_sav(DATA_PATH)

required_raw <- c(
  ID_RAW,
  CLUSTER_RAW,
  TREATMENT_RAW,
  MEDIATOR_RAW,
  OUTCOME_RAW,
  BASEMATH_RAW,
  SEX_RAW,
  RACE_RAW
)

missing_raw <- setdiff(required_raw, names(raw))

if (length(missing_raw) > 0L) {
  stop(
    "Missing required raw variables: ",
    paste(missing_raw, collapse = ", ")
  )
}

# Clean only the variables used in this analysis.
eclsk0 <- raw %>%
  transmute(
    id = as.character(.data[[ID_RAW]]),
    schid = clean_school_id(.data[[CLUSTER_RAW]]),

    treatment = clean_numeric(.data[[TREATMENT_RAW]]),
    mediator  = clean_numeric(.data[[MEDIATOR_RAW]]),
    outcome   = clean_numeric(.data[[OUTCOME_RAW]]),
    baseline_math = clean_numeric(.data[[BASEMATH_RAW]]),

    sex  = clean_category(.data[[SEX_RAW]]),
    race = clean_category(.data[[RACE_RAW]])
  )

n_raw <- nrow(eclsk0)

# Valid child ID + valid school ID
eclsk1 <- eclsk0 %>%
  filter(
    !is.na(id),
    id != "",
    !is.na(schid),
    schid != ""
  )

n_valid_school <- nrow(eclsk1)
j_valid_school <- n_distinct(eclsk1$schid)

# Complete cases on exactly the variables used in the model
eclsk2 <- eclsk1 %>%
  filter(
    complete.cases(
      treatment,
      mediator,
      outcome,
      baseline_math,
      sex,
      race
    )
  )

n_complete <- nrow(eclsk2)
j_complete <- n_distinct(eclsk2$schid)

# Minimum complete cases per school
school_counts_complete <- eclsk2 %>%
  count(schid, name = "n_complete")

eligible_schools <- school_counts_complete %>%
  filter(n_complete >= MIN_COMPLETE_PER_SCHOOL) %>%
  pull(schid)

analysis_data <- eclsk2 %>%
  filter(schid %in% eligible_schools) %>%
  mutate(
    sex = factor(sex),
    race = factor(race)
  )

if (nrow(analysis_data) == 0L) {
  stop("No observations remain after complete-case and school-size filtering.")
}

sample_flow <- tibble(
  stage = c(
    "Raw ECLS-K records",
    paste0("Valid ", CLUSTER_RAW, " school ID"),
    "Complete on focal variables and covariates",
    paste0(
      "Final sample: schools with at least ",
      MIN_COMPLETE_PER_SCHOOL,
      " complete children"
    )
  ),
  children = c(
    n_raw,
    n_valid_school,
    n_complete,
    nrow(analysis_data)
  ),
  schools = c(
    NA_integer_,
    j_valid_school,
    j_complete,
    n_distinct(analysis_data$schid)
  )
)

write_csv(
  sample_flow,
  file.path(OUTPUT_DIR, "01_sample_flow.csv")
)


# ----------------------------------------------------------------------
# 4. SCHOOL-SIZE DIAGNOSTICS
# ----------------------------------------------------------------------

school_sizes <- table(analysis_data$schid)
school_sizes_num <- as.numeric(school_sizes)

cluster_diagnostics <- tibble(
  cluster_definition = CLUSTER_RAW,
  N = nrow(analysis_data),
  J = length(school_sizes_num),
  min_n = min(school_sizes_num),
  q1_n = unname(stats::quantile(school_sizes_num, 0.25)),
  median_n = stats::median(school_sizes_num),
  mean_n = mean(school_sizes_num),
  q3_n = unname(stats::quantile(school_sizes_num, 0.75)),
  max_n = max(school_sizes_num),
  harmonic_mean_n = 1 / mean(1 / school_sizes_num),
  singleton_clusters = sum(school_sizes_num == 1),
  clusters_le_2 = sum(school_sizes_num <= 2),
  cv_cluster_size =
    stats::sd(school_sizes_num) / mean(school_sizes_num)
)

write_csv(
  cluster_diagnostics,
  file.path(OUTPUT_DIR, "02_cluster_diagnostics.csv")
)


# ----------------------------------------------------------------------
# 5. IDENTITY-CONSISTENT ESTIMATOR
# ----------------------------------------------------------------------

identity_fit <- function(d) {

  # ----- 5.1 Standardize continuous variables INSIDE each fit -----------
  D  <- z_score(d$treatment)
  M  <- z_score(d$mediator)
  Y  <- z_score(d$outcome)
  Y0 <- z_score(d$baseline_math)

  cl <- as.character(d$schid)

  # ----- 5.2 Covariate matrix -------------------------------------------
  # Factors retain their original levels during cluster bootstrap.
  cov_data <- data.frame(
    baseline_math = Y0,
    sex = d$sex,
    race = d$race
  )

  C <- stats::model.matrix(
    ~ baseline_math + sex + race,
    data = cov_data
  )

  # ----- 5.3 Residualize FIRST ------------------------------------------
  Dt <- residualize_matrix(D, C)
  Mt <- residualize_matrix(M, C)
  Yt <- residualize_matrix(Y, C)

  # ----- 5.4 a-path decomposition --------------------------------------
  D_B <- cluster_mean(Dt, cl)
  D_W <- Dt - D_B

  var_D_W <- stats::var(D_W)
  var_D_B <- stats::var(D_B)

  p <- var_D_W / (var_D_W + var_D_B)

  a_W <- slope_through_origin(D_W, Mt)

  # PERSON-weighted between-school path:
  # D_B is repeated once per child, so larger schools receive more weight.
  a_B_person <- slope_through_origin(D_B, Mt)

  a_pooled <- slope_through_origin(Dt, Mt)

  # CLUSTER-weighted between-school path, reported only as a diagnostic.
  A_cluster <- data.frame(
    D = tapply(Dt, cl, mean),
    M = tapply(Mt, cl, mean)
  )

  a_B_cluster <- unname(
    stats::coef(stats::lm(M ~ D, data = A_cluster))[["D"]]
  )

  # ----- 5.5 b-path using Frisch-Waugh-Lovell ---------------------------
  XD <- cbind(`(Intercept)` = 1, D = Dt)

  M_perp <- residualize_matrix(Mt, XD)
  Y_perp <- residualize_matrix(Yt, XD)

  M_B <- cluster_mean(M_perp, cl)
  M_W <- M_perp - M_B

  var_M_W <- stats::var(M_W)
  var_M_B <- stats::var(M_B)

  q <- var_M_W / (var_M_W + var_M_B)

  b_W <- slope_through_origin(M_W, Y_perp)
  b_B_person <- slope_through_origin(M_B, Y_perp)
  b_pooled <- slope_through_origin(M_perp, Y_perp)

  B_cluster <- data.frame(
    M = tapply(M_perp, cl, mean),
    Y = tapply(Y_perp, cl, mean)
  )

  b_B_cluster <- unname(
    stats::coef(stats::lm(Y ~ M, data = B_cluster))[["M"]]
  )

  # ----- 5.6 Verify the two pooled identities ---------------------------
  a_identity <- p * a_W + (1 - p) * a_B_person
  b_identity <- q * b_W + (1 - q) * b_B_person

  a_identity_error <- a_identity - a_pooled
  b_identity_error <- b_identity - b_pooled

  # ----- 5.7 Indirect effects ------------------------------------------
  IE_W <- a_W * b_W
  IE_B_person <- a_B_person * b_B_person
  IE_B_cluster <- a_B_cluster * b_B_cluster

  IE_pooled <- a_pooled * b_pooled

  # Treatment-variance-weighted decomposed target
  IE_decomposed <-
    p * IE_W +
    (1 - p) * IE_B_person

  AD <- IE_pooled - IE_decomposed

  PD <- if (abs(IE_decomposed) < 1e-12) {
    NA_real_
  } else {
    100 * abs(AD) / abs(IE_decomposed)
  }

  # ----- 5.8 Exact two-component decomposition --------------------------
  Delta <- (1 - q) - (1 - p)  # = p - q

  a_bar <- p * a_W + (1 - p) * a_B_person

  A_nonlinearity <-
    -p * (1 - p) *
    (a_W - a_B_person) *
    (b_W - b_B_person)

  A_weight_mismatch <-
    -a_bar * Delta *
    (b_W - b_B_person)

  theorem_total <- A_nonlinearity + A_weight_mismatch
  theorem_error <- AD - theorem_total

  # ----- 5.9 Additional diagnostics ------------------------------------
  weighted_W <- abs(p * IE_W)
  weighted_B <- abs((1 - p) * IE_B_person)

  MDI_W <- weighted_W / (weighted_W + weighted_B)
  MDI_B <- weighted_B / (weighted_W + weighted_B)

  IE_standardized_50 <-
    REFERENCE_STANDARDIZATION_WEIGHT * IE_W +
    (1 - REFERENCE_STANDARDIZATION_WEIGHT) * IE_B_person

  da <- a_W - a_B_person
  db <- b_W - b_B_person

  grad_p <- da * (b_B_person + q * db)
  grad_q <- db * (a_B_person + p * da)

  dsi_scale <- abs(IE_W) + abs(IE_B_person)

  DSI_2 <- if (dsi_scale < 1e-12) {
    NA_real_
  } else {
    sqrt(grad_p^2 + grad_q^2) / dsi_scale
  }

  hessian_abs_eigenvalue <- abs(da * db)

  # Sign-reversal frontiers
  a_zero_weight <- if (abs(a_W - a_B_person) < 1e-12) {
    NA_real_
  } else {
    -a_B_person / (a_W - a_B_person)
  }

  b_zero_weight <- if (abs(b_W - b_B_person) < 1e-12) {
    NA_real_
  } else {
    -b_B_person / (b_W - b_B_person)
  }

  valid_frontiers <- c(a_zero_weight, b_zero_weight)
  valid_frontiers <- valid_frontiers[
    is.finite(valid_frontiers) &
      valid_frontiers >= 0 &
      valid_frontiers <= 1
  ]

  SPI <- if (length(valid_frontiers) == 0L) {
    NA_real_
  } else {
    min(abs(p - valid_frontiers))
  }

  suppression <-
    is.finite(IE_W) &&
    is.finite(IE_B_person) &&
    sign(IE_W) != sign(IE_B_person)

  # ----- 5.10 Pooled direct path ---------------------------------------
  X_full <- cbind(
    `(Intercept)` = 1,
    D = Dt,
    M = Mt
  )

  coef_full <- stats::lm.fit(X_full, Yt)$coefficients
  direct_pooled <- unname(coef_full["D"])

  c(
    p = p,
    q = q,
    Delta = Delta,

    omega_B_D = 1 - p,
    omega_B_M_given_D = 1 - q,

    a_W = a_W,
    a_B_person = a_B_person,
    a_B_cluster = a_B_cluster,
    a_pooled = a_pooled,
    a_identity = a_identity,
    a_identity_error = a_identity_error,

    b_W = b_W,
    b_B_person = b_B_person,
    b_B_cluster = b_B_cluster,
    b_pooled = b_pooled,
    b_identity = b_identity,
    b_identity_error = b_identity_error,

    IE_W = IE_W,
    IE_B_person = IE_B_person,
    IE_B_cluster = IE_B_cluster,
    IE_B_person_minus_cluster =
      IE_B_person - IE_B_cluster,

    IE_pooled = IE_pooled,
    IE_decomposed = IE_decomposed,
    AD = AD,
    PD = PD,

    A_nonlinearity = A_nonlinearity,
    A_weight_mismatch = A_weight_mismatch,
    theorem_total = theorem_total,
    theorem_error = theorem_error,

    MDI_W = MDI_W,
    MDI_B = MDI_B,
    IE_standardized_50 = IE_standardized_50,
    DSI_2 = DSI_2,
    hessian_abs_eigenvalue = hessian_abs_eigenvalue,

    a_zero_weight = a_zero_weight,
    b_zero_weight = b_zero_weight,
    SPI = SPI,
    cross_level_suppression = as.numeric(suppression),

    direct_pooled = direct_pooled
  )
}


# ----------------------------------------------------------------------
# 6. ONE-WAY ICC FOR COVARIATE-RESIDUALIZED TREATMENT
# ----------------------------------------------------------------------

icc_unequal <- function(x, cl) {
  cl <- factor(cl)
  J <- nlevels(cl)
  N <- length(x)

  if (J < 2L || N <= J) return(NA_real_)

  means <- tapply(x, cl, mean)
  n_j <- as.numeric(table(cl))
  grand <- mean(x)
  x_bar <- ave(x, cl, FUN = mean)

  ss_between <- sum(n_j * (means - grand)^2)
  ss_within <- sum((x - x_bar)^2)

  ms_between <- ss_between / (J - 1)
  ms_within <- ss_within / (N - J)

  n0 <- (N - sum(n_j^2) / N) / (J - 1)

  tau2 <- max((ms_between - ms_within) / n0, 0)
  tau2 / (tau2 + ms_within)
}

compute_treatment_icc <- function(d) {
  D  <- z_score(d$treatment)
  Y0 <- z_score(d$baseline_math)

  cov_data <- data.frame(
    baseline_math = Y0,
    sex = d$sex,
    race = d$race
  )

  C <- stats::model.matrix(
    ~ baseline_math + sex + race,
    data = cov_data
  )

  Dt <- residualize_matrix(D, C)
  icc_unequal(Dt, d$schid)
}


# ----------------------------------------------------------------------
# 7. POINT ESTIMATES + HARD IDENTITY CHECK
# ----------------------------------------------------------------------

point <- identity_fit(analysis_data)

identity_tolerance <- 1e-10

if (
  abs(point["a_identity_error"]) > identity_tolerance ||
  abs(point["b_identity_error"]) > identity_tolerance ||
  abs(point["theorem_error"]) > identity_tolerance
) {
  stop(
    "Identity check failed. Do not use downstream distortion quantities.\n",
    "a error = ", point["a_identity_error"], "\n",
    "b error = ", point["b_identity_error"], "\n",
    "theorem error = ", point["theorem_error"]
  )
}

ICC_D_residualized <- compute_treatment_icc(analysis_data)

point_table <- tibble(
  quantity = c(names(point), "ICC_D_residualized"),
  estimate = c(as.numeric(point), ICC_D_residualized)
)

write_csv(
  point_table,
  file.path(OUTPUT_DIR, "03_point_estimates_identity_consistent.csv")
)


# ----------------------------------------------------------------------
# 8. CLUSTER BOOTSTRAP
# ----------------------------------------------------------------------

resample_clusters <- function(d) {

  ids <- unique(d$schid)
  index <- split(seq_len(nrow(d)), d$schid)

  sampled_ids <- sample(
    ids,
    size = length(ids),
    replace = TRUE
  )

  pieces <- vector("list", length(sampled_ids))

  for (i in seq_along(sampled_ids)) {

    piece <- d[
      index[[sampled_ids[i]]],
      ,
      drop = FALSE
    ]

    # If the same original school is sampled more than once,
    # each copy must be treated as a distinct bootstrap cluster.
    piece$schid <- paste0("boot_", i)

    pieces[[i]] <- piece
  }

  dplyr::bind_rows(pieces)
}

set.seed(BOOT_SEED)

boot_matrix <- matrix(
  NA_real_,
  nrow = BOOT_REPS,
  ncol = length(point),
  dimnames = list(NULL, names(point))
)

for (b in seq_len(BOOT_REPS)) {

  if (
    b == 1L ||
    b %% 100L == 0L ||
    b == BOOT_REPS
  ) {
    cat(
      "Bootstrap ", b, " of ", BOOT_REPS, "\n",
      sep = ""
    )
  }

  boot_data <- resample_clusters(analysis_data)

  fit_b <- try(
    identity_fit(boot_data),
    silent = TRUE
  )

  if (!inherits(fit_b, "try-error")) {
    boot_matrix[b, ] <- fit_b
  }
}


# ----------------------------------------------------------------------
# 8.1 IDENTIFY SUCCESSFUL BOOTSTRAP REPLICATIONS
# ----------------------------------------------------------------------

key_cols <- c(
  "IE_W",
  "IE_B_person",
  "IE_pooled",
  "IE_decomposed",
  "AD"
)

successful_rows <- complete.cases(
  boot_matrix[, key_cols, drop = FALSE]
)

n_success <- sum(successful_rows)

cat(
  "\nSuccessful bootstrap replications: ",
  n_success,
  " of ",
  BOOT_REPS,
  "\n",
  sep = ""
)

if (n_success < 0.80 * BOOT_REPS) {
  stop(
    "Fewer than 80% of bootstrap replications succeeded: ",
    n_success, " of ", BOOT_REPS
  )
}

boot_ok <- boot_matrix[successful_rows, , drop = FALSE]


# ----------------------------------------------------------------------
# 8.2 BOOTSTRAP SUMMARY
# ----------------------------------------------------------------------

# Different quantities can be undefined in different bootstrap samples.
# For example, SPI is NA when no admissible sign-reversal frontier exists.
# Therefore each statistic gets its own finite-replicate count.

bootstrap_summary <- dplyr::bind_rows(
  lapply(
    names(point),
    function(q) {

      values <- boot_ok[, q]
      values <- values[is.finite(values)]
      n_finite <- length(values)

      bootstrap_se <- if (n_finite >= 2L) {
        stats::sd(values)
      } else {
        NA_real_
      }

      conf_low <- if (n_finite >= 2L) {
        unname(
          stats::quantile(
            values,
            probs = 0.025,
            names = FALSE,
            na.rm = TRUE
          )
        )
      } else {
        NA_real_
      }

      conf_high <- if (n_finite >= 2L) {
        unname(
          stats::quantile(
            values,
            probs = 0.975,
            names = FALSE,
            na.rm = TRUE
          )
        )
      } else {
        NA_real_
      }

      tibble::tibble(
        quantity = q,
        estimate = unname(point[q]),
        bootstrap_se = bootstrap_se,
        conf_low = conf_low,
        conf_high = conf_high,
        finite_replicates = n_finite,
        total_successful_bootstraps = n_success
      )
    }
  )
)


# ----------------------------------------------------------------------
# 8.3 SAVE BOOTSTRAP OUTPUTS
# ----------------------------------------------------------------------

readr::write_csv(
  as.data.frame(boot_matrix),
  file.path(OUTPUT_DIR, "04_bootstrap_replications.csv")
)

readr::write_csv(
  bootstrap_summary,
  file.path(OUTPUT_DIR, "05_bootstrap_summary.csv")
)


# ----------------------------------------------------------------------
# 8.4 QUICK BOOTSTRAP DIAGNOSTICS
# ----------------------------------------------------------------------

cat("\nBootstrap summary created successfully.\n")
cat(
  "Total successful bootstrap replications: ",
  n_success,
  "\n",
  sep = ""
)

limited_bootstrap_quantities <-
  bootstrap_summary %>%
  dplyr::filter(
    finite_replicates < total_successful_bootstraps
  )

if (nrow(limited_bootstrap_quantities) > 0L) {

  cat(
    "\nQuantities not defined in every successful bootstrap sample:\n"
  )

  print(
    limited_bootstrap_quantities %>%
      dplyr::select(
        quantity,
        finite_replicates,
        total_successful_bootstraps
      )
  )

} else {

  cat(
    "\nAll reported quantities were finite in every successful bootstrap sample.\n"
  )
}


# ----------------------------------------------------------------------
# 9. CONVENTIONAL CONSTRUCTION — DIAGNOSTIC ONLY
#
# This intentionally reproduces the problematic ordering:
#   decompose first -> adjust separately -> unweighted cluster means.
# It is included only to show how a conventional construction can differ
# from the identity-consistent estimator.
# ----------------------------------------------------------------------

conventional_fit <- function(d) {

  D  <- z_score(d$treatment)
  M  <- z_score(d$mediator)
  Y  <- z_score(d$outcome)
  Y0 <- z_score(d$baseline_math)
  cl <- as.character(d$schid)

  cov_data <- data.frame(
    baseline_math = Y0,
    sex = d$sex,
    race = d$race
  )

  C <- stats::model.matrix(
    ~ baseline_math + sex + race,
    data = cov_data
  )

  # Names for covariate columns other than intercept
  C_no_intercept <- C[, colnames(C) != "(Intercept)", drop = FALSE]

  # Individual-level pooled models
  pooled_a_X <- cbind(1, D, C_no_intercept)
  pooled_a_coef <- stats::lm.fit(pooled_a_X, M)$coefficients
  a_pool <- unname(pooled_a_coef[2])

  pooled_b_X <- cbind(1, M, D, C_no_intercept)
  pooled_b_coef <- stats::lm.fit(pooled_b_X, Y)$coefficients
  b_pool <- unname(pooled_b_coef[2])

  IE_pool <- a_pool * b_pool

  # Decompose first
  D_B <- cluster_mean(D, cl)
  M_B <- cluster_mean(M, cl)
  Y_B <- cluster_mean(Y, cl)

  D_W <- D - D_B
  M_W <- M - M_B
  Y_W <- Y - Y_B

  if (ncol(C_no_intercept) > 0L) {
    C_B <- apply(
      C_no_intercept,
      2,
      cluster_mean,
      cl = cl
    )

    if (is.vector(C_B)) {
      C_B <- matrix(C_B, ncol = 1)
    }

    C_W <- C_no_intercept - C_B
  } else {
    C_B <- matrix(numeric(0), nrow = nrow(d), ncol = 0)
    C_W <- matrix(numeric(0), nrow = nrow(d), ncol = 0)
  }

  # Within-school adjusted paths
  aw_X <- cbind(1, D_W, C_W)
  a_W <- unname(stats::lm.fit(aw_X, M_W)$coefficients[2])

  bw_X <- cbind(1, M_W, D_W, C_W)
  b_W <- unname(stats::lm.fit(bw_X, Y_W)$coefficients[2])

  # One row per school = cluster-weighted between analysis
  first_rows <- !duplicated(cl)

  between_df <- data.frame(
    M_B = M_B[first_rows],
    Y_B = Y_B[first_rows],
    D_B = D_B[first_rows]
  )

  C_B_school <- C_B[first_rows, , drop = FALSE]

  ab_X <- cbind(1, between_df$D_B, C_B_school)
  a_B_cluster <- unname(
    stats::lm.fit(
      ab_X,
      between_df$M_B
    )$coefficients[2]
  )

  bb_X <- cbind(
    1,
    between_df$M_B,
    between_df$D_B,
    C_B_school
  )

  b_B_cluster <- unname(
    stats::lm.fit(
      bb_X,
      between_df$Y_B
    )$coefficients[2]
  )

  IE_W <- a_W * b_W
  IE_B_cluster <- a_B_cluster * b_B_cluster

  # Raw treatment variance share
  p_raw <- stats::var(D_W) /
    (stats::var(D_W) + stats::var(D_B))

  IE_decomposed_conventional <-
    p_raw * IE_W +
    (1 - p_raw) * IE_B_cluster

  AD_conventional <-
    IE_pool - IE_decomposed_conventional

  PD_conventional <- if (
    abs(IE_decomposed_conventional) < 1e-12
  ) {
    NA_real_
  } else {
    100 * abs(AD_conventional) /
      abs(IE_decomposed_conventional)
  }

  c(
    p_raw = p_raw,
    IE_W_conventional = IE_W,
    IE_B_cluster_conventional = IE_B_cluster,
    IE_pooled_fitted = IE_pool,
    IE_decomposed_conventional =
      IE_decomposed_conventional,
    AD_conventional = AD_conventional,
    PD_conventional = PD_conventional
  )
}

conventional <- conventional_fit(analysis_data)

# The conventional construction is required for the manuscript comparison.
# Stop immediately if any of its key quantities could not be estimated.
conventional_required <- c(
  "IE_pooled_fitted",
  "IE_decomposed_conventional",
  "AD_conventional",
  "PD_conventional"
)

if (
  any(!conventional_required %in% names(conventional)) ||
  any(!is.finite(conventional[conventional_required]))
) {
  stop(
    "Conventional diagnostic failed. Inspect conventional_fit() before ",
    "using the construction-comparison results."
  )
}

construction_comparison <- tibble(
  construction = c(
    "Identity-consistent",
    "Conventional diagnostic"
  ),
  IE_pooled = c(
    point["IE_pooled"],
    conventional["IE_pooled_fitted"]
  ),
  IE_decomposed = c(
    point["IE_decomposed"],
    conventional["IE_decomposed_conventional"]
  ),
  AD = c(
    point["AD"],
    conventional["AD_conventional"]
  ),
  PD_percent = c(
    point["PD"],
    conventional["PD_conventional"]
  )
)

write_csv(
  construction_comparison,
  file.path(OUTPUT_DIR, "06_construction_comparison.csv")
)


# ----------------------------------------------------------------------
# 10. TWO-WEIGHT GEOMETRY
# ----------------------------------------------------------------------

a_W <- unname(point["a_W"])
a_B <- unname(point["a_B_person"])
b_W <- unname(point["b_W"])
b_B <- unname(point["b_B_person"])

IE_W <- unname(point["IE_W"])
IE_B <- unname(point["IE_B_person"])

p_emp <- unname(point["p"])
q_emp <- unname(point["q"])

p_grid <- seq(0, 1, length.out = GEOMETRY_GRID_POINTS)
q_grid <- seq(0, 1, length.out = GEOMETRY_GRID_POINTS)

geometry_grid <- tidyr::expand_grid(
  p = p_grid,
  q = q_grid
) %>%
  mutate(
    a_p = a_B + p * (a_W - a_B),
    b_q = b_B + q * (b_W - b_B),
    IE_pooled_surface = a_p * b_q,
    IE_decomposed_target =
      p * IE_W + (1 - p) * IE_B,
    distortion =
      IE_pooled_surface -
      IE_decomposed_target
  )

write_csv(
  geometry_grid,
  file.path(OUTPUT_DIR, "07_two_weight_geometry_grid.csv")
)

delta_b <- b_W - b_B

zero_frontier <- tibble(p = p_grid) %>%
  mutate(
    a_p = a_B + p * (a_W - a_B),
    target =
      p * IE_W +
      (1 - p) * IE_B,
    q = ifelse(
      abs(delta_b) < 1e-12 |
        abs(a_p) < 1e-12,
      NA_real_,
      (target / a_p - b_B) / delta_b
    )
  ) %>%
  filter(
    is.finite(q),
    q >= 0,
    q <= 1
  )

write_csv(
  zero_frontier,
  file.path(OUTPUT_DIR, "08_zero_distortion_frontier.csv")
)


# ----------------------------------------------------------------------
# 11. DESIGN-STANDARDIZED INDIRECT EFFECT
# ----------------------------------------------------------------------

standardization_curve <- tibble(
  r = seq(0, 1, length.out = 501L)
) %>%
  mutate(
    IE_standardized =
      r * IE_W +
      (1 - r) * IE_B
  )

write_csv(
  standardization_curve,
  file.path(OUTPUT_DIR, "09_design_standardization_curve.csv")
)


# ----------------------------------------------------------------------
# 12. SHARP CORNER BOUNDS IN A PLAUSIBLE DESIGN RECTANGLE
# ----------------------------------------------------------------------

p_low  <- clip01(p_emp - DESIGN_P_HALF_WIDTH)
p_high <- clip01(p_emp + DESIGN_P_HALF_WIDTH)
q_low  <- clip01(q_emp - DESIGN_Q_HALF_WIDTH)
q_high <- clip01(q_emp + DESIGN_Q_HALF_WIDTH)

corners <- tidyr::expand_grid(
  p = c(p_low, p_high),
  q = c(q_low, q_high)
) %>%
  mutate(
    a_p = a_B + p * (a_W - a_B),
    b_q = b_B + q * (b_W - b_B),
    IE_pooled = a_p * b_q,
    IE_decomposed =
      p * IE_W +
      (1 - p) * IE_B,
    distortion =
      IE_pooled - IE_decomposed
  )

sharp_bounds <- tibble(
  quantity = c(
    "p_low",
    "p_high",
    "q_low",
    "q_high",
    "pooled_lower",
    "pooled_upper",
    "distortion_lower",
    "distortion_upper",
    "pooled_sign_robust"
  ),
  value = c(
    p_low,
    p_high,
    q_low,
    q_high,
    min(corners$IE_pooled),
    max(corners$IE_pooled),
    min(corners$distortion),
    max(corners$distortion),
    as.numeric(
      min(corners$IE_pooled) > 0 ||
        max(corners$IE_pooled) < 0
    )
  )
)

write_csv(
  sharp_bounds,
  file.path(OUTPUT_DIR, "10_sharp_design_bounds.csv")
)


# ----------------------------------------------------------------------
# 13. FIGURES
# ----------------------------------------------------------------------

# Figure A: indirect effects with bootstrap percentile CIs
wanted_effects <- c(
  "IE_W",
  "IE_B_person",
  "IE_decomposed",
  "IE_pooled"
)

effect_plot_data <- bootstrap_summary %>%
  filter(quantity %in% wanted_effects) %>%
  mutate(
    effect = factor(
      quantity,
      levels = wanted_effects,
      labels = c(
        "Within-school",
        "Between-school (person-weighted)",
        "Variance-weighted decomposed",
        "Naive pooled"
      )
    )
  )

fig_effects <- ggplot(
  effect_plot_data,
  aes(x = effect, y = estimate)
) +
  geom_hline(yintercept = 0, linetype = 2) +
  geom_errorbar(
    aes(ymin = conf_low, ymax = conf_high),
    width = 0.12
  ) +
  geom_point(size = 3) +
  coord_flip() +
  labs(
    title = "Indirect Effects in the ECLS-K Illustration",
    x = NULL,
    y = "Standardized indirect effect"
  ) +
  theme_minimal(base_size = 12)

ggsave(
  file.path(OUTPUT_DIR, "11_figure_indirect_effects.png"),
  fig_effects,
  width = 8,
  height = 5,
  dpi = 300
)

# Figure B: full two-weight distortion surface
fig_surface <- ggplot(
  geometry_grid,
  aes(x = p, y = q, fill = distortion)
) +
  geom_raster() +
  geom_contour(
    data = geometry_grid,
    aes(
      x = p,
      y = q,
      z = distortion
    ),
    breaks = 0,
    linewidth = 0.8,
    inherit.aes = FALSE
  ) +
  geom_abline(
    intercept = 0,
    slope = 1,
    linetype = 3
  ) +
  geom_point(
    data = tibble(p = p_emp, q = q_emp),
    aes(x = p, y = q),
    inherit.aes = FALSE,
    size = 3
  ) +
  labs(
    title = "Two-Weight Aggregation Distortion Surface",
    subtitle =
      "Contour = zero distortion; diagonal = common weighting; point = empirical design",
    x = "p: within-weight for treatment",
    y = "q: within-weight for residualized mediator",
    fill = "Distortion"
  ) +
  theme_minimal(base_size = 12)

ggsave(
  file.path(OUTPUT_DIR, "12_figure_two_weight_surface.png"),
  fig_surface,
  width = 8,
  height = 6,
  dpi = 300
)

# Figure C: design-standardized effect
fig_standardized <- ggplot(
  standardization_curve,
  aes(x = r, y = IE_standardized)
) +
  geom_hline(yintercept = 0, linetype = 2) +
  geom_line(linewidth = 1) +
  geom_vline(
    xintercept = REFERENCE_STANDARDIZATION_WEIGHT,
    linetype = 3
  ) +
  labs(
    title = "Design-Standardized Indirect Effect",
    x = "Reference within-level weight, r",
    y = "Standardized indirect effect"
  ) +
  theme_minimal(base_size = 12)

ggsave(
  file.path(OUTPUT_DIR, "13_figure_design_standardized_effect.png"),
  fig_standardized,
  width = 8,
  height = 5,
  dpi = 300
)


# ----------------------------------------------------------------------
# 14. COMPACT PUBLICATION TABLE
# ----------------------------------------------------------------------

get_boot <- function(q) {
  bootstrap_summary %>%
    filter(quantity == q) %>%
    select(
      estimate,
      bootstrap_se,
      conf_low,
      conf_high
    )
}

publication_quantities <- c(
  "p",
  "q",
  "a_W",
  "a_B_person",
  "b_W",
  "b_B_person",
  "IE_W",
  "IE_B_person",
  "IE_pooled",
  "IE_decomposed",
  "AD",
  "PD",
  "A_nonlinearity",
  "A_weight_mismatch",
  "MDI_W",
  "MDI_B",
  "IE_standardized_50",
  "DSI_2",
  "hessian_abs_eigenvalue"
)

publication_table <- bootstrap_summary %>%
  filter(quantity %in% publication_quantities)

write_csv(
  publication_table,
  file.path(OUTPUT_DIR, "14_publication_table.csv")
)


# ----------------------------------------------------------------------
# 15. SAVE COMPLETE ANALYSIS OBJECTS AND SESSION INFO
# ----------------------------------------------------------------------

saveRDS(
  list(
    settings = list(
      cluster_raw = CLUSTER_RAW,
      treatment_raw = TREATMENT_RAW,
      mediator_raw = MEDIATOR_RAW,
      outcome_raw = OUTCOME_RAW,
      baseline_math_raw = BASEMATH_RAW,
      min_complete_per_school =
        MIN_COMPLETE_PER_SCHOOL,
      bootstrap_reps = BOOT_REPS,
      bootstrap_seed = BOOT_SEED
    ),
    sample_flow = sample_flow,
    cluster_diagnostics = cluster_diagnostics,
    analysis_data = analysis_data,
    point = point,
    bootstrap_summary = bootstrap_summary,
    construction_comparison = construction_comparison,
    geometry_grid = geometry_grid,
    zero_frontier = zero_frontier,
    standardization_curve = standardization_curve,
    sharp_bounds = sharp_bounds
  ),
  file.path(OUTPUT_DIR, "15_complete_analysis_objects.rds")
)

capture.output(
  sessionInfo(),
  file = file.path(OUTPUT_DIR, "16_sessionInfo.txt")
)


# ----------------------------------------------------------------------
# 16. PRINT THE RESULTS THAT SHOULD BE CHECKED FIRST
# ----------------------------------------------------------------------

cat("\n============================================================\n")
cat("ECLS-K AGGREGATION DISTORTION ANALYSIS COMPLETE\n")
cat("============================================================\n")

cat("\nPrimary school ID:", CLUSTER_RAW, "\n")
cat("Minimum complete children per school:",
    MIN_COMPLETE_PER_SCHOOL, "\n")

cat("\nSAMPLE\n")
print(sample_flow)

cat("\nCLUSTER DIAGNOSTICS\n")
print(cluster_diagnostics)

cat("\nIDENTITY CHECKS\n")
cat(sprintf(
  "a pooled = %.10f | identity = %.10f | error = %+.3e\n",
  point["a_pooled"],
  point["a_identity"],
  point["a_identity_error"]
))
cat(sprintf(
  "b pooled = %.10f | identity = %.10f | error = %+.3e\n",
  point["b_pooled"],
  point["b_identity"],
  point["b_identity_error"]
))
cat(sprintf(
  "AD = %.10f | A_nonlinearity + A_weight_mismatch = %.10f | error = %+.3e\n",
  point["AD"],
  point["theorem_total"],
  point["theorem_error"]
))

cat("\nKEY ESTIMATES\n")
cat(sprintf("p = %.6f\n", point["p"]))
cat(sprintf("q = %.6f\n", point["q"]))
cat(sprintf("IE_W = %.6f\n", point["IE_W"]))
cat(sprintf("IE_B person-weighted = %.6f\n", point["IE_B_person"]))
cat(sprintf("IE_B cluster-weighted = %.6f\n", point["IE_B_cluster"]))
cat(sprintf("IE_pooled = %.6f\n", point["IE_pooled"]))
cat(sprintf("IE_decomposed = %.6f\n", point["IE_decomposed"]))
cat(sprintf("AD = %.6f\n", point["AD"]))
cat(sprintf("PD = %.3f%%\n", point["PD"]))
cat(sprintf("A_nonlinearity = %.6f\n", point["A_nonlinearity"]))
cat(sprintf("A_weight_mismatch = %.6f\n", point["A_weight_mismatch"]))
cat(sprintf("ICC of residualized treatment = %.6f\n",
            ICC_D_residualized))

cat("\nCONSTRUCTION COMPARISON\n")
print(construction_comparison)

cat("\nBootstrap successful:", n_success, "of", BOOT_REPS, "\n")

cat("\nOutput folder:\n", OUTPUT_DIR, "\n", sep = "")
cat("============================================================\n")


==> anc/figure_code.R <==
# ============================================================================
# FIGURE REPRODUCTION CODE
# Aggregation Distortion in Multilevel Mediation
#
# Base R only. Produces all six figures used in the arXiv manuscript,
# including the decomposed-path diagram.
#
# Figures 1-4 use analytical/simulation values printed in the manuscript.
# Figures 5-6 use derived ECLS-K point estimates and bootstrap draws embedded
# directly in this script. No raw ECLS-K records are included.
# ============================================================================

rm(list = ls())
options(stringsAsFactors = FALSE, scipen = 999)

# Completely self-contained reproduction script.
#
# No external CSV files are required. Figures 5-6 use the derived ECLS-K
# point estimates and the two bootstrap quantities needed for the trajectory,
# embedded below. No raw ECLS-K records are included.
#
# Output is written to a folder named "generated_figures" under the current
# working directory. This means the script can be pasted into the R console,
# sourced from RStudio, or run with Rscript without any path setup.

out_dir <- file.path(getwd(), "generated_figures")
dir.create(out_dir, recursive = TRUE, showWarnings = FALSE)

surface_cols <- if (exists("hcl.colors", mode = "function")) {
  hcl.colors(100, palette = "Blue-Red 3", rev = TRUE)
} else {
  heat.colors(100)
}

save_both <- function(stem, width, height, draw_fun) {
  png(
    filename = file.path(out_dir, paste0(stem, ".png")),
    width = width,
    height = height,
    units = "in",
    res = 400
  )
  draw_fun()
  dev.off()

  pdf(
    file = file.path(out_dir, paste0(stem, ".pdf")),
    width = width,
    height = height,
    useDingbats = FALSE
  )
  draw_fun()
  dev.off()
}

# ----------------------------------------------------------------------------
# FIGURE 1. LEVEL-RESPECTING DECOMPOSED-PATH DIAGRAM
# ----------------------------------------------------------------------------

draw_figure1 <- function() {
  op <- par(mar = c(0, 0, 0, 0), xaxs = "i", yaxs = "i")
  on.exit(par(op), add = TRUE)

  plot.new()
  plot.window(xlim = c(0, 10), ylim = c(0, 6))

  draw_node <- function(x, y, label, w = 1.65, h = 0.95) {
    rect(x - w / 2, y - h / 2, x + w / 2, y + h / 2, lwd = 1.5)
    text(x, y, label, cex = 1.65)
  }

  draw_node(1.5, 4.55, expression(bar(D)[j]))
  draw_node(4.65, 4.55, expression(bar(M)[j]))
  draw_node(1.5, 1.45, expression(D[ij]^W))
  draw_node(4.65, 1.45, expression(M[ij]^W))
  draw_node(8.35, 3.00, expression(Y[ij]), w = 1.55)

  text(0.2, 5.27, "Between-cluster projection", adj = 0, cex = 1.02)
  text(0.2, 0.60, "Within-cluster deviation", adj = 0, cex = 1.02)

  arrows(2.33, 4.55, 3.82, 4.55, length = 0.09, lwd = 1.5)
  text(3.07, 4.90, expression(alpha[B]), cex = 1.25)

  arrows(5.48, 4.42, 7.58, 3.26, length = 0.09, lwd = 1.5)
  text(6.55, 4.03, expression(beta[2 * B]), cex = 1.25)

  arrows(2.33, 1.45, 3.82, 1.45, length = 0.09, lwd = 1.5)
  text(3.07, 1.10, expression(alpha[W]), cex = 1.25)

  arrows(5.48, 1.58, 7.58, 2.74, length = 0.09, lwd = 1.5)
  text(6.55, 1.97, expression(beta[2 * W]), cex = 1.25)

  text(
    5, 5.72,
    "Level-respecting decomposition of the two-level mediation system",
    cex = 1.20
  )
  text(
    5, 0.12,
    expression(paste(
      "The four arrows enter  ", IE[B] == alpha[B] * beta[2 * B],
      "  and  ", IE[W] == alpha[W] * beta[2 * W],
      "; direct paths omitted for clarity."
    )),
    cex = 0.90
  )
}

save_both("figure1_decomposed_path_diagram", 9.2, 4.0, draw_figure1)


# ----------------------------------------------------------------------------
# FIGURE 2. TWO-WEIGHT DESIGN SURFACES (CONFIGURATIONS C AND E)
# ----------------------------------------------------------------------------

distortion_surface <- function(p, q, aW, aB, bW, bB) {
  da <- aW - aB
  db <- bW - bB
  a_p <- aB + p * da
  b_q <- bB + q * db
  pooled <- a_p * b_q
  target <- p * (aW * bW) + (1 - p) * (aB * bB)
  pooled - target
}

plot_surface_panel <- function(aW, aB, bW, bB, main = "") {
  p <- seq(0, 1, length.out = 301)
  q <- seq(0, 1, length.out = 301)
  z <- outer(
    p, q,
    Vectorize(function(pp, qq) distortion_surface(pp, qq, aW, aB, bW, bB))
  )

  image(
    p, q, z,
    col = surface_cols,
    xlab = expression(p),
    ylab = expression(q),
    main = main,
    useRaster = TRUE,
    asp = 1
  )
  contour(p, q, z, add = TRUE, drawlabels = FALSE, lwd = 0.55)
  contour(p, q, z, levels = 0, add = TRUE, drawlabels = FALSE, lwd = 2.3)
  abline(a = 0, b = 1, lty = 2, lwd = 1.3)

  p_zero <- if (abs(aW - aB) > 1e-12) -aB / (aW - aB) else NA_real_
  q_zero <- if (abs(bW - bB) > 1e-12) -bB / (bW - bB) else NA_real_

  if (is.finite(p_zero) && p_zero >= 0 && p_zero <= 1) {
    abline(v = p_zero, lty = 3, lwd = 1.3)
  }
  if (is.finite(q_zero) && q_zero >= 0 && q_zero <= 1) {
    abline(h = q_zero, lty = 3, lwd = 1.3)
  }
}

draw_figure2 <- function() {
  op <- par(mfrow = c(1, 2), mar = c(4.2, 4.2, 3.0, 1.0))
  on.exit(par(op), add = TRUE)

  # Configuration C: cross-level suppression.
  plot_surface_panel(
    aW = 0.40, aB = 0.30,
    bW = 0.50, bB = -0.60,
    main = "(a) Cross-level suppression"
  )

  # Configuration E: aligned heterogeneity.
  plot_surface_panel(
    aW = 0.45, aB = 0.15,
    bW = 0.20, bB = 0.65,
    main = "(b) Aligned heterogeneity"
  )
}

save_both("figure2_design_surface", 9.0, 4.5, draw_figure2)


# ----------------------------------------------------------------------------
# FIGURE 3. STUDY 2 COMPONENT DOMINANCE
# ----------------------------------------------------------------------------

study2 <- data.frame(
  tau_M = c(0.05, 0.30, 0.55, 0.90, 1.40, 2.20),
  A_nl  = c(-0.01233, -0.01226, -0.01229, -0.01233, -0.01236, -0.01228),
  A_wt  = c(-0.02573, -0.01489,  0.00332,  0.02665,  0.04739,  0.06220),
  A     = c(-0.03805, -0.02714, -0.00897,  0.01432,  0.03503,  0.04992)
)

draw_figure3 <- function() {
  op <- par(mar = c(4.5, 4.7, 2.4, 1.0))
  on.exit(par(op), add = TRUE)

  y <- as.matrix(study2[c("A_nl", "A_wt", "A")])
  matplot(
    study2$tau_M, y,
    type = "o",
    pch = c(1, 2, 16),
    lty = c(2, 3, 1),
    lwd = c(1.4, 1.4, 2.0),
    xlab = expression(paste("Between-mediator cluster SD, ", tau[M])),
    ylab = "Distortion"
  )
  abline(h = 0, lty = 3)
  legend(
    "topleft",
    legend = c("Nonlinearity component", "Weight-mismatch component", "Total distortion"),
    pch = c(1, 2, 16),
    lty = c(2, 3, 1),
    lwd = c(1.4, 1.4, 2.0),
    bty = "n"
  )
}

save_both("figure3_component_dominance", 7.2, 4.8, draw_figure3)


# ----------------------------------------------------------------------------
# FIGURE 4. STUDY 4 CONSTRUCTION-INDUCED INFLATION
# ----------------------------------------------------------------------------

study4 <- data.frame(
  CV_n = rep(c(0.00, 0.28, 0.87, 2.16), each = 3),
  rho_X = rep(c(0.0, 0.3, 0.6), times = 4),
  ratio = c(
    1.05, 1.33, 1.60,
    1.39, 1.57, 1.69,
    2.20, 2.41, 2.45,
    2.05, 2.10, 2.10
  )
)

draw_figure4 <- function() {
  op <- par(mar = c(4.5, 5.2, 2.4, 1.0))
  on.exit(par(op), add = TRUE)

  rho_values <- sort(unique(study4$rho_X))
  ymat <- sapply(
    rho_values,
    function(r) study4$ratio[study4$rho_X == r]
  )
  x <- sort(unique(study4$CV_n))

  matplot(
    x, ymat,
    type = "o",
    pch = c(1, 2, 16),
    lty = 1,
    lwd = 1.7,
    xlab = expression(paste("Cluster-size imbalance, CV(", n[j], ")")),
    ylab = "Conventional |A| / identity-consistent |A|",
    ylim = range(c(1, ymat))
  )
  abline(h = 1, lty = 3)
  legend(
    "bottomright",
    legend = paste0("rho_X = ", sprintf("%.1f", rho_values)),
    pch = c(1, 2, 16),
    lty = 1,
    lwd = 1.7,
    bty = "n"
  )
}

save_both("figure4_construction_inflation", 7.2, 4.8, draw_figure4)


# ----------------------------------------------------------------------------
# DERIVED ECLS-K RESULTS USED FOR FIGURES 5-6
# ----------------------------------------------------------------------------
#
# These are derived analysis outputs only. They are included here so the
# figure script is fully reproducible without local files or raw ECLS-K data.

point <- c(
  p = 0.723134235789,
  q = 0.896267695996,
  a_W = 0.0997833105198,
  a_B_person = 0.0707104344206,
  b_W = 0.0903136290734,
  b_B_person = 0.138536969974,
  IE_W = 0.00901179289401,
  IE_B_person = 0.00979600933015
)

boot_IE_W <- c(
  0.00795323978714, 0.00910292383572, 0.0116252603665, 0.0108400002826, 0.010921465683, 0.00675627669214,
  0.0081016328127, 0.00700989191542, 0.0102701426146, 0.00978195546097, 0.00972381442656, 0.0128642182091,
  0.00706713199325, 0.00462008748265, 0.0107207641057, 0.00927436433194, 0.0118830093553, 0.0120757801886,
  0.00803065131485, 0.00658385937604, 0.00663923409103, 0.00905220465943, 0.0102429872771, 0.010029143709,
  0.0107179897572, 0.00966041911669, 0.00925366523365, 0.0109804063017, 0.0099806962536, 0.00859878264398,
  0.00616553947081, 0.0108375157588, 0.00641751671363, 0.0113630262826, 0.010327798673, 0.0107289442074,
  0.0095641736384, 0.00924937690959, 0.00904376435202, 0.0107168054704, 0.0109416938793, 0.007802371011,
  0.00990221331923, 0.00894576196598, 0.00910296617598, 0.00824234539818, 0.00774937383099, 0.00837504885863,
  0.00888903364485, 0.0086515981055, 0.0072858509954, 0.00711255408638, 0.0100252669442, 0.00634385968854,
  0.00909532977443, 0.00955080231157, 0.00847467234703, 0.00863156569458, 0.00999614446114, 0.00856098012211,
  0.0103553540414, 0.00786014720486, 0.00876197196997, 0.010518684856, 0.00743152184626, 0.00877205169032,
  0.00766019399586, 0.00994171448786, 0.00697565293407, 0.00697092093835, 0.00730180433338, 0.0105167313711,
  0.00705059297374, 0.00821002440747, 0.0129125310708, 0.00655724151861, 0.00539115317051, 0.0107516137766,
  0.00776149425194, 0.00893398850752, 0.00679177384604, 0.00931751848421, 0.0104070434397, 0.00939242239748,
  0.00679323314023, 0.00693137989863, 0.00833743948198, 0.00822831082413, 0.00836490020618, 0.0112403247949,
  0.00960316139278, 0.0123385112754, 0.00844384890083, 0.0082770345078, 0.00717555662339, 0.00763836466245,
  0.00858077659749, 0.0112463601645, 0.00815425854144, 0.0100405913282, 0.0094304269047, 0.00870933160146,
  0.0088654738362, 0.00686235241584, 0.00755796831257, 0.00982527801819, 0.00934098326803, 0.00963156560201,
  0.00904088676935, 0.011084756457, 0.00964915667163, 0.00798610776252, 0.0114353358888, 0.00884309421108,
  0.0113648749426, 0.0104759788447, 0.0108448266653, 0.00871386766663, 0.0102031316758, 0.0076085301481,
  0.00602049891524, 0.0102510853817, 0.00931025459221, 0.00971727343563, 0.00972601158941, 0.00882790386642,
  0.00800637602948, 0.00888688884612, 0.00824827189113, 0.00763492692048, 0.00756100937792, 0.00534374230001,
  0.00883991380171, 0.0107382472197, 0.00877922523777, 0.00983585984868, 0.00665206251351, 0.0111953723299,
  0.0101414102534, 0.00926696142527, 0.00862395434589, 0.00993947141845, 0.00845079424349, 0.0102139090147,
  0.00734617718104, 0.00914269500661, 0.012018098423, 0.0106234170881, 0.0078741207, 0.00881444226424,
  0.0103997894287, 0.00906128414731, 0.0110544618294, 0.00968496035277, 0.00598496732664, 0.00601060593193,
  0.00522357982024, 0.0071626727754, 0.0101076130481, 0.0116803622387, 0.01266292525, 0.011186678441,
  0.00764928166301, 0.00894526560532, 0.00882873087252, 0.0118764133464, 0.00675646977308, 0.0104479503745,
  0.00973137059235, 0.0100746614017, 0.00883221731507, 0.00947704772591, 0.00853598570508, 0.00866678226979,
  0.00658664576983, 0.00724718683403, 0.00743746751168, 0.00873462329644, 0.00548608146622, 0.0100985193568,
  0.00575079757851, 0.00688605175282, 0.00865121520051, 0.00864436413791, 0.00885604366568, 0.00657756472472,
  0.0104054923268, 0.0106722314765, 0.0112396137957, 0.00814128598972, 0.0092579330042, 0.0113316427413,
  0.00829424863659, 0.00545129428391, 0.00797602256049, 0.0105999163842, 0.00950310118347, 0.00847161862191,
  0.00790108553328, 0.00942854013596, 0.00619820615243, 0.00848176346762, 0.0100273463527, 0.00646614704235,
  0.0107714606283, 0.00854315201695, 0.0127471453979, 0.00643029921155, 0.00728914094871, 0.0110356959342,
  0.00849229072632, 0.00935655523276, 0.00792296440698, 0.00920646685854, 0.00914545140603, 0.00863759697694,
  0.00878521991443, 0.00816135024396, 0.0078678991358, 0.00699381367018, 0.00863624784903, 0.00809476309349,
  0.0108945853011, 0.00911671553712, 0.00727687441145, 0.00958197855349, 0.0100902641972, 0.00780287332238,
  0.00800305393659, 0.00772717522115, 0.00842507756592, 0.0116420343117, 0.00846262619483, 0.0104432109446,
  0.00736855889061, 0.009396202129, 0.00759263674105, 0.0114840803089, 0.0102103776889, 0.0109679386942,
  0.00966038162994, 0.00931527436219, 0.0117365150951, 0.00853641325229, 0.00601606364764, 0.00803866271065,
  0.00940393608061, 0.00637934874301, 0.00839995935052, 0.00897201639211, 0.0110703665352, 0.00870095297722,
  0.00691686488848, 0.00935410047451, 0.00590094700073, 0.0110390402561, 0.0115814293771, 0.00637201186848,
  0.00791761059351, 0.00911948545003, 0.00906116475376, 0.00883443969355, 0.0072705692048, 0.00838036795122,
  0.00911589966465, 0.00640648591899, 0.00920769188929, 0.00658836730226, 0.00761057837286, 0.00806612287342,
  0.00997280181324, 0.00776020203986, 0.00868657327054, 0.00870186962271, 0.0131641195454, 0.00753342043436,
  0.00812194229945, 0.00970039336082, 0.00569383208234, 0.00979261114489, 0.00562682564589, 0.00685425010956,
  0.0062902345447, 0.00949060299689, 0.0097313086365, 0.0143257714396, 0.0106925168664, 0.00879482488114,
  0.00868105646087, 0.0119523232012, 0.00763695328473, 0.00708540474152, 0.0101122194581, 0.00776067386561,
  0.00914913769606, 0.0108907790965, 0.00778628681919, 0.00925368148018, 0.00852145439964, 0.00613526885359,
  0.0115775547754, 0.00902862678051, 0.00958040662707, 0.00694365155757, 0.0110168749882, 0.00928835452804,
  0.00942246046052, 0.011701131386, 0.00784158915458, 0.00949843426885, 0.00853187092408, 0.00730394191155,
  0.00618423932959, 0.0104414302499, 0.00733776090206, 0.00929804651961, 0.00785481727316, 0.0106293172583,
  0.0109702799803, 0.00893211246995, 0.0078494269597, 0.00797216342955, 0.00945202518166, 0.0104082343311,
  0.00984500802395, 0.00695917838854, 0.00747104368768, 0.0102777166336, 0.00745192335118, 0.00874063722074,
  0.00812558480235, 0.0085200371417, 0.00958963376611, 0.0102437007744, 0.0090564262604, 0.00975659504254,
  0.0106592883112, 0.00813474757637, 0.00901041984634, 0.0088122114619, 0.00778228655183, 0.00988833624767,
  0.0104342218976, 0.00799371730915, 0.0103596663378, 0.00733105334341, 0.0107844733889, 0.00953938434895,
  0.00688440897595, 0.00785717950628, 0.00814890013155, 0.00792334803109, 0.00805794614177, 0.00854958758717,
  0.0105304768062, 0.00981541829391, 0.00971758902652, 0.0104469656291, 0.00794919408806, 0.00986766256211,
  0.0104822237185, 0.00891397740619, 0.00897084082082, 0.0078709222102, 0.00477258113619, 0.00791707879086,
  0.0106621578111, 0.00853938715824, 0.0096839705649, 0.00746680946277, 0.00768482067552, 0.00678950227079,
  0.00884170357085, 0.00674608664276, 0.00947516826265, 0.0118817586114, 0.0104300612044, 0.0100507232722,
  0.00716069932385, 0.010041179296, 0.00926404760933, 0.00785965862116, 0.00709159176175, 0.00803798800761,
  0.00782588377678, 0.0100011858163, 0.00882941239156, 0.00777495318207, 0.00811851541916, 0.00941275325326,
  0.00846906548176, 0.00810056081724, 0.00872726720108, 0.00623151593688, 0.00501590743101, 0.00721579294844,
  0.00929062462073, 0.00849846688228, 0.00921513527352, 0.00731281085351, 0.0121772188992, 0.00971560680043,
  0.00783006869717, 0.01017004735, 0.00926795478259, 0.00930219256028, 0.0118639159517, 0.00986115355142,
  0.009256369293, 0.00909785348871, 0.00694866016736, 0.00960677326666, 0.00615386019792, 0.00863250187972,
  0.0102511988464, 0.010137652528, 0.0100994305651, 0.00782523761649, 0.00891322733001, 0.00735304458601,
  0.0106930923152, 0.0108651870628, 0.00877026099552, 0.00988308109178, 0.00879306144752, 0.0091815379721,
  0.00761021697818, 0.00945094888638, 0.0091469079848, 0.00797411599919, 0.0088421694208, 0.0107051982355,
  0.0112119491074, 0.0135886608649, 0.00845355211377, 0.00734333770054, 0.00912646377987, 0.00927453115369,
  0.00949544484425, 0.00908217995342, 0.00518603040578, 0.00812380472058, 0.0114678790277, 0.00685754874688,
  0.00990206109936, 0.0121600593421, 0.00816733616931, 0.00812543191357, 0.00887859286317, 0.0121938563082,
  0.00768071349655, 0.00843541480336, 0.00898954463338, 0.00806966961254, 0.00961728305539, 0.00862852749301,
  0.00768977020681, 0.012228754877, 0.00592676964532, 0.0138316296067, 0.00762038796964, 0.00957424079096,
  0.00835417807955, 0.0114667258528, 0.0101917200215, 0.0105218238982, 0.00985602486491, 0.008034602613,
  0.00848277405773, 0.00920942643944, 0.011838509949, 0.00653624854522, 0.00680753090347, 0.00733337741546,
  0.00757240204032, 0.00920873992062, 0.00851551427766, 0.0105407187165, 0.00848070299253, 0.00808180111926,
  0.00967745596991, 0.0092894645281, 0.00903661823263, 0.0099518009816, 0.00549647290456, 0.0100374706345,
  0.00846493946514, 0.00956221708752, 0.0138197211905, 0.00805896472864, 0.00957363222899, 0.00697371738946,
  0.00816163683749, 0.00996199404828, 0.0107835263847, 0.00936556422358, 0.00796783371454, 0.00799766677909,
  0.0100721559987, 0.0113777415416, 0.00481133911103, 0.00965854763949, 0.0113788072236, 0.0110602483276,
  0.0117874820852, 0.00726702098292, 0.0094848183947, 0.00761661948396, 0.00699703906757, 0.00882435092784,
  0.0079098151544, 0.00950992605418, 0.010549742104, 0.00528885593174, 0.00824666935907, 0.00761226827122,
  0.00862294330285, 0.0110047196599, 0.0108925697437, 0.00801496815751, 0.00601010932815, 0.00740150426145,
  0.00590976579346, 0.00875449707078, 0.0124775510854, 0.00789188827606, 0.00786477657832, 0.00951511544775,
  0.00794812895723, 0.0103361243684, 0.0123288648815, 0.010495787297, 0.0098896445526, 0.00850011473575,
  0.00876690535344, 0.00854008847045, 0.0105447129241, 0.00775279400677, 0.0128297588877, 0.011626673274,
  0.0092695761313, 0.00949522037361, 0.0112614065683, 0.00930326312416, 0.0075994603655, 0.00721015503166,
  0.00695386074063, 0.00666710636181, 0.00760731656331, 0.00893428382203, 0.00859871682313, 0.00803173768608,
  0.010438151835, 0.0115671948644, 0.0117608132463, 0.00997774440737, 0.00944448722862, 0.00648076409313,
  0.00818591932648, 0.0120254488102, 0.00869900022874, 0.00817546886351, 0.0119500630138, 0.0108920724137,
  0.0104787666427, 0.00708403377867, 0.00959410116129, 0.00911157973935, 0.00948526798368, 0.00753377266378,
  0.0100811397021, 0.00874093080639, 0.0093413957349, 0.00939897043096, 0.00612416161659, 0.0086505052886,
  0.00946208710217, 0.00680832378496, 0.0100780067571, 0.00936215696396, 0.00969943804248, 0.00904757501372,
  0.00804078722692, 0.00801842681992, 0.0105616128221, 0.00922264609544, 0.010713872127, 0.00867286524376,
  0.0048163258643, 0.0104850060765, 0.00994870622985, 0.00851231809318, 0.00838220835737, 0.00623312203171,
  0.00839001709324, 0.00988697722724, 0.00841569548134, 0.0113739691137, 0.0112390406187, 0.0111562045256,
  0.00960146230308, 0.009645821543, 0.00842938518799, 0.00913125673467, 0.0076267085766, 0.00972529568906,
  0.00806248358061, 0.00891781530126, 0.0104089971147, 0.011303408047, 0.00875609095869, 0.00916233484428,
  0.0102166463259, 0.0102758733063, 0.009736836458, 0.00936051526288, 0.00983198856123, 0.00977506970054,
  0.00923020175545, 0.00809856508052, 0.00770301083262, 0.0078773918508, 0.0112825985121, 0.00855993803638,
  0.00768783601039, 0.00793531777709, 0.011808136298, 0.0117609463708, 0.00863603486785, 0.00699440592458,
  0.0116262989381, 0.0111268306082, 0.00842962149606, 0.00750388832592, 0.00875675741793, 0.0102361362012,
  0.00924246125738, 0.00860070218403, 0.00745542020524, 0.00783331234218, 0.0101187402336, 0.0083451254142,
  0.00773841219852, 0.0095288524579, 0.00753143931194, 0.00522255905578, 0.0127870378293, 0.00911810820418,
  0.0123279176286, 0.00716610802652, 0.00888281029984, 0.00823251873039, 0.00779320178196, 0.00763746185492,
  0.00822066607813, 0.00819015469721, 0.0108165291123, 0.00748347203535, 0.00991407224572, 0.00762145615087,
  0.00943942486036, 0.0100973573498, 0.00781729715037, 0.00768518864738, 0.00883286266185, 0.00978833447658,
  0.00999274618722, 0.00832115998409, 0.0110592926114, 0.00815348854193, 0.00877485532022, 0.00688574648934,
  0.00837931668779, 0.00925131204516, 0.00782010446947, 0.0120387292044, 0.00643326718029, 0.011536951766,
  0.00894510413099, 0.00739860441395, 0.00887556176663, 0.0113429463107, 0.00831374393511, 0.00830530604062,
  0.00514913331105, 0.0103138909875, 0.0079396789517, 0.00669014984395, 0.00787804759843, 0.0136733839776,
  0.0107067441841, 0.0101362635829, 0.00584374817514, 0.00842749146255, 0.00962122524816, 0.0101403712688,
  0.0112683498518, 0.00919985805792, 0.0134526487016, 0.010013817008, 0.00899809489359, 0.00811556478,
  0.00906415055878, 0.00851759601029, 0.00963882351604, 0.00824783485968, 0.00866099502409, 0.00936382156681,
  0.00585960459615, 0.00863863293786, 0.00992345122763, 0.00786655827458, 0.0117353138073, 0.00977611765484,
  0.00840413915102, 0.00933372735589, 0.0109268976344, 0.0069615947241, 0.00896064833462, 0.00864466950688,
  0.00962765256344, 0.00579354355721, 0.0113762450763, 0.00874607855204, 0.0102708907665, 0.00990457142141,
  0.00940095373994, 0.00674952034093, 0.00776865136038, 0.00623052120928, 0.00651320026611, 0.0115141295245,
  0.00729305982794, 0.0097576579188, 0.0101682570894, 0.00841814365753, 0.00755394845763, 0.0111042691729,
  0.00991144777615, 0.0104898679989, 0.010682537971, 0.00949362665038, 0.0114231219858, 0.0099913087809,
  0.00716805528284, 0.00783767653286, 0.00785278821264, 0.0111883329494, 0.00723480688632, 0.0095442128402,
  0.00675200877186, 0.0103071413199, 0.00960582098438, 0.00869852407234, 0.00938210767038, 0.0120807650548,
  0.0113396018769, 0.00755075548412, 0.00877770140825, 0.0116447573732, 0.0100224635389, 0.00809090178671,
  0.00810691063779, 0.0101182196979, 0.00848915350054, 0.00825671038668, 0.00924889017084, 0.0107461769691,
  0.0108144434748, 0.0079990171447, 0.0066657916888, 0.00729960162798, 0.00938674065627, 0.00699474200117,
  0.0107228430751, 0.00571646360765, 0.00687387603144, 0.0107159945786, 0.00976090280714, 0.00991870232871,
  0.00823107716997, 0.00839774326754, 0.00962143046714, 0.00829186877606, 0.00976077431796, 0.00965496605301,
  0.0115376942398, 0.0101269561748, 0.006498757424, 0.0112303562364, 0.00827129005706, 0.0100058132636,
  0.00999771847793, 0.00886327016598, 0.0103627371647, 0.00770004343094, 0.0125150308427, 0.0113397575963,
  0.00625505602005, 0.00924466108296, 0.00774237327475, 0.0122538987479, 0.00603224479231, 0.00603497551429,
  0.0108554048064, 0.00761489566864, 0.00688946210286, 0.0095820551415, 0.00768887569406, 0.0113159806339,
  0.00830546733613, 0.0108237532891, 0.0086328745895, 0.00887671544144, 0.00900835924392, 0.0114270400917,
  0.0099087579023, 0.00987540810972, 0.00665916644757, 0.0107268547735, 0.00828527341275, 0.00570486747839,
  0.00866051873811, 0.00901581375032, 0.00781656225132, 0.0111659421389, 0.0115859963473, 0.0111326731612,
  0.00682263884189, 0.0106991778576, 0.0059798021914, 0.00793347710233, 0.00973921617021, 0.00999570889352,
  0.00903345350952, 0.00797697407312, 0.0124193205599, 0.00567779350517, 0.00997936843808, 0.00852990448694,
  0.0079201071676, 0.00816313225245, 0.0096764088619, 0.009346767656, 0.0086520235242, 0.00897302677067,
  0.00901255788868, 0.00815571306164, 0.00924406017238, 0.00843585254636, 0.00986701374804, 0.00945058274366,
  0.0117286854393, 0.0103695885767, 0.0116665378545, 0.00965861115336, 0.00696237146539, 0.00891239629421,
  0.00912069959074, 0.011462242477, 0.00769926475794, 0.0129871664376, 0.00917600773583, 0.00758655325515,
  0.00485320840176, 0.0110473201714, 0.00657347254576, 0.0100651872467, 0.00934636881918, 0.00723786727649,
  0.00736763049985, 0.00923837519043, 0.00975376867357, 0.00797212779546, 0.0109576787665, 0.00654024036938,
  0.0083477359216, 0.00837954436663, 0.0100823091349, 0.0102477889989, 0.0127803176949, 0.00849175168743,
  0.00949884263768, 0.00856059474261, 0.0124562089466, 0.00948372988637, 0.0077097707663, 0.00892732259287,
  0.00883465924254, 0.00915113187312, 0.0109620254175, 0.00724292894716, 0.010682364985, 0.00739908967539,
  0.00747452821765, 0.01059395936, 0.00969977172046, 0.00585742280715, 0.0105198558018, 0.00962472715277,
  0.00904851934748, 0.00830343419147, 0.01021284702, 0.00866688003079, 0.0079941447367, 0.00985090216165,
  0.0125737350955, 0.00990082292903, 0.00830029093552, 0.00623898783927, 0.0100344121611, 0.00808446471116,
  0.00959500267513, 0.00964795670996, 0.00586684094598, 0.00929693725453, 0.00973872084196, 0.00787831712771,
  0.00895991032124, 0.0127566734451, 0.00744924595605, 0.00887604036642, 0.0112239298196, 0.00507923098639,
  0.0109673869945, 0.010989656667, 0.00732505916801, 0.00990017537277, 0.0112502940913, 0.00912357036213,
  0.0092593717767, 0.00629614033746, 0.00918326780946, 0.0109873652032, 0.00811087757605, 0.00738474845213,
  0.00708285131694, 0.00767209405322, 0.00594637189101, 0.00950672285938, 0.00694308003468, 0.0091442337947,
  0.00781290444178, 0.00892394910093, 0.0103618715659, 0.00983206554288, 0.00850799543411, 0.00844969100599,
  0.0090585526007, 0.0083936527082, 0.00770757599014, 0.00957530169969, 0.00763469572711, 0.00896836303301,
  0.00943595752176, 0.00841131242686, 0.00813436163598, 0.0104384200878, 0.0109654232441, 0.00655946900635,
  0.00876485974082, 0.00803803373931, 0.00974770614666, 0.00763279556864, 0.00786183529889, 0.00804783389506,
  0.00785788203361, 0.012603041802, 0.00835526513138, 0.0057497214851, 0.0114608871978, 0.00722255504361,
  0.0091445350012, 0.0125778418448, 0.00843299475788, 0.00840423704639, 0.0112664280583, 0.00857982590602,
  0.0081288546964, 0.0102632099491, 0.00805465641724, 0.00748228948561, 0.0106276399178, 0.00808230298306,
  0.0102914248721, 0.00572990216346, 0.0109873381505, 0.00657357056727, 0.00793712687689, 0.0105605150137,
  0.00885289047364, 0.00894083442649, 0.0100782533125, 0.0122042504939, 0.00734172406609, 0.00541309970902,
  0.0108338380691, 0.00480550832636, 0.00626619640594, 0.00722450442658
)

boot_IE_B_person <- c(
  0.00908827223278, 0.009314616908, 0.0057835166984, 0.0118021533467, 0.00934795458111, 0.00634981205065,
  0.00771594199569, 0.00301741459904, 0.0114351139055, 0.00461561787776, 0.0135829790386, 0.0117499288648,
  0.00621878896943, 0.0112534838737, 0.020593378639, 0.0115808756973, 0.00316112278704, 0.00641875902518,
  0.00924038220163, 0.0106585905588, 0.0106566577998, 0.0103308843957, 0.00927218250185, 0.00328456234715,
  0.00980947502679, 0.00283282105405, 0.0113944215668, 0.00840417394814, 0.0136673452513, 0.0124600449871,
  0.00300907473734, 0.00967931512234, 0.0138441608612, 0.0111201100481, 0.0184278094555, 0.00766027600066,
  0.00735454864684, 0.00834005458221, 0.00733148299047, 0.0117122042563, 0.0106793788526, 0.017602536158,
  0.00424858491569, 0.00399181011912, 0.00261453198841, 0.00552031331166, 0.011273987091, 0.00954106948175,
  0.0157675374206, 0.00864962701102, 0.0136248305658, 0.00599574440093, 0.0099692603286, 0.00590408614818,
  0.0110034347341, 0.0113642669826, 0.0127737931552, 0.0155243760912, 0.00825524214582, 0.0207598059735,
  0.00913656335037, 0.0155194603253, 0.00879430294367, 0.00789934147098, 0.00756720646704, 0.0136825027869,
  0.0103910159206, 0.0072771923876, 0.0194290131053, 0.0126821780665, 0.00441663928166, 0.012283327104,
  0.00409379175539, 0.0152219789724, 0.010713706596, 0.0202361004849, 0.00913650853517, 0.00706583340515,
  0.00364494411226, 0.00903068211867, 0.0140706111396, 0.0113904490755, 0.00529595121714, 0.00459030495297,
  0.00560036418521, 0.0058089876991, 0.00807556000006, 0.00933918549335, 0.0171358140435, 0.0145448644226,
  0.00895338087643, 0.0182439174805, 0.00714560943911, 0.00369357926822, 0.0067170465471, 0.0111548273169,
  0.0160832225145, 0.00327889228171, 0.0128594149693, 0.0107977596649, 0.00465553554008, 0.00866941030459,
  0.00814725983209, 0.00334758441792, 0.01514934535, 0.0167174936087, 0.012342539615, 0.0156262860732,
  0.0134130123259, 0.00861826025806, 0.00708550245872, 0.010383586411, 0.00642753021889, 0.00383744841825,
  0.0211296230142, 0.00964872335512, 0.0122585358295, 0.0069348930255, 0.00652359120202, 0.00957269669995,
  0.0123501859958, 0.0079295940495, 0.00536533333826, 0.0103288425443, 0.0111681158061, 0.0141499245496,
  0.0136915536274, 0.0153666963686, 0.0181043223487, 0.00450868936361, 0.0147051073036, 0.00564608525289,
  0.00496631945656, 0.0166521311055, 0.012932525886, 0.0166221797852, 0.0039235206079, 0.0155467702573,
  0.00764677284708, 0.00692817496139, 0.00906286945445, 0.000782070129729, 0.0100803756249, 0.00888207939585,
  0.0052501730531, 0.00523485563993, 0.00778767126124, 0.00826198796645, 0.00918376963117, 0.00532281386224,
  0.011470566482, 0.0127749565075, 0.00637251854242, 0.00680187553691, 0.011931312563, 0.0150371436386,
  0.00825772507656, 0.00428365424751, 0.00990225215373, 0.00785436843037, 0.00630120481787, 0.00907011584033,
  0.0134395447561, 0.0103754888342, 0.0121493729064, 0.0262430850477, 0.0111494983086, 0.0116544343834,
  0.00526447625388, 0.00956485822979, 0.00717500319036, 0.0116446723121, 0.00662672031447, 0.00320463496531,
  0.0118469015791, 0.0176453001075, 0.00419820418234, 0.00780179416451, 0.00768106694912, 0.0137187021121,
  0.00737504627873, 0.00577468957063, 0.0155419769771, 0.00599416255578, 0.0101770861203, 0.0204673695199,
  0.0178282198824, 0.00770817603047, 0.0116516696684, 0.00460562818172, 0.0103745115744, 0.00902336418333,
  0.0115032189242, 0.00983671909394, 0.00488177911821, 0.0130420532722, 0.0106568471188, 0.0112721146256,
  0.0205977865037, 0.0089672661701, 0.012881334659, 0.00935189871651, 0.008864542632, 0.0112460669338,
  0.0093574266321, 0.00698621687664, 0.00585986345301, 0.00586887742298, 0.00655438037572, 0.0089544235861,
  0.00588026458507, 0.0115061386944, 0.00666383566347, 0.0222873739801, 0.00513928477159, 0.0095611766873,
  0.0152441739351, 0.00824017522802, 0.0132000111604, 0.00934666393082, 0.0112549258095, 0.00849163299955,
  0.00333229910462, 0.012915110336, 0.0231022229155, 0.00925848985723, 0.0122701595938, 0.00582782614588,
  0.00567555272634, 0.00729039488926, 0.00414447427052, 0.00653814797641, 0.0151011792626, 0.0239341683898,
  0.00301932609604, 0.00715402982014, 0.00446479767045, 0.0128123953514, 0.0115885970284, 0.00812728552358,
  0.0173027140786, 0.01530601271, 0.0121876133224, 0.0222799996285, 0.0112237248159, 0.00485061254091,
  0.0148426708307, 0.00671571291807, 0.00703497217244, 0.00450667409566, 0.00323222017695, 0.0087466224409,
  0.0127995692982, 0.0158454717002, 0.0151896593692, 0.0197098795135, 0.0070296100394, 0.0085794024659,
  0.00981732221377, 0.0109572521013, 0.00738809287215, 0.0069103206187, 0.0186513254708, 0.0107119622068,
  0.00568582454325, 0.00647841697662, 0.00439866204386, 0.0039121344754, 0.01250780491, 0.0169839107781,
  0.010645503509, 0.011880613709, 0.0187017056216, 0.0149935566982, 0.0130144082076, 0.0122135454941,
  0.0101245624783, 0.0160101667885, 0.0116071983641, 0.0223297531945, 0.0145278353168, 0.00539553415017,
  0.0138024481623, 0.00536471031743, 0.00659615006747, 0.00958778486637, 0.0095655823442, 0.0110170259794,
  0.00511702562021, 0.016012084918, 0.0126239828702, 0.000456528979218, 0.0106978808107, 0.00768158610964,
  0.0112447779623, 0.00986120487484, 0.00440407068829, 0.0162187703868, 0.00850302740054, 0.0108547742047,
  0.00507616533429, 0.00200249144173, 0.0143064178816, 0.0082513876092, 0.00917520539268, 0.0122872393628,
  0.0111329273293, 0.00700742365875, 0.00616070476085, 0.0128701317798, 0.0172670921198, 0.00659497294206,
  0.0145632007063, 0.0079140044531, 0.0127605917224, 0.0171364802279, 0.00403547349844, 0.0116654861826,
  0.00822139855079, 0.0129895390098, 0.00926110969289, 0.00868075535042, 0.00321560674864, 0.00912967635061,
  0.00427568771617, 0.0260898548177, 0.00381740349357, 0.00501796438942, 0.0133921118816, 0.00918532610802,
  0.0158462478373, 0.00738602911683, 0.00150906899974, 0.0046920498349, 0.0052005635927, 0.0103221837795,
  0.00956881960756, 0.0086376422966, 0.00808230400494, 0.00982960722252, 0.0048644586943, 0.00670056972786,
  0.00870159301537, 0.00163152131279, 0.0200743180611, 0.0171838764148, 0.00477355336771, 0.0163844262683,
  0.00681051808674, 0.0112636148192, 0.0134046576911, 0.00661995053893, 0.00811387043666, 0.0107059292098,
  0.0114214939843, 0.00639048544645, 0.0155399090947, 0.0176571677277, 0.0108023888199, 0.00787623511081,
  0.00751252467257, 0.0080261527041, 0.00806437214711, 0.017669916266, 0.00830690532571, 0.00629140223628,
  0.00139089410167, 0.00703223967403, 0.0069544595988, 0.0133895889009, 0.0135654194151, 0.00875900995425,
  0.0114901041417, 0.0156875464726, 0.0178353441023, 0.00884595099949, 0.00506533892802, 0.00740026120077,
  0.0234922296362, 0.0173164155693, 0.00568396330221, 0.00560058507492, 0.00431051031908, 0.00462226197575,
  0.00982785253849, 0.00757543724801, 0.00420795053984, 0.00495819243214, 0.00679872640336, 0.00863459261407,
  0.0119248323701, 0.0102089742382, 0.0123375566136, 0.00529633707011, 0.0101715877492, 0.00970669644824,
  0.0171956343725, 0.0254546265093, 0.00349716209917, 0.0103301107484, 0.000773829792573, 0.00779433076739,
  0.00944128693778, 0.0196552363047, 0.0120628389099, 0.00226315714837, 0.0131214791535, 0.00951732685226,
  0.00296190663356, 0.0157648499378, 0.00675932958081, 0.0125656256067, 0.0127999053925, 0.00534052471228,
  0.0137117530478, 0.00605635307728, 0.00851921859748, 0.0101733676481, 0.00783114087816, 0.0133738365215,
  0.0127873871373, 0.0037320798927, 0.0151202335274, 0.0120897057484, 0.00645004745784, 0.0120445480081,
  0.00925739690452, 0.0193635227247, 0.00850758280595, 0.00536129115322, 0.0111639382159, 0.00924176610075,
  0.00947315031909, 0.00789026167696, 0.00480184927623, 0.0110263682286, 0.0182328311595, 0.00887717698409,
  0.00188015701799, 0.00635393195195, 0.00446272421779, 0.0021644649703, 0.007896015058, 0.00148844235803,
  0.00712631602935, 0.0092794346388, 0.00611796237869, 0.00652820678901, 0.00914494124508, 0.0111632445098,
  0.0118253551021, 0.0174360381729, 0.00939063389067, 0.00506717423862, 0.00391869997829, 0.0116904972453,
  0.00738849349344, 0.0110277757279, 0.0112573434448, 0.00841263712573, 0.0083171453588, 0.0138371628715,
  0.00673757690325, 0.00954029831026, 0.0107631130065, 0.00356875355314, 0.0103185066378, 0.00342785487167,
  0.0112010864909, 0.00696202385854, 0.00561777925706, 0.0144401970372, 0.0143339061136, 0.0146329827619,
  0.00748679372069, 0.00410679415176, 0.0120560656643, 0.0172742427532, 0.0118086385835, 0.00285673597052,
  0.0116150796105, 0.0090180118305, 0.0173277687854, 0.00397139369801, 0.00799242760021, 0.0171718482608,
  0.0107061087436, 0.00848192928509, 0.00856128494784, 0.0118149029434, 0.0139694683094, 0.0120808647447,
  0.00910361500014, 0.0184440893307, 0.0124677386343, 0.00329014317538, 0.00769473112542, 0.0193645592824,
  0.0230931724718, 0.00300267155763, 0.00526239312825, 0.00977732089836, 0.00967913853051, 0.0089432455834,
  0.0104737477544, 0.0107005357443, 0.00638227949812, 0.00916203708725, 0.00894055862458, 0.00796509676323,
  0.00351444868721, 0.0193650238036, 0.0167675082137, 0.00584958833926, 0.00335354343805, 0.00286138685485,
  0.00971098643483, 0.0178544576737, 0.00755991029675, 0.0070893512229, 0.00698058323984, 0.00572866406434,
  0.00628046802319, 0.01023870483, 0.00645302400736, 0.0102514387523, 0.0101891899659, 0.00994688561074,
  0.00591495404506, 0.010525339604, 0.00692131933311, 0.00680248218314, 0.0115613275445, 0.008220669718,
  0.00953292924979, 0.00994983153594, 0.00318039550668, 0.00558945903687, 0.0101645319424, 0.0130347423378,
  0.00563392553695, 0.0080992716622, 0.00859866736788, 0.00979428292628, 0.00910382769716, 0.0156494026689,
  0.0115714758415, 0.00592344825311, 0.00461250696897, 0.00776481297413, 0.00607397375927, 0.0181682288818,
  0.0108817890493, 0.013578426206, 0.00795856498775, 0.0198674789181, 0.0111069793497, 0.0102257837433,
  0.0139699428611, 0.00955379296564, 0.00760020605824, 0.0116237659191, 0.0208281236201, 0.00355935450478,
  0.00869815766285, 0.0185188318231, 0.00813912769755, 0.0093357826153, 0.00894431385516, 0.0159713568918,
  0.0163925663976, 0.00864994460604, 0.00965442900791, 0.0084192936293, 0.00692901402469, 0.0106881505369,
  0.00554450253334, 0.00711283168828, 0.0113154081081, 0.00448662893301, 0.0155219824709, 0.0187921167629,
  0.0123943154558, 0.00943543703976, 0.00474066444448, 0.0113561505245, 0.00699175230495, 0.00470077477512,
  0.0153675487747, 0.00823445716337, 0.00548719176379, 0.00850250216186, 0.0150786229442, 0.00480292527137,
  0.00461213712682, 0.00681220855669, 0.00701771040012, 0.00216820178534, 0.00905905920407, 0.0114045255856,
  0.0159388626143, 0.00403669270851, -3.64603629409e-05, 0.00153335982432, 0.0061269279409, 0.0175483331505,
  0.00373178902215, 0.0115147943477, 0.00598780094216, 0.00799541721375, 0.0102654980108, 0.0170120573527,
  0.0113931163089, 0.00851296430316, 0.0124277459699, 0.0117344717916, 0.00917669663266, 0.0144549042474,
  0.00316847305148, 0.0122059339131, 0.00573770410347, 0.00355752377282, 0.0100538123252, 0.0160646647795,
  0.0171637916247, 0.00737107749971, 0.00664599115701, 0.01143763883, 0.00331001173532, 0.00821337378276,
  0.0135568899021, 0.0137838592679, 0.00593422444686, 0.0121310851238, 0.0040884728317, 0.0133471732652,
  0.00931258734841, 0.00884769480732, 0.0193666504846, 0.00963127023706, 0.0183699034682, 0.0176668362205,
  0.0063187017403, 0.00474252630078, 0.0133979508179, 0.0101404045485, 0.0109276082468, 0.00784288877025,
  0.012137214298, 0.00130645328095, 0.0137464601568, 0.00695454051231, 0.0151895493777, 0.00828233026432,
  0.0100758521411, 0.0102938817206, 0.00734406351068, 0.00829024155077, 0.00572401556526, 0.0147954288421,
  0.0074718146325, 0.0128164884908, 0.0182487043063, 0.00283396178061, 0.012023493139, 0.0103397180837,
  0.00711370922746, 0.0119214919138, 0.00811718047092, 0.00614450808432, 0.00996139310552, 0.00535666895079,
  0.00686887039604, 0.0183849987264, 0.00918393687179, 0.0107695442936, 0.0148866794946, 0.0055619327193,
  0.00688893312799, 0.0110692231783, 0.00464195243197, 0.0143629698276, 0.0104646397428, 0.00799515174486,
  0.00517717979391, 0.0081089841734, 0.0112382050642, 0.00331056191442, 0.00856313506824, 0.00621974675008,
  0.00776201565975, 0.0144441742055, 0.00749667921637, 0.00662110973767, 0.00723998201907, 0.00695410087019,
  0.0083991223371, 0.00763989423577, 0.0104205658403, 0.0166313365639, 0.0137428097715, 0.00918676686141,
  0.0217517576254, 0.00106263056372, 0.0158705767474, 0.0173092211386, 0.0159277731244, 0.0157243689163,
  0.00782057969698, 0.00701764809536, 0.0128990837017, 0.0126630952375, 0.0061879051758, 0.00735360369758,
  0.00813675070379, 0.0115814106465, 0.0134259063204, 0.010798549769, 0.00664882564848, 0.00749910785708,
  0.0118790432661, 0.0131726105208, 0.00896936029681, 0.0106306811549, 0.010779750928, 0.0041774449614,
  0.00883000994558, 0.00947578697324, 0.00932159422166, 0.00482181488249, 0.0192642840491, 0.00573156230306,
  0.00980068961977, 0.00526995092704, 0.00947382368753, 0.0191386629518, 0.0118272643402, 0.0127790966325,
  0.0142660111392, 0.00258288274353, 0.0166478637649, 0.00752864141723, 0.00943314343307, 0.00246208875657,
  0.0196953325057, 0.00816375676543, 0.00793287997795, 0.0116836568413, 0.00607359254183, 0.0167155088801,
  0.0115960312185, 0.00112814173515, 0.0092388701694, 0.00908088120995, 0.00605652608271, 0.005903758742,
  0.00785945343746, 0.00705203931819, 0.00694287885298, 0.0168341098162, 0.00445930036535, 0.0156842037648,
  0.00907118583927, 0.00639731016327, 0.00435626958906, 0.00888893314846, 0.00436418200945, 0.0152468822471,
  0.0100065322254, 0.00789308766215, 0.00608444392109, 0.00749739553273, 0.010865952874, 0.0142238613849,
  0.00980776749063, 0.00725397486617, 0.00516505819144, 0.0155057714185, 0.0135352857621, 0.0138691652146,
  0.00773541341681, 0.0085498496901, 0.00100354472013, 0.00631643208601, 0.0123683317773, 0.00927915515116,
  0.0153024491329, 0.00963942368428, 0.014596861366, 0.0162707362625, 0.00623967271188, 0.00607444386365,
  0.0107980157101, 0.00450683220018, 0.0157460804587, 0.00786142737691, 0.00964182506057, 0.0108941678381,
  0.00759845533631, 0.00743685011007, 0.00899618667249, 0.00902467135194, 0.00782348297513, 0.00441207107902,
  0.0129117573096, 0.00638982240106, 0.00750942627028, 0.00976934163883, 0.0152469749635, 0.0136039748272,
  0.015059391496, 0.0124373445331, 0.00525330862174, 0.00982135547548, 0.0120024916238, 0.00643381271096,
  0.0109598635498, 0.00507732080795, 0.00892440971987, 0.00830140969336, 0.0130427612488, 0.0131506488356,
  0.0223855492151, 0.0185118069992, 0.0105183283061, 0.0278490745754, 0.00841447990103, 0.0108787946454,
  0.0131615421927, 0.00988212313726, 0.0197654541401, 0.00578716205391, 0.0144804426947, 0.0178219817664,
  0.0111730474949, 0.00663530349938, 0.0153870434098, 0.00377659738862, 0.00719930139066, 0.00671521258005,
  0.00911681493813, 0.00845286816952, 0.0084761273421, 0.00915143233181, 0.0174629550247, 0.00859854291036,
  0.0126692659005, 0.00718994920953, 0.0107904992093, 0.0125668415622, 0.0133199286065, 0.00958131336257,
  0.007316674124, 0.00941122204482, 0.0104719761897, 0.0108740610474, 0.00827191177905, 0.010309848704,
  0.0074326449272, 0.0057896104649, 0.0110528832059, 0.0173234953173, 0.00744371630711, 0.00501161513405,
  0.0118367317241, 0.00753660122541, 0.012673963326, 0.00745957863346, 0.0185764392307, 0.00529034913308,
  0.0072603908567, 0.0110371566564, 0.0115629818997, 0.0110765224803, 0.00582807960488, 0.01136622051,
  0.00904285846727, 0.00472977146004, 0.00925514227946, 0.0125526998749, 0.00966314403252, 0.014903985182,
  0.00466093906708, 0.0100013674689, 0.00964264442615, 0.0148525439257, 0.0102458020945, 0.00668042008726,
  0.0120789913102, 0.00341183647156, 0.00925794504353, 0.0172428260499, 0.00678074917204, 0.00466265192466,
  0.00125201301113, 0.00680959771362, 0.0037941320335, 0.0118108982983, 0.0127566552032, 0.0104256944281,
  0.00960975139849, 0.0100570348904, 0.0103029010451, 0.016647396098, 0.0139260634424, 0.0107833625426,
  0.00557176734966, 0.00726605186849, 0.0117719841601, 0.0092942588713, 0.0145021829008, 0.0025297609532,
  0.00609426254342, 0.00325821463522, 0.0104577813358, 0.00536850780493, 0.00490010044514, 0.00481109689375,
  0.00659923110782, 0.00840536767491, 0.0142273146445, 0.00947139227654, 0.0168860264375, 0.0167145302978,
  0.0040999125874, 0.0107841043137, 0.00527270363906, 0.00831228348142, 0.00764428839581, 0.00379285901149,
  0.0124551319856, 0.00550835326111, 0.0140269294489, 0.0103569909365, 0.011816864075, 0.0167113312712,
  0.00696730388424, 0.00644310005375, 0.0153682224656, 0.0147947590605, 0.00972521441095, 0.012723509724,
  0.0017616312101, 0.0167648668948, 0.00695919656312, 0.00328707978554, 0.0085129333469, 0.0142894551321,
  0.0130170493428, 0.0111601460107, 0.00822801890816, 0.0138245248744, 0.0139131889114, 0.00286363003803,
  0.00858265989802, 0.0161615303095, 0.0102624371873, 0.0134384028578, 0.0130026397144, 0.0133102751699,
  0.00867987685358, 0.00473426283224, 0.00736331011029, 0.00850186966085, 0.0196438145437, 0.0112958679532,
  0.00828458422703, 0.0141232118429, 0.0141125637805, 0.0162715321587, 0.00644299932772, 0.00527183458405,
  0.0123230744494, 0.0120371997779, 0.0073315122806, 0.00933564552324, 0.00564321078618, 0.00470246390232,
  0.00434944111904, 0.00297591218018, 0.00743886945739, 0.0100063842438, 0.00626237768274, 0.00930677526517,
  0.0107026101482, 0.0172779830556, 0.0104096294907, 0.00167249988894, 0.00903416124053, 0.010591673308,
  0.0203263524133, 0.0159047781488, 0.0112715516667, 0.00602561474062, 0.0116846974556, 0.0104333883857,
  0.00765498525221, 0.0059495692837, 0.00592839005242, 0.00791636450585
)

# ----------------------------------------------------------------------------
# FIGURE 5. ECLS-K TWO-WEIGHT DISTORTION SURFACE
# ----------------------------------------------------------------------------

draw_figure5 <- function() {
  op <- par(mar = c(4.5, 4.6, 2.4, 1.0))
  on.exit(par(op), add = TRUE)

  aW <- unname(point["a_W"])
  aB <- unname(point["a_B_person"])
  bW <- unname(point["b_W"])
  bB <- unname(point["b_B_person"])
  p_emp <- unname(point["p"])
  q_emp <- unname(point["q"])

  p <- seq(0, 1, length.out = 301)
  q <- seq(0, 1, length.out = 301)
  z <- outer(
    p, q,
    Vectorize(function(pp, qq) distortion_surface(pp, qq, aW, aB, bW, bB))
  )

  image(
    p, q, z,
    col = surface_cols,
    xlab = expression(paste("Within weight for residualized treatment, ", p)),
    ylab = expression(paste("Within weight for residualized mediator, ", q)),
    useRaster = TRUE,
    asp = 1
  )
  contour(p, q, z, add = TRUE, drawlabels = FALSE, lwd = 0.55)
  contour(p, q, z, levels = 0, add = TRUE, drawlabels = FALSE, lwd = 2.3)
  abline(a = 0, b = 1, lty = 2, lwd = 1.2)

  # +/- 0.10 design rectangle used for the sharp bounds.
  rect(
    max(0, p_emp - 0.10), max(0, q_emp - 0.10),
    min(1, p_emp + 0.10), min(1, q_emp + 0.10),
    lty = 3, lwd = 1.2
  )
  points(p_emp, q_emp, pch = 19, cex = 1.15)
  text(p_emp, q_emp, labels = " empirical design", pos = 4, cex = 0.85)
}

save_both("figure5_ecls_surface", 7.2, 5.5, draw_figure5)


# ----------------------------------------------------------------------------
# FIGURE 6. ECLS-K DESIGN-STANDARDIZED TRAJECTORY WITH BOOTSTRAP BAND
# ----------------------------------------------------------------------------

draw_figure6 <- function() {
  op <- par(mar = c(4.5, 4.8, 2.4, 1.0))
  on.exit(par(op), add = TRUE)

  ok <- is.finite(boot_IE_W) & is.finite(boot_IE_B_person)
  bw <- boot_IE_W[ok]
  bb <- boot_IE_B_person[ok]

  r <- seq(0, 1, length.out = 201)
  trajectories <- outer(r, bw, "*") + outer(1 - r, bb, "*")

  lo <- apply(trajectories, 1, quantile, probs = 0.025, names = FALSE)
  hi <- apply(trajectories, 1, quantile, probs = 0.975, names = FALSE)

  IE_W <- unname(point["IE_W"])
  IE_B <- unname(point["IE_B_person"])
  est <- r * IE_W + (1 - r) * IE_B

  ylim <- range(c(lo, hi, est), finite = TRUE)
  plot(
    r, est,
    type = "n",
    ylim = ylim,
    xlab = expression(paste("Reference within-level weight, ", r)),
    ylab = "Design-standardized indirect effect"
  )

  polygon(
    c(r, rev(r)),
    c(lo, rev(hi)),
    border = NA,
    col = adjustcolor("grey50", alpha.f = 0.25)
  )
  lines(r, est, lwd = 2)

  r0 <- 0.50
  mid <- r0 * IE_W + (1 - r0) * IE_B
  points(c(0, r0, 1), c(IE_B, mid, IE_W), pch = 19)
  text(0, IE_B, labels = expression(IE[B]), pos = 4, cex = 0.9)
  text(r0, mid, labels = expression(r == 0.50), pos = 4, cex = 0.9)
  text(1, IE_W, labels = expression(IE[W]), pos = 2, cex = 0.9)

  legend(
    "topright",
    legend = c("Point trajectory", "Pointwise 95% cluster-bootstrap band"),
    lwd = c(2, NA),
    pch = c(NA, 15),
    pt.cex = c(NA, 1.5),
    bty = "n"
  )
}

save_both("figure6_ecls_standardized_trajectory", 7.2, 4.8, draw_figure6)

cat("\nCreated figures in:\n", out_dir, "\n", sep = "")


# ----------------------------------------------------------------------------
# REPRODUCTION CHECKS
# ----------------------------------------------------------------------------

stopifnot(
  length(boot_IE_W) == 1000L,
  length(boot_IE_B_person) == 1000L,
  abs(point["p"] - 0.723134) < 1e-5,
  abs(point["q"] - 0.896268) < 1e-5
)

expected_files <- c(
  "figure1_decomposed_path_diagram.png",
  "figure1_decomposed_path_diagram.pdf",
  "figure2_design_surface.png",
  "figure2_design_surface.pdf",
  "figure3_component_dominance.png",
  "figure3_component_dominance.pdf",
  "figure4_construction_inflation.png",
  "figure4_construction_inflation.pdf",
  "figure5_ecls_surface.png",
  "figure5_ecls_surface.pdf",
  "figure6_ecls_standardized_trajectory.png",
  "figure6_ecls_standardized_trajectory.pdf"
)

missing_outputs <- expected_files[
  !file.exists(file.path(out_dir, expected_files))
]

if (length(missing_outputs) > 0L) {
  stop("Some figure files were not created: ",
       paste(missing_outputs, collapse = ", "))
}

cat("\nAll six figures reproduced successfully.\n")

